New Approach to Strongly Coupled N = 4 SYM via Integrability

Finding a systematic expansion of the spectrum of free superstrings on AdS${}_5\times $S${}^5$, or equivalently strongly coupled N = 4 SYM in the planar limit, remains an outstanding challenge. No first principle string theory methods are readily available, instead the sole tool at our disposal is the integrability-based Quantum Spectral Curve (QSC). For example, through the QSC the first five orders in the strong coupling expansion of the conformal dimension of an infinite family of short operators have been obtained. However, when using the QSC at strong coupling one must often rely on numerics, and the existing methods for solving the QSC rapidly lose precision as we approach the strong coupling regime. In this paper, we introduce a new framework that utilises a novel set of QSC variables with a regular strong coupling expansion. We demonstrate how to use this approach to construct a new numerical algorithm that remains stable even at a 't Hooft coupling as large as $10^6$ (or g ~ 100). Employing this approach, we derive new analytic results for some states in the sl(2) sector and beyond. We present a new analytic prediction for a coefficient in the strong coupling expansion of the conformal dimension for the lowest trajectory at a given twist L. For non-lowest trajectories, we uncover a novel feature of mixing with operators outside the sl(2) sector, which manifests as a new type of analytic dependence on the twist.

==> anc/MainFile.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     17325,        431]
NotebookOptionsPosition[     15908,        400]
NotebookOutlinePosition[     16421,        418]
CellTagsIndexPosition[     16378,        415]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Loads", " ", "the", " ", "package", " ", "and", " ", "data", " ", 
    "file"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"<<", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"NotebookDirectory", "[", "]"}], "<>", 
      "\"\<StrongCouplingPackageV3CreateOptimization.wl\>\""}], ")"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"fname", "=", " ", 
     RowBox[{
      RowBox[{"NotebookDirectory", "[", "]"}], " ", "<>", " ", 
      "\"\<data.mx\>\""}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"Get", "[", "fname", "]"}], ";"}]}]}]], "Input",
 CellChangeTimes->{
  3.926492301942792*^9, {3.9264932749126463`*^9, 3.926493303699503*^9}, {
   3.926494189900846*^9, 3.9264942045664053`*^9}, {3.926495003455912*^9, 
   3.926495004070236*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"a8a163c5-8593-4985-a680-a18711e01ddb"],

Cell[BoxData["\<\"Packeage optimization V1.1\"\>"], "Print",
 CellChangeTimes->{3.9265095077405443`*^9, 3.92650971097863*^9, 
  3.9265098394243317`*^9, 3.9265100681929417`*^9, 3.926510280200202*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"af53b171-eacb-4737-8244-2a641650735d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"allowed", " ", "values", " ", 
    RowBox[{"{", 
     RowBox[{"L", ",", "n0"}], "}"}], " ", "of", " ", "the", " ", "twist", 
    " ", "L", " ", "and", " ", "mode", " ", "number", " ", "n0", " ", "for", 
    " ", "which", " ", "starting", " ", "data", " ", "is", " ", "supplied"}], 
   "*)"}], "\[IndentingNewLine]", "savedstates"}]], "Input",
 CellChangeTimes->{{3.9264942963599167`*^9, 3.926494330741453*^9}, {
  3.92649456598039*^9, 3.926494570600615*^9}, {3.926499197959302*^9, 
  3.926499205755014*^9}, {3.926511701492079*^9, 
  3.926511708277553*^9}},ExpressionUUID->"7825ac11-bcdb-4c7e-bd4a-\
255611101303"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"2", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"7", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"7", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"8", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"8", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"9", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"9", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10", ",", "2"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.926494332130659*^9, 3.926494572790413*^9, 3.9264947954118357`*^9, 
   3.926495045821397*^9, 3.926498915721574*^9, 3.926499007919961*^9, 
   3.926499089306073*^9, {3.926499200623022*^9, 3.926499206072713*^9}, 
   3.926510282748637*^9},
 CellLabel->"Out[4]=",ExpressionUUID->"2a53ef7a-7c5b-4fc7-b0ba-703eaa46c6c0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"fix", " ", "twist", " ", "and", " ", "mode", " ", "number"}], 
    ",", " ", 
    RowBox[{
    "and", " ", "confirm", " ", "it", " ", "is", " ", "a", " ", "valid", " ", 
     "state"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"L", "=", "2"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"n0", "=", "1"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"MemberQ", "[", 
       RowBox[{"savedstates", ",", 
        RowBox[{"{", 
         RowBox[{"L", ",", "n0"}], "}"}]}], "]"}], ",", 
      RowBox[{"Print", "[", "\"\<Valid state: okay to proceed!\>\"", "]"}], 
      ",", 
      RowBox[{"Print", "[", "\"\<Not a saved state! Please fix!\>\"", "]"}]}],
      "]"}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.926489991225048*^9, 3.92648999284756*^9}, 
   3.9264901348901176`*^9, {3.9264911334659977`*^9, 3.926491135991572*^9}, 
   3.926491188168001*^9, 3.926491219380322*^9, 3.9264912655181293`*^9, {
   3.926491338496743*^9, 3.926491401749269*^9}, {3.926491645347385*^9, 
   3.926491648416991*^9}, {3.926492916947513*^9, 3.926492919496928*^9}, {
   3.926493107976913*^9, 3.9264931216168118`*^9}, 3.9264941202086906`*^9, {
   3.9264942108626204`*^9, 3.926494237746592*^9}, {3.926494341794271*^9, 
   3.9264943584922457`*^9}, {3.926494550005163*^9, 3.926494550131311*^9}, {
   3.9264947844549227`*^9, 3.9264947845800962`*^9}, {3.9264950493641787`*^9, 
   3.9264950520781393`*^9}, {3.926498880224597*^9, 3.9264989061569757`*^9}, 
   3.9265095127942877`*^9, {3.926509711640369*^9, 3.926509712719408*^9}, {
   3.9265098403762197`*^9, 3.926509841020789*^9}, {3.9265100642384377`*^9, 
   3.926510065036491*^9}, {3.92651027344172*^9, 3.926510273599904*^9}, {
   3.92651167307374*^9, 
   3.9265116735035667`*^9}},ExpressionUUID->"0e062730-3062-44bb-8619-\
5f22350440e8"],

Cell[BoxData["\<\"Valid state: okay to proceed!\"\>"], "Print",
 CellChangeTimes->{3.926509515396496*^9, 3.926509714181521*^9, 
  3.9265098419822683`*^9, 3.926510070731007*^9, 3.926510282879776*^9},
 CellLabel->
  "During evaluation of \
In[5]:=",ExpressionUUID->"de4b390c-4e5a-4cd2-b3ce-9f43d4f1bdaf"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ChPW", "=", "50"}], 
  RowBox[{"(*", 
   RowBox[{"Fix", " ", "number", " ", "of", " ", "parameters"}], "*)"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"WP", "=", "100"}], " ", 
  RowBox[{"(*", 
   RowBox[{"Working", " ", "Precision"}], "*)"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"g0", "=", "100"}], 
  RowBox[{"(*", 
   RowBox[{"value", " ", "of", " ", "the", " ", "coupling"}], "*)"}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.9264332240420237`*^9, 3.926433228695141*^9}, {
   3.926486947979185*^9, 3.9264869635020742`*^9}, 3.926487542687903*^9, {
   3.926487731779971*^9, 3.9264877319273167`*^9}, 3.926487874139765*^9, {
   3.92648823070787*^9, 3.9264882310188923`*^9}, {3.9264887011988487`*^9, 
   3.926488701534843*^9}, {3.926489998768013*^9, 3.926490068176756*^9}, {
   3.926490110782138*^9, 3.926490112744919*^9}, {3.926490618879949*^9, 
   3.926490638294243*^9}, {3.926490689146738*^9, 3.926490691404015*^9}, {
   3.926490991405253*^9, 3.9264910021101437`*^9}, {3.9264910798650427`*^9, 
   3.926491085532721*^9}, {3.9264916677637444`*^9, 3.9264916678129997`*^9}, 
   3.926492814127013*^9, 3.926493312576428*^9, {3.926494417985612*^9, 
   3.926494453486759*^9}, {3.9264988640080233`*^9, 3.9264988644927187`*^9}, {
   3.926498985224568*^9, 3.926498990334989*^9}, {3.926499093530055*^9, 
   3.926499120979177*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"a8d955d1-77ce-4f31-9b2f-4b7a7866bd08"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "build", " ", "functions", " ", "from", " ", "the", " ", "package"}], 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"FindGaussianWeights", ";"}], "\n", 
   RowBox[{"DefineBasis", ";"}], "\n", 
   RowBox[{"GeneratePVecs", ";"}], "\[IndentingNewLine]", 
   RowBox[{"GenerateQVecs", ";"}], "\[IndentingNewLine]", 
   RowBox[{"BuildDensitiesVectors", ";"}], "\[IndentingNewLine]", 
   RowBox[{"DefineF", ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Epsilon]", " ", "=", " ", 
     RowBox[{"1", "/", 
      RowBox[{"10", "^", 
       RowBox[{"(", 
        RowBox[{"ChPW", "/", "5"}], ")"}]}]}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"FastDistributeDefinitions", "[", "]"}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.926412260852495*^9, 3.926412280676504*^9}, {
  3.926432946480021*^9, 3.926432958362183*^9}, {3.926433168483698*^9, 
  3.926433185296545*^9}, {3.926488709988366*^9, 3.9264887104283113`*^9}, {
  3.926490158075865*^9, 3.926490162659027*^9}, {3.926494023085585*^9, 
  3.9264940239182568`*^9}, {3.926494455755953*^9, 3.926494462858932*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"706d134a-13bc-4aa9-a2b4-04ee64d48e5b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "loads", " ", "initial", " ", "saved", " ", "values", " ", "of", " ", 
    "the", " ", "parameters", " ", "for", " ", "the", " ", "requested", " ", 
    "state", " ", "and", " ", "the", " ", "desired", " ", "ChPW"}], "*)"}], 
  " ", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"params0", " ", "=", 
     RowBox[{"ChangeChPW", "[", 
      RowBox[{"ChPW", ",", 
       RowBox[{"prs", "[", 
        RowBox[{"{", 
         RowBox[{"L", ",", "n0"}], "}"}], "]"}]}], "]"}]}], " ", ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "introduce", " ", "artificial", " ", "error", " ", "by", " ", 
      "deforming", " ", "one", " ", "of", " ", "the", " ", "parameters", " ", 
      "a", " ", "bit"}], ",", " ", 
     RowBox[{
     "in", " ", "order", " ", "to", " ", "demonstrate", " ", "the", " ", 
      "convergence", " ", "of", " ", "the", " ", "algorithm", " ", "at", " ", 
      "large", " ", "g"}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"params0", "[", 
      RowBox[{"[", "1", "]"}], "]"}], "=", 
     RowBox[{
      RowBox[{"params0", "[", 
       RowBox[{"[", "1", "]"}], "]"}], "+", 
      FractionBox["1", 
       RowBox[{"10", "^", "6"}]]}]}], ";"}], "\[IndentingNewLine]", " ", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"itr", " ", "=", " ", "0"}], 
    RowBox[{"(*", 
     RowBox[{"iteration", " ", "number"}], "*)"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"pr", "[", "itr", "]"}], " ", "=", " ", "params0"}], 
    RowBox[{"(*", 
     RowBox[{"parameters", " ", "at", " ", "this", " ", "iteration"}], "*)"}],
     ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "prints", " ", "the", " ", "initial", " ", "value", " ", "of", " ", "the",
      " ", "norm", " ", "of", " ", "the", " ", "vector", " ", "F", " ", 
     "which", " ", "should", " ", "be", " ", "0", " ", "on", " ", "the", " ", 
     "true", " ", "solution"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{"Print", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"F", "[", "params0", "]"}], " ", "//", " ", "Norm"}], " ", "//",
      " ", "N"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.9264136111237917`*^9, 3.926413625486018*^9}, {
   3.926414243424212*^9, 3.926414301746647*^9}, {3.926414545080286*^9, 
   3.926414545563089*^9}, {3.926428837056652*^9, 3.9264288789442*^9}, {
   3.9264299750912*^9, 3.926429975463253*^9}, 3.926430445226638*^9, {
   3.926488180354549*^9, 3.926488200307209*^9}, {3.926491438000964*^9, 
   3.9264914518857594`*^9}, 3.9264918179823847`*^9, {3.92649232457932*^9, 
   3.926492337158774*^9}, 3.9264926223655367`*^9, 3.9264931635853777`*^9, {
   3.926493415926126*^9, 3.926493473477954*^9}, 3.92649367147304*^9, {
   3.9264937197824507`*^9, 3.926493737862852*^9}, {3.926494034272273*^9, 
   3.9264940839891376`*^9}, {3.926494411075955*^9, 3.9264944118922043`*^9}, {
   3.9264944690821037`*^9, 3.926494484218964*^9}, {3.926494741173036*^9, 
   3.92649475240187*^9}, {3.926498341066856*^9, 3.926498350151176*^9}, 
   3.9264984088833027`*^9, {3.9264987789016542`*^9, 3.9264988492967*^9}, {
   3.926499664694833*^9, 3.926499681209814*^9}, 
   3.926511680962575*^9},ExpressionUUID->"d71a7805-4ced-484a-bcac-\
46527bb14305"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{
     "iterates", " ", "and", " ", "prints", " ", "the", " ", "current", " ", 
      "value", " ", "of", " ", "\[CapitalDelta]"}], ",", " ", 
     "\"\<current\[CapitalDelta]\>\"", ",", " ", 
     RowBox[{
     "and", " ", "the", " ", "value", " ", "of", " ", "norm", " ", "of", " ", 
      "F", " ", "at", " ", "each", " ", 
      RowBox[{"iteration", ".", " ", "The"}], " ", "iterations", " ", 
      "automatically", " ", "stop", " ", "if", " ", "the", " ", "norm", " ", 
      "of", " ", "F", " ", "is", " ", "less", " ", "than", " ", 
      RowBox[{"10", "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "ChPW"}], "/", "4"}], ")"}]}]}]}], ")"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"maxit", "=", "3"}], " ", 
    RowBox[{"(*", 
     RowBox[{
     "max", " ", "number", " ", "of", " ", "iterations", " ", "to", " ", "be",
       " ", "performed"}], "*)"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Do", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"itr", "++"}], ";", "\n", 
      RowBox[{
       RowBox[{"pr", "[", "itr", "]"}], " ", "=", " ", 
       RowBox[{"NextParam", "[", 
        RowBox[{"pr", "[", 
         RowBox[{"itr", " ", "-", " ", "1"}], "]"}], "]"}]}], ";", "\n", 
      RowBox[{"Print", "[", 
       RowBox[{"{", 
        RowBox[{
        "itr", ",", "\"\<\\n\>\"", ",", "\n", 
         "\"\<current\[CapitalDelta]=\>\"", ",", 
         RowBox[{"N", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"pr", "[", "itr", "]"}], "[", 
            RowBox[{"[", "1", "]"}], "]"}], ",", " ", "20"}], "]"}], ",", 
         "\"\<\\n\>\"", ",", "\n", 
         RowBox[{
          RowBox[{
           RowBox[{"F", "[", 
            RowBox[{"pr", "[", "itr", "]"}], "]"}], " ", "//", " ", "Norm"}], 
          " ", "//", " ", 
          RowBox[{
           RowBox[{"N", "[", 
            RowBox[{"#", ",", " ", "10"}], "]"}], " ", "&"}]}]}], "}"}], 
       "]"}], ";", "\n", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Abs", "[", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"pr", "[", "itr", "]"}], " ", "-", " ", 
                 RowBox[{"pr", "[", 
                  RowBox[{"itr", " ", "-", " ", "1"}], "]"}]}], ")"}], "]"}], 
              " ", "//", " ", "Max"}], ")"}], " ", "<", " ", 
            RowBox[{"10", "^", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "ChPW"}], "/", "4"}], ")"}]}]}], " ", "||", " ", 
           "\n", 
           RowBox[{
            RowBox[{"Norm", "[", 
             RowBox[{"F", "[", 
              RowBox[{"pr", "[", "itr", "]"}], "]"}], "]"}], " ", "<", " ", 
            RowBox[{"10", "^", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "ChPW"}], "/", "4"}], ")"}]}]}]}], ")"}], " ", "&&",
          " ", 
         RowBox[{"i", " ", ">", " ", "0"}]}], ",", " ", 
        RowBox[{"Break", "[", "]"}]}], "]"}], ";"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"i", ",", " ", "maxit"}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.9264138603655663`*^9, 3.926413862701075*^9}, {
  3.926414705392838*^9, 3.9264147060398827`*^9}, {3.926415292345477*^9, 
  3.9264153579479437`*^9}, {3.926415412359817*^9, 3.9264154593107967`*^9}, {
  3.926415492137776*^9, 3.9264155699219837`*^9}, {3.9264300433172617`*^9, 
  3.926430054309057*^9}, {3.926494505333517*^9, 3.926494509449635*^9}, {
  3.9264947195619993`*^9, 3.9264947711990347`*^9}},
 CellLabel->"In[24]:=",ExpressionUUID->"43537822-0548-4015-b1d8-52130fe564eb"]
},
WindowSize->{1440, 792},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
TaggingRules->Association["TryRealOnly" -> False],
FrontEndVersion->"12.3 for Mac OS X ARM (64-bit) (July 9, 2021)",
StyleDefinitions->FrontEnd`FileName[{"Report"}, "StandardReport.nb", 
  CharacterEncoding -> "UTF-8"],
ExpressionUUID->"6b735c42-d8a7-4aa5-96b3-f7326a2e3a56"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 896, 24, 105, "Input",ExpressionUUID->"a8a163c5-8593-4985-a680-a18711e01ddb"],
Cell[1479, 48, 302, 5, 24, "Print",ExpressionUUID->"af53b171-eacb-4737-8244-2a641650735d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[1818, 58, 666, 13, 63, "Input",ExpressionUUID->"7825ac11-bcdb-4c7e-bd4a-255611101303"],
Cell[2487, 73, 1336, 40, 41, "Output",ExpressionUUID->"2a53ef7a-7c5b-4fc7-b0ba-703eaa46c6c0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[3860, 118, 1915, 40, 105, "Input",ExpressionUUID->"0e062730-3062-44bb-8619-5f22350440e8"],
Cell[5778, 160, 302, 5, 24, "Print",ExpressionUUID->"de4b390c-4e5a-4cd2-b3ce-9f43d4f1bdaf"]
}, Open  ]],
Cell[6095, 168, 1467, 29, 84, "Input",ExpressionUUID->"a8d955d1-77ce-4f31-9b2f-4b7a7866bd08"],
Cell[7565, 199, 1209, 26, 210, "Input",ExpressionUUID->"706d134a-13bc-4aa9-a2b4-04ee64d48e5b"],
Cell[8777, 227, 3360, 74, 271, "Input",ExpressionUUID->"d71a7805-4ced-484a-bcac-46527bb14305"],
Cell[12140, 303, 3764, 95, 233, "Input",ExpressionUUID->"43537822-0548-4015-b1d8-52130fe564eb"]
}
]
*)



==> anc/StrongCouplingPackageV3CreateOptimization.wl <==
(* ::Package:: *)

Print["Packeage optimization V1.1"]


(*Standard defs*)
\[Chi]up={{0,0,0,-1},{0,0,1,0},{0,-1,0,0},{1,0,0,0}};
X[u_]=(u+Sqrt[u-2g] Sqrt[u+2g])/(2g);
powP:={-1-L/2,-L/2,-1+L/2,L/2};
sbA:={A1A4-> -I/(16L(L+1)) (-L+\[CapitalDelta])(2-L+\[CapitalDelta])(2+L+\[CapitalDelta])(4+L+\[CapitalDelta]),
A2A3-> -I/(16L(L-1)) (2-L+\[CapitalDelta])(4-L+\[CapitalDelta])(L+\[CapitalDelta])(2+L+\[CapitalDelta])};
sbB={B1B4-> (I(\[CapitalDelta]-L)(-L+\[CapitalDelta]+2)(L+\[CapitalDelta])(L+\[CapitalDelta]+2))/(16(\[CapitalDelta]+1)(\[CapitalDelta]+2)),
B2B3->(I(\[CapitalDelta]-L+2)(-L+\[CapitalDelta]+4)(L+\[CapitalDelta]+2)(L+\[CapitalDelta]+4))/(16(\[CapitalDelta]+2)(\[CapitalDelta]+3))};
powQ:={(\[CapitalDelta]-4)/2+2,(\[CapitalDelta]-4)/2+3,(4-\[CapitalDelta])/2-4,(4-\[CapitalDelta])/2-3};
slxt=x->Exp[(I t)/Sqrt[2\[Pi] g]];
slxs=x->Exp[s/Sqrt[2\[Pi] g]];
G0=Exp[-4\[Pi] g0];


\[GothicCapitalN][\[Psi]_]=Exp[ 2 \[Pi] g0 (x+1/x-2)]/2/.x->Exp[I \[Psi]]//Simplify;
\[GothicCapitalM][\[Psi]_]=1/Exp[ 2 \[Pi] g0 (x+1/x-2)]/2/.x->Exp[\[Psi]]//Simplify;
WPex:=WP+20;


(* ANSI escape codes for colors *)
green = "\033[32m";  (* Green color start *)
blue ="\033[34m";  (* Blue color start *)
reset = "\033[0m";   (* Reset to default terminal color *)

(* Function to display a progress bar *)
ClearAll[updateProgressBar];
updateProgressBar[progress_, total_] := Module[{percentage, length = 5, filledLength, bar},
    percentage = N[progress/total];
    filledLength = Ceiling[length * percentage];
    bar = StringJoin[
        blue,  (* Start green color *)
        Table["=", {filledLength}],
        reset,  (* Reset color *)
        Table[" ", {length - filledLength}]
    ];
    (* Use WriteString with stdout and carriage return *)
    WriteString["stdout", "\r", "[" <> bar <> "] ", ToString[Floor[100 * percentage]], "%", "   "];  (* Extra spaces to clear remnants *)
];


(*usual orthogonal polynomials*)
GeneratePolynomialsFromMoments[\[GothicCapitalI]_(*moments*),\[GothicCapitalP]_(*name of the poly*),Chpw_(*max degree*)]:=Block[{\[GothicCapitalD],\[GothicCapitalN],\[GothicCapitalB],\[CapitalPi]},
Clear[\[GothicCapitalD]];
\[GothicCapitalD][Nc_]:=\[GothicCapitalD][Nc]=Table[\[GothicCapitalI][n+m-2],{n,Nc+1},{m,Nc+1}]//Det;
\[GothicCapitalD][-1]=1;
\[GothicCapitalN][Nc_]:=Sqrt[\[GothicCapitalD][Nc]/\[GothicCapitalD][Nc-1]];
\[GothicCapitalB][Nc_]:=(\[GothicCapitalD][Nc-2]\[GothicCapitalD][Nc])/\[GothicCapitalD][Nc-1]^2;
Clear[\[CapitalPi],\[GothicCapitalP]];
\[CapitalPi][0]=1;
\[CapitalPi][1]=\[Psi];
(*using recursion relation*)
\[CapitalPi][n_]:=\[CapitalPi][n]=Expand[\[Psi] \[CapitalPi][n-1]-\[GothicCapitalB][n-1]\[CapitalPi][n-2]];
(*normalized polynomial*)
Do[\[GothicCapitalP][nn]=Collect[(*updateProgressBar[nn,Chpw+1];*)\[CapitalPi][nn]/\[GothicCapitalN][nn],\[Psi]],{nn,0,Chpw+1}]
]


(*usual orthogonal polynomials*)
GeneratePolynomialsFromMomentsFast[\[GothicCapitalI]_(*moments*),\[GothicCapitalP]_(*name of the poly*),Chpw_(*max degree*)]:=Block[{\[GothicCapitalG],\[GothicCapitalG]v,\[GothicCapitalD],\[GothicCapitalN],\[GothicCapitalB],\[CapitalPi],pr,RR},
pr=Precision[\[GothicCapitalI][0]];
Clear[\[GothicCapitalG]];
\[GothicCapitalG][-1]={};
\[GothicCapitalG][0]={1/SetPrecision[\[GothicCapitalI][0],4pr]};
\[GothicCapitalG]v[n_]:=(\[GothicCapitalG][n-2]~Join~{0,0}-{0}~Join~\[GothicCapitalG][n-1]);
\[GothicCapitalG][n_]:=\[GothicCapitalG][n]=SetPrecision[\[GothicCapitalG]v[n]/Table[SetPrecision[\[GothicCapitalI][n-1+i],4pr],{i,n+1}] . \[GothicCapitalG]v[n],4pr];
Clear[\[GothicCapitalD]];
\[GothicCapitalD][-1]=1;
\[GothicCapitalD][n_]:=\[GothicCapitalD][n]=(1/\[GothicCapitalG][n][[-1]])\[GothicCapitalD][n-1];
\[GothicCapitalN][Nc_]:=Sqrt[\[GothicCapitalD][Nc]/\[GothicCapitalD][Nc-1]];
\[GothicCapitalB][Nc_]:=(\[GothicCapitalD][Nc-2]\[GothicCapitalD][Nc])/\[GothicCapitalD][Nc-1]^2;
Clear[V,\[GothicCapitalP]];
Clear[V];
V[0]=Table[Boole[i==1],{i,Chpw+2}];
V[1]=Table[Boole[i==2],{i,Chpw+2}];
RR=SparseArray[DiagonalMatrix[Table[1,Chpw+1],-1]];
V[n_]:=V[n]=RR . V[n-1]-\[GothicCapitalB][n-1]V[n-2];
(*normalized polynomial*)
powers=Table[\[Psi]^(n-1),{n,Chpw+2}];
Do[\[GothicCapitalP][nn]=powers . (V[nn]/\[GothicCapitalN][nn]),{nn,0,Chpw+1}]
]


(*Optimal Sample points*)
XQoptimalNew[g0_?NumericQ,Chpw_?NumericQ]:=Block[{tab,me2,\[GothicCapitalI]2},
Clear[\[GothicCapitalI]2];
me2=1/Exp[2 2 \[Pi] g0 (x+1/x-2)]/2/.x->Exp[\[Psi]]//Simplify;
ParallelEvaluate[\[GothicCapitalI]2[n_]:=\[GothicCapitalI]2[n]=If[EvenQ[n],NIntegrate[me2 \[Psi]^n,{\[Psi],-\[Infinity],\[Infinity]},Method->"DoubleExponential",WorkingPrecision->4WP,AccuracyGoal->2WP,MaxRecursion->100],0]];
tab=ParallelTable[\[GothicCapitalI]2[n],{n,0,2Chpw+4},DistributedContexts->None];
If[tab===$Aborted,
Pause[2];
Print["summary: !!!!!! Aborted recovery !!!!!!"];
ParallelEvaluate[\[GothicCapitalI]2[n_]:=\[GothicCapitalI]2[n]=If[EvenQ[n],NIntegrate[me2 \[Psi]^n,{\[Psi],-\[Infinity],\[Infinity]},Method->"DoubleExponential",WorkingPrecision->4WP,AccuracyGoal->2WP,MaxRecursion->100],0]];
tab=ParallelTable[\[GothicCapitalI]2[n],{n,0,2Chpw+4},DistributedContexts->None];
];
If[tab===$Aborted,
Print["summary: !!!!!! Aborted quiting !!!!!!"];
Quit[];
];
Do[\[GothicCapitalI]2[n]=tab[[n+1]],{n,0,2Chpw+4}];
GeneratePolynomialsFromMomentsFast[\[GothicCapitalI]2,\[GothicCapitalP]2,Chpw];
SetPrecision[Sort[Exp[\[Psi]]/.Solve[Roots[\[GothicCapitalP]2[Chpw+1]==0,\[Psi]],\[Psi]]//Re],WPex]]

BuildGaussIntegrationQ[g0_?NumericQ,Chpw_?NumericQ]:=Block[{tab,me,\[GothicCapitalI],\[Psi]i,w\[Psi]i},
Clear[\[GothicCapitalI]];
me=1/Exp[ 2 \[Pi] g0 (x+1/x-2)]/2/.x->Exp[\[Psi]]//Simplify;
ParallelEvaluate[\[GothicCapitalI][n_]:=\[GothicCapitalI][n]=If[EvenQ[n],NIntegrate[me \[Psi]^n,{\[Psi],-\[Infinity],\[Infinity]},Method->"DoubleExponential",WorkingPrecision->4WP,AccuracyGoal->2WP,MaxRecursion->100],0]];
tab=ParallelTable[\[GothicCapitalI][n],{n,0,2Chpw+4},DistributedContexts->None];
Do[\[GothicCapitalI][n]=tab[[n+1]],{n,0,2Chpw+4}];
GeneratePolynomialsFromMomentsFast[\[GothicCapitalI],\[GothicCapitalP],Chpw];
\[Psi]i=Quiet[\[Psi]/.Solve[Roots[\[GothicCapitalP][Chpw]==0,\[Psi]],\[Psi]]]/. 0->1/10^(WPex)//Sort;
w\[Psi]i=LinearSolve[Table[(\[Psi]i^m),{m,0,Chpw-1}],Table[\[GothicCapitalI][m],{m,0,Chpw-1}]];
SetPrecision[{\[Psi]i,w\[Psi]i},WPex]]

XPoptimalNew[g0_?NumericQ,Chpw_?NumericQ]:=Block[{tab,ne2,\[GothicCapitalJ]2},
Clear[\[GothicCapitalJ]2];
ne2=Exp[2 2 \[Pi] g0 (x+1/x-2)]/2/.x->Exp[I \[Psi]]//Simplify;
ParallelEvaluate[\[GothicCapitalJ]2[n_]:=\[GothicCapitalJ]2[n]=If[EvenQ[n],2NIntegrate[ne2 \[Psi]^n,{\[Psi],0,\[Pi]/2},Method->"DoubleExponential",WorkingPrecision->4WP,AccuracyGoal->2WP,MaxRecursion->100]//Re,0]];
tab=ParallelTable[\[GothicCapitalJ]2[n],{n,0,2Chpw+4},DistributedContexts->None];
Do[\[GothicCapitalJ]2[n]=tab[[n+1]],{n,0,2Chpw+4}];
GeneratePolynomialsFromMomentsFast[\[GothicCapitalJ]2,\[GothicP]2,Chpw];
SetPrecision[Exp[I Sort[\[Psi]/.(Solve[Roots[\[GothicP]2[Chpw+1]==0,\[Psi]],\[Psi]])//Re]],WPex]]

BuildGaussIntegrationP[g0_?NumericQ,Chpw_?NumericQ]:=Block[{tab,ne,\[GothicCapitalJ],\[Phi]i,w\[Phi]i},
Clear[\[GothicCapitalJ]];
ne=Exp[ 2 \[Pi] g0 (x+1/x-2)]/2/.x->Exp[I \[Psi]]//Simplify;
ParallelEvaluate[\[GothicCapitalJ][n_]:=\[GothicCapitalJ][n]=If[EvenQ[n],2NIntegrate[ne \[Psi]^n,{\[Psi],0,\[Pi]/2},Method->"DoubleExponential",WorkingPrecision->4WP,AccuracyGoal->2WP,MaxRecursion->100],0]];
tab=ParallelTable[\[GothicCapitalJ][n],{n,0,2Chpw+4},DistributedContexts->None];
Do[\[GothicCapitalJ][n]=tab[[n+1]],{n,0,2Chpw+4}];
GeneratePolynomialsFromMomentsFast[\[GothicCapitalJ],\[GothicP],Chpw];
\[Phi]i=Quiet[\[Psi]/.Solve[Roots[\[GothicP][Chpw]==0,\[Psi]],\[Psi]]]/. 0->1/10^(WPex)//Sort;
w\[Phi]i=LinearSolve[Table[(\[Phi]i^m),{m,0,Chpw-1}],Table[\[GothicCapitalJ][m],{m,0,Chpw-1}]];
SetPrecision[{\[Phi]i,w\[Phi]i},WPex]]


(* ::Section:: *)
(*Tools*)


FormatSeconds[seconds_]:=Module[{hours,minutes,secs,millis,timeList,totalSeconds},totalSeconds=Round[seconds,0.001];(*Round to nearest millisecond*)hours=Floor[totalSeconds/3600];
minutes=Floor[Mod[totalSeconds,3600]/60];
secs=Floor[Mod[totalSeconds,60]];
millis=Round[Mod[totalSeconds,1]*1000];
(*Extract milliseconds*)(*Ensure milliseconds are formatted with leading zeros if necessary*)
(* Define the template for formatting *)
template = StringTemplate["``:``:``.``"];
template[IntegerString[hours,10,2],
(*Ensure two digits for hours*)IntegerString[minutes,10,2],
(*Ensure two digits for minutes*)IntegerString[secs,10,2](*Ensure two digits for seconds*),IntegerString[millis,10,3]]
]

(*Define the function to track and print the time difference*)
PrintTimeDifference[a___]:=Module[{currentTime,lastTime,timeDifference},currentTime=AbsoluteTime[];
(*Check if the variable exists*)If[ValueQ[lastCallTime],timeDifference=currentTime-lastCallTime,(*If the variable does not exist,set time difference to 0*)timeDifference=0;];
lastCallTime=currentTime;(*Update the last call time*)(*Use FormatSeconds to format the time difference*)Print[a," ",FormatSeconds[timeDifference]]]


HighlightCoincidentDigits[first_Real,second_Real]:=Module[{firstStr,secondStr,start,highlighted,minLength,i,charFirst,charSecond},(*Convert numbers to strings with specified precision*)firstStr=ToString[first];
secondStr=ToString[second];
(*Ensure both strings are of equal length for comparison*)minLength=Min[StringLength[firstStr],StringLength[secondStr]];
firstStr=StringTake[firstStr,minLength];
secondStr=StringTake[secondStr,minLength];
start=True;
highlighted=Table[charFirst=StringTake[firstStr,{i,i}];
charSecond=StringTake[secondStr,{i,i}];
If[charFirst===charSecond&&start,Style[charFirst,Red],(*Highlight matching digit in red*)start=False;charFirst (*Leave non-matching digit unchanged*)],{i,1,minLength}];
(*Output the formatted expression*)Row[highlighted]]


\[CapitalDelta]strong[g_, L_] := 
  SetPrecision[
   4 Sqrt[\[Pi]] Sqrt[g] - 2 + (4 + L^2)/(8 Sqrt[g] Sqrt[Pi]) - (
    48 + L^4 - 24 L^2 + 192 Zeta[3])/(512 g^(3/2) \[Pi]^(3/2)) + (
    L^6 - 20 L^4 + 48 L^2 (-1 + 4 Zeta[3]) + 
     64 (11 + 36 Zeta[3] + 60 Zeta[5]))/(16384 g^(5/2) \[Pi]^(5/2)), 
   WP];


FastDistributeDefinitions[a___]:=Module[{tmpDir,dumpFile},
(*Create a unique temporary directory*)tmpDir=CreateDirectory[];
(*Define the path for the dump file*)dumpFile=FileNameJoin[{tmpDir,"context.mx"}];
(*Save the current context to the file*)DumpSave[dumpFile,Evaluate[Context[]]];
(*Distribute the file to all parallel kernels and load it*)ParallelEvaluate[Get[dumpFile];];
(*Delete the dump file and temporary directory after loading*)DeleteFile[dumpFile];
DeleteDirectory[tmpDir];]


(*changes title of the notebook to show imporant information*)
ShowOnTitle[str_]:=SetOptions[EvaluationNotebook[],WindowTitle->FileNameTake[NotebookFileName[]]~~" ["~~ToString[str]~~"]"]


(* ::Title:: *)
(*Main numerical algorithm*)


Ch:=Chop[#,10^(-WP)]&;
mesure[x_]:=1/(2 I) Exp[2\[Pi] u]/x/.u->g(x+1/x)/.g->g0//Simplify;
mesureK[x_]:=1/2 Exp[-2\[Pi] u]/x/.u->g(x+1/x)/.g->g0//Simplify;


ChangeChPW[ChPW_,params_]:=Block[{},
ChPW0=(Length[params]-1)/4-1;
Flatten[{params[[1]],Take[#~Join~Table[0,ChPW],ChPW+1]&/@Partition[Drop[params,1],ChPW0+1]}]
];


Sb0[params_]:=
Block[{},
prt=SetPrecision[Partition[Drop[params,1],ChPW+1],2WP];
{\[CapitalDelta]->SetPrecision[params[[1]],2WP],
Table[ep[i]->prt[[1,i+1]],{i,0,ChPW}],
Table[em[i]->prt[[2,i+1]],{i,0,ChPW}],
Table[rp[i]->prt[[3,i+1]],{i,0,ChPW}],
Table[rm[i]->prt[[4,i+1]],{i,0,ChPW}]}//Flatten
];
(*list of parameters*)
Prm:=
Block[{},
{\[CapitalDelta],
Table[ep[i],{i,0,ChPW}],
Table[em[i],{i,0,ChPW}],
Table[rp[i],{i,0,ChPW}],
Table[rm[i],{i,0,ChPW}]}//Flatten
];


FindGaussianWeights:=Block[{},
WriteString["stdout", "\n"];
XQ=SortBy[SetPrecision[XQoptimalNew[g0,ChPW],4WP]//Re,Re];
PrintTimeDifference["XQ are done"];
WriteString["stdout", "\n"];
{\[Psi]i,w\[Psi]i}=BuildGaussIntegrationQ[g0,ChPW];
PrintTimeDifference["{\[Psi]i,w\[Psi]i} are done"];
WriteString["stdout", "\n"];
XP=SortBy[SetPrecision[XPoptimalNew[g0,ChPW],4WP],Arg];
PrintTimeDifference["XP are done"];
WriteString["stdout", "\n"];
{\[Phi]i,w\[Phi]i}=BuildGaussIntegrationP[g0,ChPW];
PrintTimeDifference["{\[Phi]i,w\[Phi]i} are done"];
WriteString["stdout", "\n"];
x\[Phi]i=Exp[I \[Phi]i];
x\[Psi]i=Exp[\[Psi]i];
NIntK[a_]:=(Sum[a w\[Psi]i[[i]]/.Association[{px->\[Psi]i[[i]],x->x\[Psi]i[[i]]}],{i,Length[\[Psi]i]}]);
NIntX[a_]:=(Sum[a w\[Phi]i[[i]]/.Association[{px->\[Phi]i[[i]],x->x\[Phi]i[[i]]}],{i,Length[\[Phi]i]}]);
(*NIntX[a_]:=(a+px/10^(WP)/.{px->\[Phi]i,x->x\[Phi]i}).w\[Phi]i;
NIntK[a_]:=(a+px/10^(WP)/.{px->\[Psi]i,x->x\[Psi]i}).w\[Psi]i;*);
prog=0;
SetSharedVariable[prog];
]


(*changed*)
DefineBasis:=Block[{},
(*convertion rules*)
prm=Prm;
ToRO1=Table[Coefficient[Table[(rp[n]),{n,0,ChPW}],p],{p,prm}]\[Transpose];
ToRO2=Table[Coefficient[Table[(rm[n]),{n,0,ChPW}],p],{p,prm}]\[Transpose];
ToET1=Table[Coefficient[Table[(ep[n]),{n,0,ChPW}],p],{p,prm}]\[Transpose];
ToET2=Table[Coefficient[Table[(em[n]),{n,0,ChPW}],p],{p,prm}]\[Transpose];
(*basis*)
basisP=SetPrecision[(Table[\[GothicP]2[n]/.\[Psi]->1/I Log[x],{n,0,ChPW}]//Flatten),WPex];
basisQ=SetPrecision[(Table[\[GothicCapitalP]2[n]/.\[Psi]->Log[x],{n,0,ChPW}]//Flatten),WPex];
(*creating probe points*);
{xQ,xP}={Select[XQ,Re[#]>1&],Select[XP,Im[#]>=0&]};
PO={{g0(xP+1/xP)//Re,g0(xQ+1/xQ)//Re}//Flatten//Union}//Flatten;
ys=SetPrecision[Flatten[Table[X[PO+I n]/.g->g0,{n,0,4}]],WPex];
RO1vec[x_]=RO2vec[x_]=Table[ basisP[[n+1]] If[EvenQ[n],1,I],{n,0,ChPW}];
RO1vecLog[px_]=RO2vecLog[px_]=RO1vec[Exp[I px]]//PowerExpand;
ET1vec[x_]=ET2vec[x_]=Table[ basisQ[[n+1]],{n,0,ChPW}];
ET1vecLog[px_]=ET2vecLog[px_]=ET1vec[Exp[px]]//PowerExpand;
];


GeneratePVecs:=Block[{},
\[DoubleStruckCapitalA]1vec=2NIntX[(x^2 I)/(2\[Pi] I) I RO1vecLog[px]];
\[DoubleStruckCapitalA]3vec=2NIntX[(-I)/(2\[Pi] I) I RO1vecLog[px]];
\[DoubleStruckCapitalA]2m\[DoubleStruckCapitalA]4vec=2NIntX[(x I)/(2\[Pi] I) RO2vecLog[px]];
PrintTimeDifference["As are done"];
(*==========================*);
RRp[y_]=NIntX[(-RO1vecLog[px]/(2\[Pi] I)) 1/(x+y) I x];
(*SSp[y_,yp_]=NIntX[((-RO1vecLog[px]/(2\[Pi] I)) x/(x-y))I]-(-RO1vecLog[yp])NIntX[(1/(2\[Pi] I)) 1/(1/I Log[x]-yp)];*)
SSp1[y_]=NIntX[((-RO1vecLog[px]/(2\[Pi] I)) x/(x-y))I];
SSp2[yp_]=NIntX[(1/(2\[Pi] I)) 1/(1/I Log[x]-yp)];
PrintTimeDifference["RRp, SSp done"];
(*==========================*);
prog=0;
FastDistributeDefinitions[];
{sing1Pvec,sing3Pvec}=ParallelTable[
prog++;
\[Psi]0=SetPrecision[Chop[1/I Log[y0],1/10^WP],WPex+5];
{If[Im[\[Psi]0]===0,
 NIntegrate[\[GothicCapitalN][\[Psi]]/(2\[Pi] I) 1/(\[Psi]-\[Psi]0),{\[Psi],-\[Pi]/2,Re[\[Psi]0],\[Pi]/2},WorkingPrecision->WPex,AccuracyGoal->WP,MaxRecursion->200,Method->"PrincipalValue"]- I \[Pi] \[GothicCapitalN][\[Psi]0]/(2\[Pi] I),
NIntegrate[\[GothicCapitalN][\[Psi]]/(2\[Pi] I) 1/(\[Psi]-\[Psi]0),{\[Psi],-\[Pi]/2,Re[\[Psi]0],\[Pi]/2},WorkingPrecision->WPex,AccuracyGoal->WP,MaxRecursion->200]],
If[Im[\[Psi]0]===0,
 NIntegrate[\[GothicCapitalN][\[Psi]]/(2\[Pi] I) 1/(\[Psi]+\[Psi]0),{\[Psi],-\[Pi]/2,-Re[\[Psi]0],\[Pi]/2},WorkingPrecision->WPex,AccuracyGoal->WP,MaxRecursion->200,Method->"PrincipalValue"]+I \[Pi] \[GothicCapitalN][-\[Psi]0]/(2\[Pi] I),
NIntegrate[\[GothicCapitalN][\[Psi]]/(2\[Pi] I) 1/(\[Psi]+\[Psi]0),{\[Psi],-\[Pi]/2,-Re[\[Psi]0],\[Pi]/2},WorkingPrecision->WPex,AccuracyGoal->WP,MaxRecursion->200]]}
,{y0,ys},DistributedContexts->None]\[Transpose];
PrintTimeDifference["sing1Pvec and sing3Pvec done"];
(*==========================*);
prog=0;
FastDistributeDefinitions[];
{P1mat,P3mat,P2mat,P4mat}=ParallelTable[{
prog++;
(*SS1=SSp[ys[[i]],yp1=1/I Log[ys[[i]]]];
SS2=SSp[1/ys[[i]],yp2=-1/I Log[ys[[i]]]];*)
yp1=1/I Log[ys[[i]]];
yp2=-yp1;
RV1=RO1vecLog[yp1];
RV2=Table[-(-1)^n,{n,ChPW+1}]RV1;
SS1=SSp1[ys[[i]]]+(SSp2[yp1](RV1));
SS2=SSp1[1/ys[[i]]]+(SSp2[yp2](RV2));
RR1=RRp[ys[[i]]];
RR2=RRp[1/ys[[i]]];
sp1=sing1Pvec[[i]];
sp3=sing3Pvec[[i]];
( (I SS1+I RR1)+(-I RV1(sp1))),
( (I SS2+I RR2)+(-I RV2(sp3))),
( (SS1-RR1)+(-RV1(sp1))),
( (SS2-RR2)+(-RV2(sp3)))
},{i,Length[ys]},DistributedContexts->None]\[Transpose];
PrintTimeDifference["PSmat done"];
(*==========================*);
MakePvec[sb0_,params_]:=Block[{},
WPlo=WP;
facy=ys^(-L/2+1);
toro1=ToRO1 . params;
toro2=ToRO2 . params;
\[DoubleStruckCapitalA]1=\[DoubleStruckCapitalA]1vec . toro1;
\[DoubleStruckCapitalA]3=\[DoubleStruckCapitalA]3vec . toro1;
\[DoubleStruckCapitalA]2=\[DoubleStruckCapitalA]4+\[DoubleStruckCapitalA]2m\[DoubleStruckCapitalA]4vec . toro2;slA4=Solve[\[DoubleStruckCapitalA]1 \[DoubleStruckCapitalA]4 /(g0^powP[[1]]g0^powP[[4]])==A1A4/.sbA/.sb0,\[DoubleStruckCapitalA]4][[1]]/.Rule[a_,b_]:>Rule[a,b//Re];
errorP=\[DoubleStruckCapitalA]2 \[DoubleStruckCapitalA]3/( g0^powP[[2]]g0^powP[[3]])/A2A3-1/.sbA/.slA4/.sb0//Re;
P1vec=facy SetPrecision[P1mat,WPlo] . SetPrecision[toro1,WPlo];
P3vec=1/facy SetPrecision[P3mat,WPlo] . SetPrecision[toro1,WPlo];
P2vec=(\[DoubleStruckCapitalA]4/.slA4)ys^(-L/2)+facy SetPrecision[P2mat,WPlo] . SetPrecision[toro2,WPlo];
P4vec=(\[DoubleStruckCapitalA]4/.slA4)ys^(+L/2)+1/facy SetPrecision[P4mat,WPlo] . SetPrecision[toro2,WPlo];
Psvec=SetPrecision[{P1vec,P2vec,P3vec,P4vec},WPex];
]
]


GenerateQVecs:=Block[{},
\[DoubleStruckCapitalB]1vec=2NIntK[+1/(2\[Pi] I) I x ET1vecLog[px](-1)]/I;
\[DoubleStruckCapitalB]3vec=2NIntK[+1/(2\[Pi] I) I x ET1vecLog[px](+1/x^2)]/I;
\[DoubleStruckCapitalB]4m\[DoubleStruckCapitalB]2vec=2NIntK[+1/(2\[Pi] I) I x ET2vecLog[px](+1/x)];
PrintTimeDifference["Bs are done"];
(*==========================*);
RR[y_]=NIntK[((ET1vecLog[px])/(2\[Pi] I)) 1/(x+y) x];
(*SS[y_,py_]=NIntK[((ET1vecLog[px])/(2\[Pi] I)) 1/(x-y) x]-ET1vecLog[py]NIntK[(1/(2\[Pi] I)) 1/(Log[x]-py)]*);
SSq1[y_]=NIntK[((ET1vecLog[px])/(2\[Pi] I)) 1/(x-y) x];
SSq2[py_]=-NIntK[(1/(2\[Pi] I)) 1/(Log[x]-py)];
PrintTimeDifference["RR, SS done"];
(*==========================*);
prog=0;
FastDistributeDefinitions[];
{sing1vec,sing3vec}=1/(2\[Pi] I) ParallelTable[prog++;
\[Psi]0=SetPrecision[Chop[Log[y0],1/10^WP],WPex+5];
{If[Im[\[Psi]0]===0,
NIntegrate[(\[GothicCapitalM][\[Psi]] -\[GothicCapitalM][2\[Psi]0-\[Psi]] )/(\[Psi]-\[Psi]0)/2,{\[Psi],-\[Infinity],\[Infinity]},WorkingPrecision->WPex,AccuracyGoal->WP,MaxRecursion->200]+ I \[Pi] \[GothicCapitalM][\[Psi]0] ,
NIntegrate[\[GothicCapitalM][\[Psi]] 1/(\[Psi]-\[Psi]0),{\[Psi],-\[Infinity],Re[\[Psi]0],\[Infinity]},WorkingPrecision->WPex,AccuracyGoal->WP,MaxRecursion->200]],
If[Im[\[Psi]0]===0,
NIntegrate[(\[GothicCapitalM][\[Psi]] -\[GothicCapitalM][-2\[Psi]0-\[Psi]] )/(\[Psi]+\[Psi]0)/2,{\[Psi],-\[Infinity],\[Infinity]},WorkingPrecision->WPex,AccuracyGoal->WP,MaxRecursion->200]- I \[Pi] \[GothicCapitalM][-\[Psi]0] ,
NIntegrate[\[GothicCapitalM][\[Psi]] 1/(\[Psi]+\[Psi]0),{\[Psi],-\[Infinity],-Re[\[Psi]0],\[Infinity]},WorkingPrecision->WPex,AccuracyGoal->WP,MaxRecursion->200]]
}
,{y0,ys},DistributedContexts->None]\[Transpose];
PrintTimeDifference["sing1vec, sing3vec done"];
(*==========================*);
prog=0;
FastDistributeDefinitions[];
{Q1mat,Q3mat,Q2mat,Q4mat}=ParallelTable[{
prog++;
(*SS1=SS[ys[[i]],yp1=Log[ys[[i]]]];
SS2=SS[1/ys[[i]],yp2=Log[1/ys[[i]]]];*);
yp1=Log[ys[[i]]];
yp2=-yp1;
EE1=ET1vecLog[yp1];
EE2=Table[-(-1)^n,{n,ChPW+1}]EE1;
SS1=SSq1[ys[[i]]]+(SSq2[yp1](EE1));
SS2=SSq1[1/ys[[i]]]+(SSq2[yp2](EE2));
RR1=RR[ys[[i]]];
RR2=RR[1/ys[[i]]];
si1=sing1vec[[i]];
si3=sing3vec[[i]];
( SS1+(EE1(si1)))-RR1,
( SS2+(EE2(si3))-RR2),
I(SS1+(EE1(si1))+RR1),
I(SS2+(EE2(si3))+RR2)
},{i,Length[ys]},DistributedContexts->None]\[Transpose];
PrintTimeDifference["QSmat done"];
(*==========================*);
MakeQvec[sb0_,params_]:=Block[{},
WPlo=WP;
toet1=ToET1 . params;
toet2=ToET2 . params;
\[DoubleStruckCapitalB]1=\[DoubleStruckCapitalB]1vec . toet1;
\[DoubleStruckCapitalB]3=\[DoubleStruckCapitalB]3vec . toet1;
\[DoubleStruckCapitalB]4=\[DoubleStruckCapitalB]2+\[DoubleStruckCapitalB]4m\[DoubleStruckCapitalB]2vec . toet2;
slB2=Solve[0==\[DoubleStruckCapitalB]2 \[DoubleStruckCapitalB]3/g0^(powQ[[2]]+powQ[[3]])-B2B3/.sbB/.sb0][[1]];
errorQ=\[DoubleStruckCapitalB]1 \[DoubleStruckCapitalB]4/g0^(powQ[[1]]+powQ[[4]])/B1B4-1/.sbB/.slB2/.sb0//Re;
yspow=(ys)^(-\[CapitalDelta]/2-1/.sb0);
yspowi=1/yspow;
Q1vec=yspowi(SetPrecision[Q1mat,WPlo] . SetPrecision[ toet1,WPlo]);
Q3vec=yspow(SetPrecision[Q3mat,WPlo] . SetPrecision[ toet1,WPlo]);
Q2vec=(\[DoubleStruckCapitalB]2/.slB2) yspowi+yspowi(SetPrecision[Q2mat,WPlo] . SetPrecision[ toet2,WPlo]);
Q4vec=(\[DoubleStruckCapitalB]2/.slB2) yspow+yspow(SetPrecision[Q4mat,WPlo] . SetPrecision[ toet2,WPlo]);
Qsvec=SetPrecision[{Q1vec,Q2vec,Q3vec,Q4vec},WPex];
]
]


BuildDensitiesVectors:=Block[{},
(*optimizing densities*)
Pl=(ChPW+2)/2;
Clear[rho1v,rho2v,eta1v,eta2v];
rho1v[py_]=I Exp[I py] mesure[Exp[I py]] G0 RO1vecLog[py];
rho2v[py_]=I Exp[I py] mesure[Exp[I py]] G0 RO2vecLog[py];
eta1v[ps_]=1/G0 Exp[ps] ET1vecLog[ps] mesureK[Exp[ps]];
eta2v[ps_]=1/G0 Exp[ps] ET2vecLog[ps] mesureK[Exp[ps]];
range12=Pl;;2 Pl-1;
range34=Pl+1;;2 Pl-1;
FastDistributeDefinitions[];
{eta1vec12,eta2vec12}=ParallelTable[{eta1v[ps],eta2v[ps]},{ps,Log[ys[[range12]]]}]\[Transpose]//Ch;
{eta1vec34,eta2vec34}=ParallelTable[{eta1v[-ps],eta2v[-ps]},{ps,Log[ys[[range34]]]}]\[Transpose]//Ch;
PrintTimeDifference["eta1vec, eta2vec are done"];
{rho1vec,rho2vec}=ParallelTable[{rho1v[Log[ys[[i]]]/I],rho2v[Log[ys[[i]]]/I]},{i,Pl}]\[Transpose]//Ch;
PrintTimeDifference["rho1vec, rho2vec are done"];
]


DefineF := Block[{}, 
		Clear[F]; 
		F[params_] := F[params] = Block[{paramsII = paramsI}, 
       (sb0 = Association[Sb0[params]];
       MakeQvec[sb0, params];
     
       MakePvec[sb0, params]; 
       
         POlen = Length[ys]/5; PSvec[0] = Psvec[[All,1 ;; POlen]]; 
         PSvec[1] = Psvec[[All,POlen + 1 ;; 2*POlen]]; PSvec[2] = 
          Psvec[[All,2*POlen + 1 ;; 3*POlen]];
           PSvec[3] = Psvec[[All,
           3*POlen + 1 ;; 4*POlen]]; PSvec[4] = Psvec[[All,4*POlen + 1 ;; 5*POlen]]; 
         QSvec[0] = Qsvec[[All,1 ;; POlen]]; QSvec[1] = Qsvec[[All,
           POlen + 1 ;; 2*POlen]]; QSvec[2] = Qsvec[[All,2*POlen + 1 ;; 3*POlen]]; 
         QSvec[3] = Qsvec[[All,3*POlen + 1 ;; 4*POlen]]; 
         QSvec[4] = Qsvec[[All,4*POlen + 1 ;; 5*POlen]]; Clear[PPvec, QQvec]; 
         PPvec[n_, m_] := PPvec[n, m] = Table[PSvec[m/2][[All,i]] . \[Chi]up . 
             PSvec[n/2][[All,i]], {i, POlen}]; 
             QQvec[n_, m_] := 
          QQvec[n, m] = Table[QSvec[m/2][[All,i]] . \[Chi]up . QSvec[n/2][[All,i]], 
            {i, POlen}]; Clear[D0vecP, D1vecP, D2vecP, D1BvecP, D0BvecP]; 
         D0vecP[k_] := D0vecP[k] = (-PPvec[-2 + k, -4 + k])*PPvec[2 + k, 0 + k] + 
            PPvec[0 + k, -4 + k]*PPvec[2 + k, -2 + k] - PPvec[2 + k, -4 + k]*
             PPvec[0 + k, -2 + k]; D1vecP[k_] := D1vecP[k] = 
           (-PPvec[-2 + k, -4 + k])*PPvec[4 + k, 0 + k] + PPvec[0 + k, -4 + k]*
             PPvec[4 + k, -2 + k] - PPvec[4 + k, -4 + k]*PPvec[0 + k, -2 + k]; 
         D2vecP[k_] := D2vecP[k] = (-PPvec[-2 + k, -4 + k])*PPvec[4 + k, 2 + k] + 
            PPvec[2 + k, -4 + k]*PPvec[4 + k, -2 + k] - PPvec[4 + k, -4 + k]*
             PPvec[2 + k, -2 + k]; D1BvecP[k_] := D1BvecP[k] = 
           (-PPvec[0 + k, -4 + k])*PPvec[4 + k, 2 + k] + PPvec[2 + k, -4 + k]*
             PPvec[4 + k, 0 + k] - PPvec[4 + k, -4 + k]*PPvec[2 + k, 0 + k]; 
         D0BvecP[k_] := D0BvecP[k] = (-PPvec[0 + k, -2 + k])*PPvec[4 + k, 2 + k] + 
            PPvec[2 + k, -2 + k]*PPvec[4 + k, 0 + k] - PPvec[4 + k, -2 + k]*
             PPvec[2 + k, 0 + k]; Clear[D0vecQ, D1vecQ, D2vecQ, D1BvecQ, D0BvecQ]; 
         D0vecQ[k_] := D0vecQ[k] = (-QQvec[-2 + k, -4 + k])*QQvec[2 + k, 0 + k] + 
            QQvec[0 + k, -4 + k]*QQvec[2 + k, -2 + k] - QQvec[2 + k, -4 + k]*
             QQvec[0 + k, -2 + k]; D1vecQ[k_] := D1vecQ[k] = 
           (-QQvec[-2 + k, -4 + k])*QQvec[4 + k, 0 + k] + QQvec[0 + k, -4 + k]*
             QQvec[4 + k, -2 + k] - QQvec[4 + k, -4 + k]*QQvec[0 + k, -2 + k]; 
         D2vecQ[k_] := D2vecQ[k] = (-QQvec[-2 + k, -4 + k])*QQvec[4 + k, 2 + k] + 
            QQvec[2 + k, -4 + k]*QQvec[4 + k, -2 + k] - QQvec[4 + k, -4 + k]*
             QQvec[2 + k, -2 + k]; D1BvecQ[k_] := D1BvecQ[k] = 
           (-QQvec[0 + k, -4 + k])*QQvec[4 + k, 2 + k] + QQvec[2 + k, -4 + k]*
             QQvec[4 + k, 0 + k] - QQvec[4 + k, -4 + k]*QQvec[2 + k, 0 + k]; 
         D0BvecQ[k_] := D0BvecQ[k] = (-QQvec[0 + k, -2 + k])*QQvec[4 + k, 2 + k] + 
            QQvec[2 + k, -2 + k]*QQvec[4 + k, 0 + k] - QQvec[4 + k, -2 + k]*
             QQvec[2 + k, 0 + k]; Clear[D0Qvec, D1Qvec, D2Qvec, D1BQvec, D0BQvec]; 
         D0Qvec[k_] := D0Qvec[k] = D0vecP[k]; D1Qvec[k_] := D1Qvec[k] = 
           D1vecP[k] - PPvec[4 + k, 2 + k]*D0vecP[k]; D2Qvec[k_] := 
          D2Qvec[k] = D2vecP[k] - PPvec[2 + k, 0 + k]*D1vecP[k] + PPvec[4 + k, 0 + k]*
             D0vecP[k]; D1BQvec[k_] := D1BQvec[k] = D1BvecP[k] + PPvec[-4 + k, -2 + k]*
             D0BvecP[k]; D0BQvec[k_] := D0BQvec[k] = D0BvecP[k]; 
         Clear[D0Pvec, D1Pvec, D2Pvec, D1BPvec, D0BPvec]; D0Pvec[k_] := 
          D0Pvec[k] = D0vecQ[k]; D1Pvec[k_] := D1Pvec[k] = D1vecQ[k] + 
            QQvec[4 + k, 2 + k]*D0vecQ[k]; D2Pvec[k_] := D2Pvec[k] = 
           D2vecQ[k] + QQvec[2 + k, 0 + k]*D1vecQ[k] - QQvec[4 + k, 0 + k]*D0vecQ[k]; 
         D1BPvec[k_] := D1BPvec[k] = D1BvecQ[k] - QQvec[-4 + k, -2 + k]*D0BvecQ[k]; 
         D0BPvec[k_] := D0BPvec[k] = D0BvecQ[k]; BAXQvec[k_, i_] := 
          QSvec[k/2 + 4/2][[i]]*D0Qvec[k] - QSvec[k/2 + 2/2][[i]]*D1Qvec[k] + 
           QSvec[k/2 + 0/2][[i]]*D2Qvec[k] - QSvec[k/2 - 2/2][[i]]*D1BQvec[k] + 
           QSvec[k/2 - 4/2][[i]]*D0BQvec[k]; BAXPvec[k_, i_] := 
          PSvec[k/2 + 4/2][[i]]*D0Pvec[k] - PSvec[k/2 + 2/2][[i]]*D1Pvec[k] + 
           PSvec[k/2 + 0/2][[i]]*D2Pvec[k] - PSvec[k/2 - 2/2][[i]]*D1BPvec[k] + 
           PSvec[k/2 - 4/2][[i]]*D0BPvec[k]; Clear[QSvecFromBax]; 
         QSvecFromBax[kk_] := QSvecFromBax[kk] = Block[{k = 2*kk + 4}, 
            Table[-((QSvec[k/2 + 4/2][[i]]*D0Qvec[k] - QSvec[k/2 + 2/2][[i]]*D1Qvec[k] + 
                QSvec[k/2 + 0/2][[i]]*D2Qvec[k] - QSvec[k/2 - 2/2][[i]]*D1BQvec[k])/
               D0BQvec[k]), {i, 4}]]; Clear[PSvecFromBax]; PSvecFromBax[kk_] := 
          PSvecFromBax[kk] = Block[{k = 2*kk + 4}, 
            Table[-((PSvec[k/2 + 4/2][[i]]*D0Pvec[k] - PSvec[k/2 + 2/2][[i]]*D1Pvec[k] + 
                PSvec[k/2 + 0/2][[i]]*D2Pvec[k] - PSvec[k/2 - 2/2][[i]]*D1BPvec[k])/
               D0BPvec[k]), {i, 4}]];
         
         eq1 = 2*Re[QSvecFromBax[0][[1,range12]]*ys[[range12]]^(-(\[CapitalDelta]/2) - 1 /. sb0)] - 
           Re[eta1vec12 . toet1];
         eq3 = 2*Im[QSvecFromBax[0][[2,range12]]*
              ys[[range12]]^(-(\[CapitalDelta]/2) - 1 /. sb0)] - Re[eta2vec12 . toet2]; 
              
         eq2 = 2*Re[QSvecFromBax[0][[3,range34]]*ys[[range34]]^(\[CapitalDelta]/2 + 1 /. sb0)] + 
           Re[eta1vec34 . toet1]; eq4 = 2*Im[QSvecFromBax[0][[4,range34]]*
              ys[[range34]]^(\[CapitalDelta]/2 + 1 /. sb0)] + Re[eta2vec34 . toet2]; 
              
         eq5 = Table[(-I)*(PSvecFromBax[0][[1]][[i]] + Conjugate[PSvecFromBax[0][[3]][[
                i]]])ys[[i]]^(L/2-1), {i, Pl}] - rho1vec . toro1; 
                
         eq6 = Table[(PSvecFromBax[0][[2]][[i]] - Conjugate[PSvecFromBax[0][[4]][[i]]])ys[[i]]^(L/2-1), 
            {i, Pl}] - rho2vec . toro2; 
            
         If[EvenQ[L],
         eqs0 = {Drop[eq1, 1], Drop[eq2, 1], Drop[eq3, 1], 
           eq4, Re[eq5]/10, (1/10)*Drop[Im[eq5], -1], Re[eq6]/10, 
           (1/10)*Drop[Im[eq6], -1]};,
           eqs0 = {Drop[eq1, 1], Drop[eq2, 1], Drop[eq3, 1], 
           Drop[eq4,1], Re[eq5]/10, (1/10)*Drop[Im[eq5], -1], Re[eq6]/10, 
           (1/10)*Drop[Im[eq6], -1]};
           ] ); 
         eqs = eqs0; 
         
         gauge35=rho1v[1] . toro1-rho2v[1] . toro2;
         gauge3=Re[gauge35];
         gauge5=Im[gauge35];
         gauge4 = Im[rho2v[\[Pi]/2] . toro2];
         gauge1=rho1v[0] . toro1-rho2v[0] . toro2;
         gauge2 = eta1v[0] . toet1 - eta2v[0] . toet2 ;
         
         norm := N[{errorP, errorQ}];
         
         If[EvenQ[L],
         gauges = {Re[gauge1], Re[gauge2], gauge3, gauge4};,
         gauges = {Re[gauge1], Re[gauge2], gauge3, gauge4, gauge5};
         ];
         
        SetPrecision[Flatten[{Re[eqs], gauges}], WPex]]; 
   
 Clear[J];
    J[params_] := J[params] = SetPrecision[
    prog=0;
       Monitor[tblP= ParallelTable[prog++; (1/\[Epsilon])*F[params + \[Epsilon]*Table[Boole[i == j], 
                {i, Length[params]}]], {j, 0, Length[params]}, DistributedContexts -> 
           None];,ProgressIndicator[prog,{0,Length[params]}]]; 
           F[params] = \[Epsilon]*tblP[[1]];
           Table[tblP[[i]] - tblP[[1]], {i, 2, Length[tblP]}], WP]; 
                     
Clear[dc, dc0]; 
    dc[params_] := dc[params] = SetPrecision[
       Re[params - LinearSolve[Transpose[J[params]], F[params]]], WPex];
    NextParam=dc;    
    ]
    


==> anc/data.mx <==
prs[{2, 1}] = {68.95450354144283236540328309711875056478`30., 
     13.2583723004563591712946876078021164331869802968257675657216`30., 
     -15.9867740319876372699275310698745600345829770645375987744768`30., 
     16.09269991494096199924204926814277992645`30., 
     -14.0706747604032677669769259559744645621427695604322403352576`30., 
     10.9936964658687660595765928472794977119718123214455716184063`30., 
     -7.7682003857306212484703900500346772669158344996511490768896`30., 
     4.995338069441826651031078194252393058544147421296522757794`30., 
     -2.9387576539396327200490928608004112021911617521901743096272`30., 
     1.5920297124838030404559184241716499611963615028608758275938`30., 
     -0.8022439819253575788789821641126887122097269501562129210147`30., 
     0.3816993426576486421108400859446791064395155796395460273395`30., 
     -0.1743185071772011427891957095980344835002947660899866040361`30., 
     0.077013263700351012915232644464880725343257146618106092806`30., 
     -0.0325474078532787160027706620010259367984276166967612977417`30., 
     0.0128130089981207947381514865506602034114798132562056520948`30., 
     -0.0046373173793889947478037280996688022247934983349653629`30., 
     0.0016398039276068690207590409855561084907770527227957420411`30., 
     -0.0006588115744043577841715101141961059502439980078656884771`30., 
     0.000296470605680724282449030707467634672153222548158183731`30., 
     -0.0001051726697295792326123164670944970006329422693784527221`30., 
     9.4138134986099275588123860438845999310361387759806773`30.*^-6, 
     0.0000111538349274857455917229925823623780394649643994858509`30., 
     5.6796736922012043990150004018593104934221697338777`30.*^-7, 
     -8.281423105262733510475826016900922938504733040213318`30.*^-6, 
     4.4388536759596817211586808113194676242693578122922495`30.*^-6, 
     1.4735311890735058421272726932530816922920159534672532`30.*^-6, 
     -2.5831758698538922577522536323381403699189269406182066`30.*^-6, 
     4.00336139609581827450507270074442884327083810437982`30.*^-7, 
     1.055579256747639041548653056941033356345462779702871`30.*^-6, 
     -6.413023760662449913102884246949004927343673521586506`30.*^-7, 
     -2.403897250782326549790103611162796044998580209214263`30.*^-7, 
     4.147010700173519302232655242124468930426408715738011`30.*^-7, 
     -5.26745523724810951858085535132758267024285398721151`30.*^-8, 
     -1.867016779623048161401578934049766295827375754074097`30.*^-7, 
     1.030167295662851100235090898794711697151980735739052`30.*^-7, 
     5.4209654236903396531401175481328873561688931391503`30.*^-8, 
     -7.5211325116586778411624502339260601061098187579416`30.*^-8, 
     1.5438271165206781657254395048644862228800122933241`30.*^-9, 
     3.91251514090968518341786967373418129295383161803621`30.*^-8, 
     -1.6162304808001149580818943219316495282244084857708`30.*^-8, 
     -1.47215020812764509620668452856158937906348322809447`30.*^-8, 
     1.44534674370948806310368668105215483318672351224249`30.*^-8, 
     2.4747549434022915470489334920690669202619148416765`30.*^-9, 
     -8.9032011197839962966518435971099382422391709103664`30.*^-9, 
     2.012817268436465689990537534126777415425733187042`30.*^-9, 
     4.2171113812287946245223641258693811441199358080391`30.*^-9, 
     -2.7156072944158854186821603825477428818996096166667`30.*^-9, 
     -1.3792830788448476465114827784149473823525524786234`30.*^-9, 
     2.0594185407324922951972742810486725601896985186432`30.*^-9, 
     3.51965979978950701484469696609069353989282953141`30.*^-11, 
     -1.2014227907853750617276771374063192403394986367246`30.*^-9, 
     4.153431939439964905965157815155876021149959415338`30.*^-10, 
     5.511037692923122276635878620759312435925839221067`30.*^-10, 
     -4.41390469557166555158371285966564435716373492891`30.*^-10, 
     -1.673668436622042408653032719318281015296670192875`30.*^-10, 
     3.211800367531874079896745453255164933253055451584`30.*^-10, 
     -1.37961160642945127086187196010382264754217301779`30.*^-11, 
     -1.87615779130954013021069266455495061176423453269`30.*^-10, 
     7.39243404902134683927944860146854796129951262174`30.*^-11, 
     8.78563335626880951515920938625559807470462829752`30.*^-11, 
     -7.53084219928665917787417274931445154784303754051`30.*^-11, 
     -2.77888120161647175404373586287920130258013270132`30.*^-11, 
     5.56634885778331492641164439164208686964241456866`30.*^-11, 
     -1.7876327890968695543765527928616592226223473099`30.*^-12, 
     -3.3787939560060364192898696281150396866882792848`30.*^-11, 
     1.24588764442961729067888272730878858743070599329`30.*^-11, 
     1.68626368101278142813727143910170441022855263665`30.*^-11, 
     -1.33961249424947193097777866465911927014437610881`30.*^-11, 
     -6.1315558138505900352456438090132964249744600528`30.*^-12, 
     1.04554428863295029288894250779030277354864445828`30.*^-11, 
     4.363560382387629103473844394867202687433705464`30.*^-13, 
     -6.7722202912266737820836976562913309689047414654`30.*^-12, 
     1.9279726449329190438707438528086525669112839569`30.*^-12, 
     3.7006647931199525845794350905301243048953982167`30.*^-12, 
     -2.4286806233284333416269024914649876122699453634`30.*^-12, 
     -1.5998562086254494098996496140320911749562506751`30.*^-12, 
     2.0762973122948746861419778698882386281259985421`30.*^-12, 
     3.758235353597004132492922716713732909611190393`30.*^-13, 
     -1.4650170726805035854737154785873248814439903955`30.*^-12, 
     2.164946015409898266210309091748591261707821398`30.*^-13, 
     8.869829924512745434477653221962272757182168582`30.*^-13, 
     -4.177479359397983369533807104546255614886098579`30.*^-13, 
     -4.514235848486038049180005579319620169081624483`30.*^-13, 
     4.143769471427984301394259584698564545549736346`30.*^-13, 
     1.694059086869616480882137477098192223604744728`30.*^-13, 
     -3.254909771132291677878897715653550306028579254`30.*^-13, 
     -1.25682014157999131152624533703310572298426476`30.*^-14, 
     2.201604667895414941762272226219125781415612128`30.*^-13, 
     -5.86536970801237599193319189653514806817040268`30.*^-14, 
     -1.288931294216583522656307850078044884567063791`30.*^-13, 
     7.79800624195609997321737531881806272181542738`30.*^-14, 
     6.30952798235147143095661651819776360402461499`30.*^-14, 
     -7.1231907374366428929161223604422118533633223`30.*^-14, 
     -2.08894361700430491231256878928621674409051693`30.*^-14, 
     5.38694372872382992420714549832348444269476944`30.*^-14, 
     -1.8094922750737964002757634154697103470480971`30.*^-15, 
     -3.54565195153096894625063015637154905866176583`30.*^-14, 
     1.18882874145339809838067353010814656780435872`30.*^-14, 
     1.96235022402188562927686853087505582157187074`30.*^-14, 
     -1.34133126328128367557616817530404872208268649`30.*^-14, 
     -8.2822121182904099515127947327838774336511558`30.*^-15, 
     1.08280057148035082311673238580468604769642841`30.*^-14, 
     9.603695985761190497310495128384418971465893`30.*^-16, 
     -5.7247745053051174650357542131639598985409288`30.*^-15, 
     2.3833691876480268905921813273111031932712995`30.*^-15, 
     13.251302644821396245197541960377015895613600824876720979968`30., 
     -15.9705236927100694046287152325603943685602438790926718468096`30., 
     16.07506896526750975839007928468137509799`30., 
     -14.0544254534785010685396011332319122447780163242848281427968`30., 
     10.9808097624596981764599310361972191417666692585546777100288`30., 
     -7.7590567116161866828810332573691890013060589188042924752897`30., 
     4.9894505045880317149054060798533608919278640243155042145931`30., 
     -2.9352873539838029679363902350632537441893660931789364551676`30., 
     1.5901392959112567484975725127326967177817455532163658482984`30., 
     -0.8012826870003415979600538743216593460105535054189253328083`30., 
     0.3812382734486934123626333030110170068450399688298464175088`30., 
     -0.1741077832602727350963537337281941161062230152449985031676`30., 
     0.0769209873546475756634556118997234101669875418595076954084`30., 
     -0.032508821442724266217136652729340584150098677730467742726`30., 
     0.012797703087293319047531353148575367360645033796056938126`30., 
     -0.004631532226297633377904623903088165840111329442792314121`30., 
     0.0016376642345777110457417446809057901686308381941499552347`30., 
     -0.0006580098142261441072512932750416880004037717774036201225`30., 
     0.0002961720650841472052988831612093410649221748261403815067`30., 
     -0.0001050757513342947900516989154047543522498652010150296214`30., 
     9.3912898513017143504021156801914458548213009959811209`30.*^-6, 
     0.0000111589812281723992277626744748896634717184039981764136`30., 
     5.634473353506128255964665581186923422002435449252545`30.*^-7, 
     -8.2781231700490911088318650120233821847064448891125778`30.*^-6, 
     4.4382679047908170110356971115118658881814741138834684`30.*^-6, 
     1.4727679233939984605026420652229205404523126929365736`30.*^-6, 
     -2.5827373573156441741248139402536913118655118772105992`30.*^-6, 
     4.005335686928418335523811677673115077561102404635464`30.*^-7, 
     1.0552934779441530949509241080152115605891525453880296`30.*^-6, 
     -6.412875877030524016518759287011705833791379926212923`30.*^-7, 
     -2.402609780753057939297114585809976065030413507291845`30.*^-7, 
     4.146521916873094100090392798666475928745846286485854`30.*^-7, 
     -5.27193471891159605970403892611924862691191983436356`30.*^-8, 
     -1.866648284467205896421290066548297331586624391689034`30.*^-7, 
     1.030258225499637578883385125977347256507591590471027`30.*^-7, 
     5.41893246723551880889750895102509219616297012843231`30.*^-8, 
     -7.52087441450936967060832744399990932750091140985721`30.*^-8, 
     1.5530056910942958207417243212466779657488210001058`30.*^-9, 
     3.91205593935749377105185594624058530785803413341854`30.*^-8, 
     -1.61655794685574961978849036915176651977356861579069`30.*^-8, 
     -1.47178929600616940291609854912398023418942558427817`30.*^-8, 
     1.4454119899101011668096832623453539482966172222109`30.*^-8, 
     2.4725530639665898900576099222132207484902002596408`30.*^-9, 
     -8.9029179074154911519059917891393144314481899545905`30.*^-9, 
     2.0139462045229596201129828512012535875004637456811`30.*^-9, 
     4.2166352194190318266080519631201166998296517746988`30.*^-9, 
     -2.7160827004389574994242186379384795340102616012849`30.*^-9, 
     -1.3788814592139002710978199525617488632816598267054`30.*^-9, 
     2.0595540035713661434915129216618386106589234615701`30.*^-9, 
     3.49281821692081588485638548945156470491468885583`30.*^-11, 
     -1.2014099734615678782916649071256249012961226456059`30.*^-9, 
     4.154964301092927573546103453396809817941767237221`30.*^-10, 
     5.510440573052210194228969726140560837359275356988`30.*^-10, 
     -4.414646721400375582951362405601888939153039222368`30.*^-10, 
     -1.6730611802920598511731731150900319446742165468`30.*^-10, 
     3.21207629934990756306210705073345981353550646079`30.*^-10, 
     -1.38419904173420940856878534831912276218213669155`30.*^-11, 
     -1.876196061936655620780951920032456140625761383961`30.*^-10, 
     7.39535009567814370250889782391139028404806994042`30.*^-11, 
     8.7850389211226728826855613343149846544591520716`30.*^-11, 
     -7.53243302513935364335386589165750401292867415456`30.*^-11, 
     -2.77805109436324007123958246306345502380306709639`30.*^-11, 
     5.56705702697286754871152222201340212325314395666`30.*^-11, 
     -1.7949206967192046957518969267313135048684864929`30.*^-12, 
     -3.37899668671727070401461427372291107088232893678`30.*^-11, 
     1.24641402930460518939263091367748219742496087501`30.*^-11, 
     1.68621875778810239053779960698327911600414601365`30.*^-11, 
     -1.33993869634510529915535839079179185331822597495`30.*^-11, 
     -6.130228482217770684539809992538020995119168823`30.*^-12, 
     1.04571995456279673799060966909267767812047433711`30.*^-11, 
     4.349438649699159830488676002895907840990019456`30.*^-13, 
     -6.7729576940206293105369299595697380473672785716`30.*^-12, 
     1.9290982644084690130600588669058687637469350873`30.*^-12, 
     3.7008422865477107611706331864064146927141019336`30.*^-12, 
     -2.4294657474698066908300016582797619273920723028`30.*^-12, 
     -1.599739756362491985953158086429062469879596616`30.*^-12, 
     2.0767564926048965712524756021656198580471256506`30.*^-12, 
     3.756269623386081603797784431786800109412703093`30.*^-13, 
     -1.465260240812632748297247014419479836434343385`30.*^-12, 
     2.167058712440153950392353142069470146693606577`30.*^-13, 
     8.870650946462994009481249084780132053860452758`30.*^-13, 
     -4.179024615308398869623442103440934892957844698`30.*^-13, 
     -4.514364824622862273083232729116212720650019934`30.*^-13, 
     4.144953189655043362252041369647775257657675737`30.*^-13, 
     1.69367439725083743604953680624216032580775452`30.*^-13, 
     -3.255502126558378374947578027927934587257802638`30.*^-13, 
     -1.2531377161637945245136345622330604948344223`30.*^-14, 
     2.202001130495625593747170756041962703617965173`30.*^-13, 
     -5.87003140535300672159077066994195743445576919`30.*^-14, 
     -1.288977111379668124939673183405674267783095465`30.*^-13, 
     7.80061701688115989556300059375813802788073817`30.*^-14, 
     6.30998242801714756666370109561090123581723915`30.*^-14, 
     -7.12599013946952239196693714898562106753999503`30.*^-14, 
     -2.08764840633147083581606871058998532941042206`30.*^-14, 
     5.38786131699661826718667871976037006859440471`30.*^-14, 
     -1.8135745127331348443058450614957511313280985`30.*^-15, 
     -3.54690011007770451097306964604426516133918504`30.*^-14, 
     1.19010471838579163849623371660861027266572129`30.*^-14, 
     1.96234218473135215317884148236472534405236521`30.*^-14, 
     -1.34164858453094495727575047816646953806617832`30.*^-14, 
     -8.2862098123858975130826113524763425385844805`30.*^-15, 
     1.08349991165528848984200505443247583991940595`30.*^-14, 
     9.580464169160640972296718211491720515415461`30.*^-16, 
     -5.7256764810841948475680521728431924187573829`30.*^-15, 
     2.383780642450489486662042504889197719585226`30.*^-15, 
     1341.52200850421543992804137087371920129121`30., 
     17.13451536225521444146504178147392701867`30., 
     140.48283375686254412996675076099097283098`30., 
     2.6434637123536281810418056415523778819644129857829862499061`30., 
     5.360775786390899414897472886460307240352106951783220002012`30., 
     0.0831009533080103269078953200022690022357740700392449933819`30., 
     -0.8721297529164671154686395894105145570736608517742005471963`30., 
     -0.0191424751973312306969051906662885020962158250731001961174`30., 
     0.0927246146486891057374029165190151818554028686667341765219`30., 
     0.0033415838051155339053164180837167090202586684445686609067`30., 
     0.0085702941775121380537829565129203876756116949037262740418`30., 
     -0.0002071039438168681460725851188760872560904802254492902822`30., 
     -0.0088234261984341483964465108062894881923936914309475579078`30., 
     -0.0001547658132660816185664002868507968047759110209166732306`30., 
     0.0029517707126536479712866276472143369755546214249310883741`30., 
     0.000089202045499302798454429211272039892651514359555854819`30., 
     -0.000483590843482128105843171735315629014295491007953864895`30., 
     -0.0000278111845339225576523805745980836375835310700102466103`30., 
     -0.0001053699332302269778942966729677327686493467505672710783`30., 
     3.824051443274848600936220527595665295181323495903575`30.*^-6, 
     0.0001270982533833425247478292403125366209747381106947413075`30., 
     1.7900187827332334132081141470112293127931770621515289`30.*^-6, 
     -0.0000615838605437206162815784754190742990309128823269425929`30., 
     -1.7636204067124372214552567284858211740634994686752573`30.*^-6, 
     0.0000185347818367706661886815211502147303805124324750730152`30., 
     8.750346369669326162413607866950537273252708299465812`30.*^-7, 
     -1.3646537058838582014018717795033727912762719598595091`30.*^-6, 
     -2.844643375413504375615988700522551166992292756437881`30.*^-7, 
     -2.7256663256713610213870598939859551720660152197692264`30.*^-6, 
     3.19582060364108374001019867810971217331808996012525`30.*^-8, 
     2.3704483913780864331738645467647474591865395653206389`30.*^-6, 
     3.75511418374048958418838634094809023823930367723967`30.*^-8, 
     -1.2621204526072836831796881364334454635999563776422616`30.*^-6, 
     -3.77904800428233712526184519650452087907405682896762`30.*^-8, 
     4.710534439602549082637734862281516452507487306238096`30.*^-7, 
     2.24656888014144431186030078219138654238342247295069`30.*^-8, 
     -8.36169455335194234300154854453278696890909737265323`30.*^-8, 
     -9.743055173908827033942425142621892118195479733136`30.*^-9, 
     -5.02898727201155777552039724602741374781171428490994`30.*^-8, 
     2.6703712904641722407706716810013990773874090891772`30.*^-9, 
     6.81094653060424448757256379499035646452075871397049`30.*^-8, 
     2.622867107568118145273818031778348271401257935868`30.*^-10, 
     -4.86518064946943533271753418446450095455603609288679`30.*^-8, 
     -1.0109665328358568788744821431747771624882549815713`30.*^-9, 
     2.6026234182478435315288904629444551241244064514097`30.*^-8, 
     8.877018837973809100309406955326470210055082107034`30.*^-10, 
     -1.04207750847226240890857356129892988089077860265832`30.*^-8, 
     -5.564592392787181699696943406984153927326810907184`30.*^-10, 
     2.1613822347518536732955747415323219008703563673039`30.*^-9, 
     2.73814414218781680539614265761666390132674003067`30.*^-10, 
     1.1659991189242148929906641626170529386068014601335`30.*^-9, 
     -9.73167527090547120104128987745808732221247591131`30.*^-11, 
     -1.9002798632437681821289706132439886570544467625583`30.*^-9, 
     9.4183875969546773510544662105682393522898727169`30.*^-12, 
     1.5800341906204543787982358671237826031716390588782`30.*^-9, 
     2.31415118122432681152895948964988602294699728117`30.*^-11, 
     -1.0111197955487972114269750156868073227174207401841`30.*^-9, 
     -2.78308534551755701485151811387639169347166039131`30.*^-11, 
     5.255155155803766969960815487616126514276352619128`30.*^-10, 
     2.17298292372860164258938426566078184597648461441`30.*^-11, 
     -2.067058949680044528438287921952266138861702952366`30.*^-10, 
     -1.3645645328305640171149052659590836097236574828`30.*^-11, 
     3.47485988302667465959378350138544167436715465086`30.*^-11, 
     7.0499841705251359688599004143464908423402244131`30.*^-12, 
     3.83795874706344596273088752750305288595050093748`30.*^-11, 
     -2.7706166116284702289435588981109296133405972164`30.*^-12, 
     -5.62485748325279160395971046905383426164131207079`30.*^-11, 
     4.320482894329156778631821021017232528820356629`30.*^-13, 
     4.91193962926515108919381021955916022366547690686`30.*^-11, 
     5.714210799389734602612401041696325270733298114`30.*^-13, 
     -3.43374768394775924600638598675673712430310501384`30.*^-11, 
     -8.369685601820304290252038968206798123054959841`30.*^-13, 
     2.02975608738252171782668114787940236342981652404`30.*^-11, 
     7.394098610180311099736856449169396773040705598`30.*^-13, 
     -9.88845418588490732500118235524227078930879057`30.*^-12, 
     -5.365018657592692596309241220434429732803142798`30.*^-13, 
     3.3842900469849452339460299499029971851159319459`30.*^-12, 
     3.271128310831255820910178345453931819525870738`30.*^-13, 
     8.61932674350473811336819862136994918156784146`30.*^-14, 
     -1.73181061796614231257393008848166319327689753`30.*^-13, 
     -1.525166793957387336895957104425125047603752712`30.*^-12, 
     6.68444673115811244811612971731360854164696397`30.*^-14, 
     1.8301763706687491686993887540596655706570241856`30.*^-12, 
     -1.13833284264840384330860378835856060173431356`30.*^-14, 
     -1.5827691807612766665217670289788695622753240519`30.*^-12, 
     -1.80039266744423606615400156191749675594869981`30.*^-14, 
     1.1680959226474483920291572788365028683574694293`30.*^-12, 
     2.4212336243772380138550775325522588520931879`30.*^-14, 
     -7.576859441173654688147857159122769556410457092`30.*^-13, 
     -2.43885984086232944441770245721956422833717709`30.*^-14, 
     4.416758815817905748275801358856828614338296117`30.*^-13, 
     1.76500114904032382511641397363056365279561208`30.*^-14, 
     -2.224466325596399849735432952947772748151827405`30.*^-13, 
     -1.28283256042085618689904778701591044679801478`30.*^-14, 
     9.44176928224451100407564005662434531382649175`30.*^-14, 
     6.9512910616415800252245559293674661909748558`30.*^-15, 
     -2.60002834844978795884346664621598955602078071`30.*^-14, 
     -4.0726520042085472024040809032839379803763338`30.*^-15, 
     -2.221142396927704032293199140464914714225772`30.*^-16, 
     1.3903878112929749328706869461420390826363943`30.*^-15, 
     7.2682864968895931314483572913839630770276658`30.*^-15, 
     -6.151851262856143607628932882660799606696149`30.*^-16, 
     -4.5954565263866008484751536644796420297992239`30.*^-15, 
     7.7687153927225075094208422379625981197463`30.*^-18, 
     2.1168294996948611860949667904735371975375728`30.*^-15, 
     1341.52199187697010694460726868993325887501`30., 
     8.5789720097907575039726831119049636971308046454473896230911`30., 
     140.48281195029324392091955253551392297536`30., 
     1.323167960511296531682585611405859961971800353606426098463`30., 
     5.3607779226915457735214933032005041497353872471580519432192`30., 
     0.0416019189667715807634502406990699673770759783104024812975`30., 
     -0.8721297077400197906223919503093714099472449995062512698102`30., 
     -0.0095779228452662927236258915648628950193550164255974711737`30., 
     0.0927245092252208216353676006443952015075821443527226103443`30., 
     0.0016711247128447106917225280280837592701846448711967628704`30., 
     0.0085703283991809888767776648093694214197434132992580165091`30., 
     -0.0001033902274831633456661574446900507454297986428029512821`30., 
     -0.0088234316004819361069857713576935025145057496904844644908`30., 
     -0.0000774454851109681459325566561566924222002310889044754433`30., 
     0.002951769807367234277443627169442600323820088432016600938`30., 
     0.0000446079439339925648691759668547553733241421476985060027`30., 
     -0.0004835897539878239798059424443044427848437069499226898331`30., 
     -0.0000139011097779105827389147436803916620771955243831054747`30., 
     -0.0001053704173378334676543790697017554197912005107208951428`30., 
     1.9087302083482396238675696580502708111137770831709863`30.*^-6, 
     0.0001270983804840822633393365312614884829129161227737611107`30., 
     8.961808214489347722483260240279043276048866239823291`30.*^-7, 
     -0.0000615838620896428626600190636205474145651157034816019443`30., 
     -8.819537190990193129878453897876167740722171096609542`30.*^-7, 
     0.0000185347600964858426904527010825964744104933249290829356`30., 
     4.373833932404919074715645760815944267533854443688661`30.*^-7, 
     -1.3646379073619735905791797986769797038743980740326993`30.*^-6, 
     -1.421045008388257957416056358958090476021915762626946`30.*^-7, 
     -2.7256736238644392487580567472487786607129749670234607`30.*^-6, 
     1.59118835224392721710981312167820812844114396216619`30.*^-8, 
     2.3704505994126663418021342509450715930936836094064275`30.*^-6, 
     1.87987710315662553126506176517550726372999204945591`30.*^-8, 
     -1.2621205430717183145427406971510753810430803392680542`30.*^-6, 
     -1.8897675876897017162437156277369620664750134770204`30.*^-8, 
     4.710529812941468913308400790298005856469985723049175`30.*^-7, 
     1.12288920969283180143823657583058563292001198629834`30.*^-8, 
     -8.36165237240654479283301233246199788494492323297572`30.*^-8, 
     -4.8673852172952990880369798757362560000607277792534`30.*^-9, 
     -5.02901237350970159690723306088620555081340815687317`30.*^-8, 
     1.3325444995173344307597765172587408967146484531952`30.*^-9, 
     6.81095772111373250009038680671050311556309382972285`30.*^-8, 
     1.32393000862842547015974421904105148837988939068`30.*^-10, 
     -4.86518389903243145856175959931085042917555509326023`30.*^-8, 
     -5.058784618024210680023865475549932677267725032972`30.*^-10, 
     2.60262320482480968885074133224070833056454330186998`30.*^-8, 
     4.438490978895678303441959141265264852995843287939`30.*^-10, 
     -1.04207631077526113698483047614453235251321620866981`30.*^-8, 
     -2.781020108680758769860075830823623599870934550034`30.*^-10, 
     2.1613710144898020128680455642475224631609642380761`30.*^-9, 
     1.367795106414281228662777098467736310947840444268`30.*^-10, 
     1.1660065858512850646200547008256923420657933029361`30.*^-9, 
     -4.85696564018902079677369133862330957589429272187`30.*^-11, 
     -1.9002838295829726231074969398130821967673756872233`30.*^-9, 
     4.660642147231724725696778916751703650180803118`30.*^-12, 
     1.5800358000413026276781039151190709306234181771926`30.*^-9, 
     1.159147107791513587584553822456710525765391789`30.*^-11, 
     -1.0111201295651741363717198186418400691671454566331`30.*^-9, 
     -1.39200898652637023432100604892517238080113505984`30.*^-11, 
     5.255153051952465261227340273713031462713776597029`30.*^-10, 
     1.08627297619416001798371103728554465132530766791`30.*^-11, 
     -2.067055451828073189108067786230833943115334717609`30.*^-10, 
     -6.8184474761587081849985525245541765917238573289`30.*^-12, 
     3.47482920380515213672330538932546032632129386216`30.*^-11, 
     3.5211684326170764857914760842154624227875849355`30.*^-12, 
     3.83798008320855898579565472428567674787233931277`30.*^-11, 
     -1.3824587991582853367130794131989014510375918084`30.*^-12, 
     -5.62486960218666117034571328979056200604181162521`30.*^-11, 
     2.144624546289034098513214989690251436748797518`30.*^-13, 
     4.91194551122534864568272213112031806146779666057`30.*^-11, 
     2.865672435673868881069736962532178510790745562`30.*^-13, 
     -3.43374933824845848529579939777803558654567074303`30.*^-11, 
     -4.186856108932812358671507089209140397628933888`30.*^-13, 
     2.02975605122339437449042742675019608435818316669`30.*^-11, 
     3.697487206487060428343790230091069023157749805`30.*^-13, 
     -9.8884429970273020789364567753273593675785322345`30.*^-12, 
     -2.680781528735740650550317493615404850671893545`30.*^-13, 
     3.3842810846614802611598913858692209474345604564`30.*^-12, 
     1.634609325824391747817059643595426760591772716`30.*^-13, 
     8.62035311157880674478523000742416845736309084`30.*^-14, 
     -8.64320519624238235048539958864040470917627488`30.*^-14, 
     -1.5251712696819312983181084894944776652467482806`30.*^-12, 
     3.33753999959899003972686264387331953203018909`30.*^-14, 
     1.8301814799966502231171050615341784069669955661`30.*^-12, 
     -5.609687518297325472613461406930508238506783`30.*^-15, 
     -1.5827696705678911773211634926733780173326987447`30.*^-12, 
     -9.0000791482163279796165358795142191198212877`30.*^-15, 
     1.1680979548982846155717407703901722897729155554`30.*^-12, 
     1.21396452421331307563522421485568712698068139`30.*^-14, 
     -7.576849044450034521890632489275844819156866042`30.*^-13, 
     -1.21746678690994310899334131413288797969604572`30.*^-14, 
     4.416767668090376665902875771190942229136464732`30.*^-13, 
     8.8382574632294419470268309185735691706120167`30.*^-15, 
     -2.224454993876874289970577936243108177934959943`30.*^-13, 
     -6.3954257922612694156113616349929770434361537`30.*^-15, 
     9.44182619821079577986564384303790149680365074`30.*^-14, 
     3.4820183344259905210720699074470558976659963`30.*^-15, 
     -2.59995345065167165661145166470733238894094098`30.*^-14, 
     -2.0242420100926087341156941910081738052505099`30.*^-15, 
     -2.216769822148249845461692987601319321281377`30.*^-16, 
     6.986717000996644057288859294334414254795409`30.*^-16, 
     7.2686137144674506459000503012451716234128658`30.*^-15, 
     -3.020631466682997819858069895557257556981728`30.*^-16, 
     -4.5951879852541389796778123994585075651407384`30.*^-15, 
     5.0770479099948305035673645541960361449467`30.*^-18, 
     2.1168164344326476276758025249547156687639868`30.*^-15}
 
prs[{3, 1}] = {68.98978469206835070537596148426341435707`30., 
     13.2402027998641878222407646660044899321991239130454345908224`30., 
     -15.9718707740324786474119654831702636931068800299247840788481`30., 
     16.08394749515753331840195551678726718953`30., 
     -14.0684487743130438310958573235883455332445786160027381268481`30., 
     10.9962479979377847617583089458325226323543049963650454388736`30., 
     -7.7731329593761314319684742598712981004317913500672419954688`30., 
     5.0006269368797715467277597853630522366859840104335411349686`30., 
     -2.9431908813659971835799739369568609871210950171577710335786`30., 
     1.5951876535369949699407795121965620458530233217461072250624`30., 
     -0.8042274942184380273695593562441413284302942817223578525445`30., 
     0.3828249280962372222918429237416667306608996228326833193979`30., 
     -0.1749085006115242496346137775291477391932638930227403031248`30., 
     0.0773050409231612833325217498968176823515549800785022613964`30., 
     -0.0326854145067101345969358933093921918945331301945593606717`30., 
     0.0128752299653289436347103667511046650678809040495741819668`30., 
     -0.0046635408677274036922505981562893554741371062902178849971`30., 
     0.0016499894958237804391242924554803372078145367198353822646`30., 
     -0.0006625914627886194157702986728709593855683811870438310973`30., 
     0.0002979713519207507283139852921237866835588238061537140142`30., 
     -0.0001058338215626700628685731054838184976657104743592825183`30., 
     9.6688918729500376714771269610354768766645183920306087`30.*^-6, 
     0.0000111054583684795388842771567579539316734665004872414558`30., 
     5.558595441788240519933293185418876382635296291373789`30.*^-7, 
     -8.2812823352272606162109523544071205827706651539776804`30.*^-6, 
     4.4531334134341017739233184493046050812876524622786267`30.*^-6, 
     1.4642871906686435425270079281550124503778881319175606`30.*^-6, 
     -2.5848109431444763927117446575308783614353081157868438`30.*^-6, 
     4.050689279242358488260632618047827266727513618540848`30.*^-7, 
     1.0544301525228950854469743315363306131799344937880495`30.*^-6, 
     -6.431171372074547779684948891133299903176898831458443`30.*^-7, 
     -2.390659486681197678959887656134472754074299087332647`30.*^-7, 
     4.150429710760513671079011342500914358491268055442751`30.*^-7, 
     -5.34724569202025392496936633540101729327552590291426`30.*^-8, 
     -1.865483946631656164763400236804415574507193748562408`30.*^-7, 
     1.033602007222631197620339671022240671392100982870535`30.*^-7, 
     5.3992871692547678426514871485481127962287985192371`30.*^-8, 
     -7.53030977813229189739421883983584667320623720215079`30.*^-8, 
     1.6937698721281563215521010312082283621958183974583`30.*^-9, 
     3.91148213314643921518077751870951871547164503863109`30.*^-8, 
     -1.62383036104712442952399391716084260983663109596445`30.*^-8, 
     -1.46865651542359035656033813314274709722501212890952`30.*^-8, 
     1.44812775874885038598049576193768900317477279502476`30.*^-8, 
     2.4450647752981018669217804028772359561743664856841`30.*^-9, 
     -8.9072683571755750376960904208131575753274907925715`30.*^-9, 
     2.0308114790409786835148051863264939778721222448687`30.*^-9, 
     4.2126479798782363408776143544410449633108688538713`30.*^-9, 
     -2.7240676547136170499439355802298808929113876578855`30.*^-9, 
     -1.3736267187027626628955851878426772243571147152145`30.*^-9, 
     2.0621629129123450411076012263741361051141959602676`30.*^-9, 
     3.09473144562805922592361650735608007936306891097`30.*^-11, 
     -1.2014646562384743247981947524172550223208738310702`30.*^-9, 
     4.178248363758770469018140361010198591924324262971`30.*^-10, 
     5.502385620582556104991026658848101091530917541626`30.*^-10, 
     -4.425394043224780200451151430985690738127039460505`30.*^-10, 
     -1.664489380342242158369528609814794221645186892883`30.*^-10, 
     3.215365645898324474291078827916019141457370805016`30.*^-10, 
     -1.44683508143053270659464989948598907811130501695`30.*^-11, 
     -1.87595007375701255013948425337824747013653334113`30.*^-10, 
     7.43222191404976395406921088642034610950416920317`30.*^-11, 
     8.77049835630275556957740336855747264845744723188`30.*^-11, 
     -7.54984469257276978489548390007362299121204180456`30.*^-11, 
     -2.76316743200079096558512064296318303532465873375`30.*^-11, 
     5.57272113207395658198428897406053382000932983681`30.*^-11, 
     -1.9071783494469698795024615017882150496525743899`30.*^-12, 
     -3.37874396606036866291704646617864436719703920792`30.*^-11, 
     1.25326284944561493354671770284318887653761012054`30.*^-11, 
     1.68384872824949494564096140890384046036087529483`30.*^-11, 
     -1.34353447992561966667727384123442630370751537801`30.*^-11, 
     -6.1037694774520913373911110473728135198524035615`30.*^-12, 
     1.04706728002467680076038315452051655495806174288`30.*^-11, 
     4.145428608823158069670604609045193147970569989`30.*^-13, 
     -6.7757533090678190640455814973829675901187026371`30.*^-12, 
     1.9427447513428466851710997513272867482306977591`30.*^-12, 
     3.6977382079963127401915246407583075861225683382`30.*^-12, 
     -2.4364948414354330360682179022345865029730205219`30.*^-12, 
     -1.5963224816648771276942867680746611836740693705`30.*^-12, 
     2.0800034623800929756204313509191685555685471671`30.*^-12, 
     3.718866194193306372081752221473912768431547804`30.*^-13, 
     -1.4654893109081595262683305081910589742448915255`30.*^-12, 
     2.184752542036462027910994012867009777177031567`30.*^-13, 
     8.865014448351704612255386128677106407313163651`30.*^-13, 
     -4.194157785730445669831440057705894111710520815`30.*^-13, 
     -4.499261247326334967067786698957951430090764272`30.*^-13, 
     4.143913305687232825508012382215188550899461959`30.*^-13, 
     1.682729314058208380969700827520459571026988715`30.*^-13, 
     -3.257043615547454559219721617781692384360133812`30.*^-13, 
     -1.11240294691765364025802358628434210297361604`30.*^-14, 
     2.19348280951127613038769108661394530147397681`30.*^-13, 
     -5.9489483609074940371863450388233442017009789`30.*^-14, 
     -1.28660903373601343123920933178078350239303372`30.*^-13, 
     7.90463157798146053050706157845033530000617047`30.*^-14, 
     6.22123083214589719780892824818833311535627921`30.*^-14, 
     -7.17950919638766141059399214404132222235143602`30.*^-14, 
     -2.06790964484983654539847567360254556166945048`30.*^-14, 
     5.46930731960536545778287099746013613050680907`30.*^-14, 
     -2.4873611274058592829003554342768225729814435`30.*^-15, 
     -3.59320395519297004058046364358447478712310754`30.*^-14, 
     1.19735639165135723285599411659250454505566209`30.*^-14, 
     2.03312722907432860706197869985526658294463135`30.*^-14, 
     -1.38353407559220835502464273500785312912697812`30.*^-14, 
     -8.7872315384078254752898296661082629704773104`30.*^-15, 
     1.08293741730409620621661324369947650124375572`30.*^-14, 
     1.5954553495699173753659355654804089130144957`30.*^-15, 
     -5.8741822082728314281269642924404496798910434`30.*^-15, 
     1.8148565661300183599879852534975768814408022`30.*^-15, 
     13.2331349839394695401270644252270636164057230505489295474688`30., 
     -15.955625437063431012358053607670214261625572846369111015424`30., 
     16.06631472341425747304005017162695360258`30., 
     -14.0521919496969959228371634596992325212133324101720869961728`30., 
     10.9833502986747995350747057392508657410247572516187251146752`30., 
     -7.7639778104278921450136555081893331953459389846452313260033`30., 
     4.9947295264401305721913646185617771063830301445629803691118`30., 
     -2.9397132550868436611773997253884064077286118031708270131196`30., 
     1.5932923819509444938291086425981124668716204003218510728929`30., 
     -0.8032632813331856060705172943243083674917069897734200726382`30., 
     0.3823622437575255190856047328035487057761008797392040285221`30., 
     -0.1746969422397811608807613666295792023358715197774584460468`30., 
     0.0772123576954819117204755570322434897044323679704367825873`30., 
     -0.0326466396409936038598075271470197024509529620349655685737`30., 
     0.0128598411505143123148755093580585048708791685499373056565`30., 
     -0.0046577211657014531871722613266314255953406798346965192175`30., 
     0.0016478360794618415637216404414160694963276178112693179881`30., 
     -0.000661784389118707490700924217425719512131990184161062058`30., 
     0.0002976707626524518544545705460615703480080429630225071902`30., 
     -0.0001057361355410039155240492320696301673186626064083165396`30., 
     9.6461128155186425470122411229843518752903403986595948`30.*^-6, 
     0.000011110674266787011502677758865181525673733125576501168`30., 
     5.51318179862297309007077204480722966066293837385275`30.*^-7, 
     -8.2779688900580661669175229820336382890468484613014318`30.*^-6, 
     4.4525401060747017276732113364618585728238719761898602`30.*^-6, 
     1.4635246329836668569127867298879067567427589940180171`30.*^-6, 
     -2.5843706150420636803194621002986872508512926358639944`30.*^-6, 
     4.052657543627729131526463305172786483228905243466202`30.*^-7, 
     1.0541436714164212721822496709228388136995448324985396`30.*^-6, 
     -6.431017808758359558434353788443345154349713984626618`30.*^-7, 
     -2.389370898169282448904353378551780485244017913022492`30.*^-7, 
     4.149937819197910019707208765932077189220481571344023`30.*^-7, 
     -5.35171976876993419130094691201685986357279673381435`30.*^-8, 
     -1.865114091556371952309299845426231516212537777074873`30.*^-7, 
     1.03369221167618157771277628392950130092587749080736`30.*^-7, 
     5.39724975146404329510930257058678567239427035408731`30.*^-8, 
     -7.53004656052372237157413192223245555367204713827052`30.*^-8, 
     1.7029543979788985161330371248651385577422526578941`30.*^-9, 
     3.9110201115739389271326038425966409213112942029633`30.*^-8, 
     -1.62415719603348136240949489617161379674636905366114`30.*^-8, 
     -1.46829432182205833001713380319523957714451127757`30.*^-8, 
     1.44819222564490176836666280844689934210783775129143`30.*^-8, 
     2.4428585344971972860866582965703923156787052428905`30.*^-9, 
     -8.9069793480697785649371280537465788485659988060549`30.*^-9, 
     2.0319410183948872725147803612966604060723377020033`30.*^-9, 
     4.2121682881158407242419375555720190334389842585911`30.*^-9, 
     -2.7245422685905748093990051774215530388834423794122`30.*^-9, 
     -1.3732233398182447488272646952176960899907910463973`30.*^-9, 
     2.0622974354300359536603310575460082831076891821705`30.*^-9, 
     3.06781448657050927570942756746643078958817882883`30.*^-11, 
     -1.2014510461908252343638011202234648456072920280976`30.*^-9, 
     4.179782408079561755292303839359131711009812609443`30.*^-10, 
     5.501783947278977065334337142629191376842507415289`30.*^-10, 
     -4.426135931737354123982784454153778033113106732139`30.*^-10, 
     -1.663879282182043076576613372478105368785447971043`30.*^-10, 
     3.215640372050900502619958445705192291050662060707`30.*^-10, 
     -1.45143001125635893367023648090470442275487232486`30.*^-11, 
     -1.875987708827868882241622971283748337276598552286`30.*^-10, 
     7.43514273057989883765991988526132134156650726339`30.*^-11, 
     8.76989632613281092665617096414843663711562563441`30.*^-11, 
     -7.55143049076641471208103256020541716569838345587`30.*^-11, 
     -2.7623376497288516262093257869588110656796827972`30.*^-11, 
     5.57342870415164102266077370193391751819232419619`30.*^-11, 
     -1.9144853500285195620095751428762067866592184987`30.*^-12, 
     -3.37894030078409266305330937070234996803839874705`30.*^-11, 
     1.25378500251761768864061483484566665728731584125`30.*^-11, 
     1.68380365471654248076825305148858865279546072797`30.*^-11, 
     -1.34386040737024171334798612281654298728985739074`30.*^-11, 
     -6.1023894132377817090267019019056349606022850122`30.*^-12, 
     1.04723775120660879020952465843575441099387375389`30.*^-11, 
     4.131399412035346214092298148295066030238944565`30.*^-13, 
     -6.7764861926213249144569827433725964121169926608`30.*^-12, 
     1.9439137278291640282860794857035975126099003822`30.*^-12, 
     3.6978662717367168483047498660704174740932478059`30.*^-12, 
     -2.4372649571431450390301095493451881013634176739`30.*^-12, 
     -1.5962056409541872223261842961461981942253536166`30.*^-12, 
     2.0805012851731143069065437619030319518088225807`30.*^-12, 
     3.716457098312795965692378425073521744733875556`30.*^-13, 
     -1.4657157927250404660716837921013079548686338156`30.*^-12, 
     2.186826765967500067101086594925914561922152977`30.*^-13, 
     8.866198252495533735563958701957611889509662549`30.*^-13, 
     -4.196098114525812042717347584408280964737996226`30.*^-13, 
     -4.499225956487678225645699787831654072594677794`30.*^-13, 
     4.145028146562692527554272843112012569870388559`30.*^-13, 
     1.682688603629359879531099467498491070754276857`30.*^-13, 
     -3.257986387124039783273314198074710836095061348`30.*^-13, 
     -1.10719377356604348324558021475908042218092877`30.*^-14, 
     2.193791637282019637608277507058054809263672505`30.*^-13, 
     -5.95039831055644722517091289156036685270621308`30.*^-14, 
     -1.286958903650022893588423927628797803197868989`30.*^-13, 
     7.90857858048245193855180669760602502225996631`30.*^-14, 
     6.22072948620933794625740477675452921118206576`30.*^-14, 
     -7.17940579689093487982870340878848191505976191`30.*^-14, 
     -2.06912062296304857604777725276123211083419506`30.*^-14, 
     5.4712689997213486578415059798181963052757368`30.*^-14, 
     -2.5005513635664040777752870097560174790637484`30.*^-15, 
     -3.59197388899214814781055542042156517163120042`30.*^-14, 
     1.19678257404490367254988612442141463972949648`30.*^-14, 
     2.03371942884293746228609315875060020431919277`30.*^-14, 
     -1.38454974236503963350097023897371284596981622`30.*^-14, 
     -8.7724268376584881210472473169449180922685623`30.*^-15, 
     1.08262059147321222015224476927919932225846309`30.*^-14, 
     1.5923225640628512423968962989312436229048723`30.*^-15, 
     -5.8778513397685025654017749293929265539756278`30.*^-15, 
     1.8254974699158279484038205743964374102907081`30.*^-15, 
     822.56102605628730055744433982071046353423`30., 
     25.18371526064986035514688176952471326804`30., 
     85.62662983641949199233227879283371544669`30., 
     3.9765588452543053926862383407748001030212963316078184845753`30., 
     3.186086999717670881769689574162785738274438763864347753206`30., 
     0.1346130218653249157923064320014219651454401342589754869543`30., 
     -0.5375081834842873773009793931498834021691850209149817496217`30., 
     -0.0301626802732687332277569452427842004745825815463218807913`30., 
     0.0576875550787742202212277172173582889814982631459868125547`30., 
     0.0049590053598771719183189131223396251629517251918391419069`30., 
     0.0050645351845441437583613777844658996071620128627836392105`30., 
     -0.0002087743038815546946402185203046035060416734636578838378`30., 
     -0.0053848180953534307262804613904242586449542863328694656818`30., 
     -0.0002684162475194451701971890484158995917438882586820667405`30., 
     0.0018141752748167156013282836469285689554155087338908678048`30., 
     0.0001401564460454526600553324256159503679157204394668487319`30., 
     -0.0003011731438430900968021968543311907240404071439022133242`30., 
     -0.0000406255769094500758876085055650253376697845434535819002`30., 
     -0.0000626305107797524974239017888535651569216651591610210043`30., 
     4.2462848718075851587030792224452104220597153032570359`30.*^-6, 
     0.0000774277733252353563744429331400937598667556060372055705`30., 
     3.4223453328300233292606195163193528780658268099089987`30.*^-6, 
     -0.0000377539742606397471588244752043237986492607511219086313`30., 
     -2.8707239957943262422672495331110471441470060621960309`30.*^-6, 
     0.0000114463003026193089512671066075752648292166503175250427`30., 
     1.3309464638201923031455468356232805550680046977126591`30.*^-6, 
     -8.949166686336932359748382711399280340293055480606222`30.*^-7, 
     -3.950040770136482307458450982494704644638001438578505`30.*^-7, 
     -1.6449310983106899202701882928813838254681800667460642`30.*^-6, 
     1.99574120879596614963387266653249024177149839263311`30.*^-8, 
     1.4457083724661664657036233666445656149456430631929868`30.*^-6, 
     7.12700310526861743132012423801299651995342934241055`30.*^-8, 
     -7.73661455095441893911893233034661329323115090041863`30.*^-7, 
     -6.22610776254698540090176167792522280908517639282344`30.*^-8, 
     2.904964905935884772739936861153570882227537361973894`30.*^-7, 
     3.46829338621097004126212587817165357450040010159217`30.*^-8, 
     -5.27435547751055673179393365343516784884055401528309`30.*^-8, 
     -1.40163224061489912425934775375262081604052465750797`30.*^-8, 
     -2.99785420952733615947389783769150020668741792169504`30.*^-8, 
     3.2003884081181661099745195009892275887053850282726`30.*^-9, 
     4.1389766164327415261996104769968835333604373718299`30.*^-8, 
     9.660276499207423664954555288583542149293372382714`30.*^-10, 
     -2.97290297296440544217358728250212620346081567435226`30.*^-8, 
     -1.8209573211068623464282344552437073054409420233931`30.*^-9, 
     1.59701326828680463537082097269991806088795328639443`30.*^-8, 
     1.4521959123288473168465863591690989727296670368763`30.*^-9, 
     -6.4318396163128917990402441998361698029545286102439`30.*^-9, 
     -8.586557156131707782142334311740831512385892247634`30.*^-10, 
     1.3632511361039673375200501525438452657452320915471`30.*^-9, 
     3.962014203250095385504734690733237399999547409389`30.*^-10, 
     6.903410766934561455625469298117086819131748439804`30.*^-10, 
     -1.2331191159752840732258431715391760008685782922`30.*^-10, 
     -1.152419220871993060259503742619075813867632758462`30.*^-9, 
     -4.4718032317957308959874118057866069035568043653`30.*^-12, 
     9.638686429451303331451459939476460062001209205942`30.*^-10, 
     4.65028857041671445759736319841690760476108211191`30.*^-11, 
     -6.190831043447471451379537786481995002877491342847`30.*^-10, 
     -4.78000810245888960774056363072788899894879414298`30.*^-11, 
     3.230478857130647323242474183931438602520706163324`30.*^-10, 
     3.49284529148755095004333205637720137114882779245`30.*^-11, 
     -1.278985984886360970159714172103519636238850349637`30.*^-10, 
     -2.08135941253499457349767091878114460549494154397`30.*^-11, 
     2.23194267392892116885712332933474664193216697811`30.*^-11, 
     1.00953957953922066929879954656208401844590642848`30.*^-11, 
     2.2889551118943761921075513188880999304079467222`30.*^-11, 
     -3.4855828635322755775691501429389857729023080045`30.*^-12, 
     -3.41059937681818312000389216126888207647040696119`30.*^-11, 
     7.61465416469650586258221064438254475486818523`30.*^-14, 
     2.99782240451058702902565452464464747829311122461`30.*^-11, 
     1.2520133608581426860122941203395455475730415613`30.*^-12, 
     -2.10034853628946630588620502744306870847935991455`30.*^-11, 
     -1.4825787960920378347859371386798051048834241225`30.*^-12, 
     1.2485577500315861925049443467072770291901984445`30.*^-11, 
     1.2164875383260174264494173663652317039270958967`30.*^-12, 
     -6.094464243065176254441491230092745118769562861`30.*^-12, 
     -8.362356841574256110099155549120051284214506066`30.*^-13, 
     2.1339496619336813100136952985443190848619734031`30.*^-12, 
     4.842731650265564013256132182481435396784067315`30.*^-13, 
     2.69863792540386228780642476419121859603948149`30.*^-14, 
     -2.370143460962797056008902802300207018589730031`30.*^-13, 
     -8.959468028513143922426751751878745500218677174`30.*^-13, 
     7.58109831494107385576228802025801875554035891`30.*^-14, 
     1.1121058585097824956853567860598292702068076219`30.*^-12, 
     4.3790271221197047944439183432088143443773503`30.*^-15, 
     -9.476233939666044267174153106017638641367974342`30.*^-13, 
     -4.25059407702112830880108912417014474758251956`30.*^-14, 
     7.140388901772383029950850852570176564114998085`30.*^-13, 
     4.70819356900424298344507417988361962506471523`30.*^-14, 
     -4.497644441626349715110662344769536687415182238`30.*^-13, 
     -4.29611143497105723941245961675772766842545705`30.*^-14, 
     2.70074809304552071516950262923436837313336088`30.*^-13, 
     3.03232026873834931878204629926089737998396435`30.*^-14, 
     -1.24922759608831850804280830713845226800649413`30.*^-13, 
     -2.11054212817778676025921619864947162803019549`30.*^-14, 
     5.59737471231503287402762339144494933558327333`30.*^-14, 
     1.14405922042147309254378776545947187520785586`30.*^-14, 
     -6.1207762811425143940689669279476929335951805`30.*^-15, 
     -6.4672224438405459527679125041738344224825375`30.*^-15, 
     -3.7265047331697862659616616681511323132768145`30.*^-15, 
     2.2788813127257832920982026316448133860706736`30.*^-15, 
     1.2990674563424162741601900932279559414161538`30.*^-14, 
     -9.561569704295181012998421172866112122922571`30.*^-16, 
     -8.015434297522243109903090112405580223241151`30.*^-15, 
     3.56584257584245326242570821124802710357442`30.*^-17, 
     8.2661868917004916309418093704748955333824094`30.*^-15, 
     822.59581898037842452683391980339680457547`30., 
     21.69320976260596984248497952344385779653`30., 
     85.68514061842793172720639820707527570147`30., 
     3.4388604815280785936610831403758971885414936808903999865744`30., 
     3.1972023353942601956477245247958005220235981568133069712093`30., 
     0.1179438634281334429275020492782986566227356839255364381509`30., 
     -0.5372017661080971853352229796255587080337954028522293313252`30., 
     -0.026252192176718030899916141685473620175980279059298062593`30., 
     0.0575975211791607253915030452640765906134878180320320220566`30., 
     0.0042742259524669128102274306739130708770982603202973752857`30., 
     0.0050847656446847655023041420892861422976532438065234964883`30., 
     -0.0001656164965141379301320693021131401921266893229304000366`30., 
     -0.0053874460310522262558574735666604312976277220215600645688`30., 
     -0.0002369901625909254278383119788836913212833694771395880625`30., 
     0.0018137027742306499179215566465218885375933471480779948417`30., 
     0.0001219391786962654852308452602924894591437322638491906227`30., 
     -0.0003006780876224866979826940390476272031956386641701519912`30., 
     -0.0000349247277586270226161128841609425615082370815838209268`30., 
     -0.0000628383683292877668430641045583046625383333866825038371`30., 
     3.4535390930025688570382810747276899433667696475575977`30.*^-6, 
     0.0000774799126536323945242065558146634910175365428337327464`30., 
     3.0606571838470047168009512201598661651915382309376682`30.*^-6, 
     -0.0000377542325713959498503037030093585224657602988531057217`30., 
     -2.5110606216677718759992421802858537785586171579136008`30.*^-6, 
     0.0000114375921760100145261795040611487507099949570698282324`30., 
     1.1518788018291103208613372697120908547690441126110004`30.*^-6, 
     -8.887974208410089153439431340792216421626111562880266`30.*^-7, 
     -3.365458677035001762654927301039551782944969279919204`30.*^-7, 
     -1.6476734829203236250313564082612978997844815085551901`30.*^-6, 
     1.32338106384115157529576126567564813385238350804317`30.*^-8, 
     1.4465024053649122570323326256222838094797322403040616`30.*^-6, 
     6.36741152849464831570819441521604411710467330841201`30.*^-8, 
     -7.736739782318372293165388270901267490755414183719399`30.*^-7, 
     -5.45560850341015089838795138654211903683156455600451`30.*^-8, 
     2.903179825316779203353926674035296530587145762731076`30.*^-7, 
     3.00874795793002998437532190275220575350361144331747`30.*^-8, 
     -5.25885748538142496347350933121908300835386763598468`30.*^-8, 
     -1.20167879700276654684113384579526653284595756906332`30.*^-8, 
     -3.00678200518582981707727471812348484224659667762543`30.*^-8, 
     2.6483126651980405935628233082366184468542442215639`30.*^-9, 
     4.14281001848333937076258203196352995322629273749549`30.*^-8, 
     9.158864843271958633709625651667512413329281434528`30.*^-10, 
     -2.97392853451525077589274284839736635148872631278917`30.*^-8, 
     -1.6157517076920455994990616480188210970568456246339`30.*^-9, 
     1.59686524758728315664465634257815167780560149421253`30.*^-8, 
     1.2710891920278507402923419817531136835943891010481`30.*^-9, 
     -6.4273289359624799095866730097582405816678340470419`30.*^-9, 
     -7.44800937101038491791310620865940600776472815073`30.*^-10, 
     1.3592678325397590655285688889026163618285018765951`30.*^-9, 
     3.400153816100732253508392441404223043192219252678`30.*^-10, 
     6.928978824597136006323284221310439520686512298363`30.*^-10, 
     -1.032331233487725621966752143650150814785195293786`30.*^-10, 
     -1.1537277516923224597331238272126367876802931740123`30.*^-9, 
     -6.5135169004469661557472560509840129883528025005`30.*^-12, 
     9.643682111803906418905106455635674083929971274869`30.*^-10, 
     4.18337153484876624513773474500450331648685247338`30.*^-11, 
     -6.191621186367852531365256535958717945439152826415`30.*^-10, 
     -4.21320473957288874419036795413401418789310233589`30.*^-11, 
     3.229561733601283691470036677804544835155853705683`30.*^-10, 
     3.04899499711330545534517460754240772144737203716`30.*^-11, 
     -1.277722316230141583256335053148207453044125680621`30.*^-10, 
     -1.80170669957639685759244741422735309021988283729`30.*^-11, 
     2.22131384044388004086743412378983822829802934205`30.*^-11, 
     8.6475298133007273916979211840415740418773205622`30.*^-12, 
     2.29595963617154492373351922135234744317903730057`30.*^-11, 
     -2.9114663912692793060818969774981579812065382281`30.*^-12, 
     -3.41455107250586762776763688670191068911383852498`30.*^-11, 
     -1.61537615103200835758475468116314431487217628`30.*^-14, 
     2.99952581240882669657823594606357230754604781096`30.*^-11, 
     1.1393165801348572172583662432953566621760262442`30.*^-12, 
     -2.10084899575553313301527899118542977338634494415`30.*^-11, 
     -1.3126887291076243752236443964460771541641533046`30.*^-12, 
     1.24838137962327042022416610570197537165003477378`30.*^-11, 
     1.0673294656429692876677118799717651196271406082`30.*^-12, 
     -6.0911513748971731040499478729472681143342822086`30.*^-12, 
     -7.267006064837930870514060929963762993667406075`30.*^-13, 
     2.1300600461010843451220764464222477197235128816`30.*^-12, 
     4.186480789666749628978410252406058713507282132`30.*^-13, 
     2.96050439402114826713728379619700453024154892`30.*^-14, 
     -2.015865007738453293926690611354028581112704146`30.*^-13, 
     -8.98047595465920386022853147020322965329345834`30.*^-13, 
     6.31629589744714796407143579913726421496975195`30.*^-14, 
     1.1130085300993998273179839775150829839258923507`30.*^-12, 
     6.6581961255755053441923433938386065136310819`30.*^-15, 
     -9.482980582656521900688371863138171495251160785`30.*^-13, 
     -3.7948256671950092751143290281113224071113948`30.*^-14, 
     7.140537898418962729044171393778452622661571299`30.*^-13, 
     4.20213606729791001763580943928118191409774464`30.*^-14, 
     -4.498573388991683032448936841275218231264111102`30.*^-13, 
     -3.72629333630379705124303043459827934928792534`30.*^-14, 
     2.698623348652940496798688005494887020965881436`30.*^-13, 
     2.65905320764524048246108883755767800376490581`30.*^-14, 
     -1.248885393926780428461109310370794278589906024`30.*^-13, 
     -1.79572585630078165899233184490276817213538767`30.*^-14, 
     5.57976711603590491244706910834147448009165852`30.*^-14, 
     9.9146806536721538304564348560231133435383814`30.*^-15, 
     -6.0994978070726560913832511881036781890180248`30.*^-15, 
     -5.2962736110639439616418924783182656791608876`30.*^-15, 
     -3.819023759588922662443332269982000683311981`30.*^-15, 
     1.9265175459699028124700770268305857719889533`30.*^-15, 
     1.29901149453259735211426675871670690935446958`30.*^-14, 
     -6.671819259636594945003095399945800643948875`30.*^-16, 
     -8.0470733044691411954816500426007174042801622`30.*^-15, 
     1.11033482332905938754625227406070943268695`30.*^-17, 
     8.2676509685577643920916773070933810141793065`30.*^-15}
 
prs[{4, 1}] = {69.0391488655663941923081266025038728411`30., 
     13.21481947914412082331669426952786387629985246095458993497`30., 
     -15.9510303540714985606413071724460282720953248532974847131649`30., 
     16.07169333697233041819430365185602646877`30., 
     -14.0653173741437634195856919534594158961622542995137650229248`30., 
     10.999802676629195197158104119887677340774404605168758816768`30., 
     -7.7800260507467566434830759658769795172662203062158972944384`30., 
     5.008025901962209212108710585721331171528766455263461306423`30., 
     -2.9493975810102458498057213972100475018221509760616058654461`30., 
     1.5996119015880631926336528980594750925847645673448580684788`30., 
     -0.8070081981880982502513032916724953647596509347467235871143`30., 
     0.3844039158899443983755154622138863135694159726451496360588`30., 
     -0.1757366677906041215784685756654773061208078695091197336229`30., 
     0.0777148405122077159819774435113766425025309215252634763668`30., 
     -0.0328793460908851820649928752948159817748916853320189986729`30., 
     0.0129627127496557584181113259556671892410128222331375640365`30., 
     -0.0047004363878942913434837047228592077338355303397029635748`30., 
     0.0016643326980466644733366765146744021048639646219739973983`30., 
     -0.000667918266704021482126366898013273451376800196811547602`30., 
     0.0003000860618865508434799377835871658093255233808622061458`30., 
     -0.0001067648750167735560355855939978809771082063962202248277`30., 
     0.0000100283951111505653892067078741439317599496392023777108`30., 
     0.0000110367171380867182985886500836117450331095113287852823`30., 
     5.39190452553374067382366701766571467009697210972711`30.*^-7, 
     -8.2810854234390061854585924755121964930460166260297919`30.*^-6, 
     4.4731154191081862314672681261802732673036311429476333`30.*^-6, 
     1.4513090790715348349544684225644846573948453013169404`30.*^-6, 
     -2.5870661540421561517627100971171266902579441334898113`30.*^-6, 
     4.116930004374366781171450710346951577707884850626333`30.*^-7, 
     1.0528075315499594000589524574030556072651709628100102`30.*^-6, 
     -6.456515786144737908393728095601395680692635362062262`30.*^-7, 
     -2.372083391733723863807813076880506958362517889262781`30.*^-7, 
     4.155167555086186129943909335561734261503271266680215`30.*^-7, 
     -5.45896812137244538821497514723638535668681722071608`30.*^-8, 
     -1.86331285116125889828568799417285176955524168734945`30.*^-7, 
     1.038401373282798480164044824779355752529025418832431`30.*^-7, 
     5.36884571048747148573421951280757135144422102294339`30.*^-8, 
     -7.5430738606727281589984202974560504578407249351617`30.*^-8, 
     1.903840070832863620679630563814704303203598175717`30.*^-9, 
     3.90998570288215385907152509354286767557302819178036`30.*^-8, 
     -1.63445842496881155714820965793089600866950525134569`30.*^-8, 
     -1.46374283652426058844909329979100621001050913675887`30.*^-8, 
     1.45200615635630780107174614666782363701575507791867`30.*^-8, 
     2.4034323394771170686123630000143170463593358956805`30.*^-9, 
     -8.912851656940169143361771922905075017433095421616`30.*^-9, 
     2.0559991095100978111902011665436567029693175794627`30.*^-9, 
     4.2063384471375306925987844663595341883484682164513`30.*^-9, 
     -2.7358876990084390784660831263806483708946217878924`30.*^-9, 
     -1.3656794916375196863070510174542478781177993162508`30.*^-9, 
     2.0659812142767734481766185181947514858924949206545`30.*^-9, 
     2.49904320342928616218576820448934405665593819594`30.*^-11, 
     -1.2015072297497592280925648310233705534132895696056`30.*^-9, 
     4.213005309014035521327589267258560993378089870545`30.*^-10, 
     5.490178653585005221034252886074965598450802407896`30.*^-10, 
     -4.441454945946781430543517506566294613792310620734`30.*^-10, 
     -1.651598692615634520499323999353297408885012332573`30.*^-10, 
     3.220351295783626858861252216661871843711182322383`30.*^-10, 
     -1.54112123662493125144430345358033634246329625125`30.*^-11, 
     -1.875649053104843226526593111814889552823697989142`30.*^-10, 
     7.48791279829984680022452034908932731709773911892`30.*^-11, 
     8.74945089051204138605560168151284445446197751075`30.*^-11, 
     -7.57644531330905048944678505038285078168480865368`30.*^-11, 
     -2.74123260881707570694946124471183665599561935026`30.*^-11, 
     5.58157340122508756015104107283939624000686801165`30.*^-11, 
     -2.0721609280854623303189942400252097241640065953`30.*^-12, 
     -3.37867014106205094887057676167244788840566532444`30.*^-11, 
     1.26347510921554181553633197624080221742167799458`30.*^-11, 
     1.68040934264319991355132975971517603433409402928`30.*^-11, 
     -1.34878118513767792764320684673332677858492255933`30.*^-11, 
     -6.0649331318427269608623304414872437544639084904`30.*^-12, 
     1.04909503272243164029986693903787039493688574494`30.*^-11, 
     3.834290504769260909621622382296641177869699314`30.*^-13, 
     -6.7784989393667713611803458364317057311421593926`30.*^-12, 
     1.963406929569084820484524240657353709030148388`30.*^-12, 
     3.6928079629529057814153800131303237395961799916`30.*^-12, 
     -2.4481125668595298416939068794964750657591420176`30.*^-12, 
     -1.5894441454696244547393413798935459629836607167`30.*^-12, 
     2.0852938580722355785324006916448787802663958794`30.*^-12, 
     3.65737282085540479956791007507929427196134866`30.*^-13, 
     -1.4669545839458621052651465320696396187197630534`30.*^-12, 
     2.22936208515892308461987885241235147142028175`30.*^-13, 
     8.860558240384103731096646095116259110226049574`30.*^-13, 
     -4.222235500278548857671951184505302140011970809`30.*^-13, 
     -4.487375367293169225315023225666136526639579396`30.*^-13, 
     4.158739754430786206537222735079118441338638263`30.*^-13, 
     1.670253155467565221085328304340555213386832741`30.*^-13, 
     -3.26331567586603168679302870127053276412158101`30.*^-13, 
     -1.00787218513458252133216060212025445902500649`30.*^-14, 
     2.194512582387793281530569360763691095509966346`30.*^-13, 
     -6.02269690225054463653685125234957048187872737`30.*^-14, 
     -1.285354894420297109239449195559878027160214562`30.*^-13, 
     7.95297952268551204516845268647940884663278075`30.*^-14, 
     6.19875111148984582706365465281402271756509726`30.*^-14, 
     -7.20648320344964980566449170235183256680539508`30.*^-14, 
     -2.0473265629366524131599107844633031846076709`30.*^-14, 
     5.48406306946313569915991926371438254676955318`30.*^-14, 
     -2.6664189502559236496417971624526091632969573`30.*^-15, 
     -3.59917294400430155587972056870856293964849745`30.*^-14, 
     1.20909076693568078661105741221412855584884964`30.*^-14, 
     2.03597157871176233401874643383765399160775079`30.*^-14, 
     -1.39196861343751453678185493850283518532266775`30.*^-14, 
     -8.792764696425445023131298260290718145351556`30.*^-15, 
     1.08713830892641729992800750698588027007682851`30.*^-14, 
     1.6004049487478519422132439805710524660461324`30.*^-15, 
     -5.8963945239960976879625643154119948853607347`30.*^-15, 
     1.8128215034385906848821716450528321237474915`30.*^-15, 
     13.2077542375669708762678192960263884062332018773768919842817`30., 
     -15.9347920070839198632971081576612607397177038005691658272769`30., 
     16.05405801599042753669018987702984193924`30., 
     -14.049050028104877295764005953738434322449429437420222057606`30., 
     10.9868895818696598645270997835027531465679886735664331358208`30., 
     -7.7708548283709923945728493644791588311618481117025900953601`30., 
     5.0021146937346158133891863728460430148840984030321321848363`30., 
     -2.9459096824565373279103667406247771145172009447583853169355`30., 
     1.5977098192865837331679719412950387153015831523784677957094`30., 
     -0.8060398897516493463998883620345162663578439371950509326691`30., 
     0.3839389633739126063939608964689033130377654272297240429884`30., 
     -0.1755239369239234717825018870694130281287212308710274296816`30., 
     0.0776215852610209131244018691278450162399437106348448208148`30., 
     -0.0328403061369815999451898077498908466345198384425077565084`30., 
     0.0129472072529550925132849483720009767532198038263353893622`30., 
     -0.0046945680309483059222456852066504358266477389973497749092`30., 
     0.0016621599432760565026569066457439938454139810365340397142`30., 
     -0.0006671037015469702867575875859120545721912906888588306591`30., 
     0.0002997825831151573869714487253154904495154703526377818585`30., 
     -0.0001066661057983900857952964839371394643093118934419030402`30., 
     0.0000100052552346924446693480740751559483983172315022349714`30., 
     0.0000110420315806998204318689855391855657294723548900459303`30., 
     5.346188884275512728851897932643416324507694037858058`30.*^-7, 
     -8.2777529415567344807001790017915699792791864884726543`30.*^-6, 
     4.472511493540497300209980100676050971445990085183742`30.*^-6, 
     1.4505475418309486508186610600050665039326765464632438`30.*^-6, 
     -2.5866232837359757764436204192116738408738100612074649`30.*^-6, 
     4.118889757848653961462913510756511295774282472690564`30.*^-7, 
     1.0525200675734439663294307392249279790421077894787207`30.*^-6, 
     -6.456354230379467819779153620862558255802635766770538`30.*^-7, 
     -2.370793255753969166940045614986293266682137306525865`30.*^-7, 
     4.154671299317570829918228478735594849573228944096121`30.*^-7, 
     -5.46343450456577430485893498829445507736221229842449`30.*^-8, 
     -1.862941089899441595323657913835874282503939199633306`30.*^-7, 
     1.038490554916140558719550136700896260413896719504573`30.*^-7, 
     5.36680206209433999306623127309901266165491447200405`30.*^-8, 
     -7.54280345084498786403137023364109903109161614231998`30.*^-8, 
     1.9130328157730145782184996317651494312942705041467`30.*^-9, 
     3.90951972445538080863222513804926691453422565040533`30.*^-8, 
     -1.63478436610959536573460562281095096517658637126868`30.*^-8, 
     -1.46337885671165341824204886918296345502677763529686`30.*^-8, 
     1.45206953438147577104720495470864234105613373078982`30.*^-8, 
     2.4012200207488818343277388056702987520064878025265`30.*^-9, 
     -8.9125545379941639677207595883324337512258619046144`30.*^-9, 
     2.0571293914771737287027455239226326797070523024227`30.*^-9, 
     4.2058539011468621364417122967311584370946072365833`30.*^-9, 
     -2.7363611899324261841715233779858792715274313253695`30.*^-9, 
     -1.3652736848136951622412364578023086084938922529282`30.*^-9, 
     2.066114338834616330366379190789977733578486818851`30.*^-9, 
     2.47203037892981724927814723519419080783161151937`30.*^-11, 
     -1.2014925144584210786585079759058989243057185425944`30.*^-9, 
     4.214541390518085673634936320123780049291921647871`30.*^-10, 
     5.489569913527467533848612245579667755502253195638`30.*^-10, 
     -4.442195740554629278859333558525386466061665132434`30.*^-10, 
     -1.650984745229356838531613260627119228298596118867`30.*^-10, 
     3.220624099453142727809959105636721335629118532546`30.*^-10, 
     -1.54573309178143630259940522769155955842226855525`30.*^-11, 
     -1.87568496747580847003089677596826658190589335648`30.*^-10, 
     7.49083866321309302273874768271658813511346225254`30.*^-11, 
     8.74883659103363114362492030521216925810985010731`30.*^-11, 
     -7.57803026408931043834281983458353849196128842614`30.*^-11, 
     -2.74039553587680225477190852959879852241383663238`30.*^-11, 
     5.5822783152034144219006529041222519743988678919`30.*^-11, 
     -2.079505312897684841173482922998703689664777497`30.*^-12, 
     -3.37886350553972427011573423021153332824795236898`30.*^-11, 
     1.26399859890478932219935719296067033083545531703`30.*^-11, 
     1.6803620820881611798720801499269557554227318764`30.*^-11, 
     -1.34910729433551818568928662755139716910674337544`30.*^-11, 
     -6.0635369220975572119630676226914253274648619627`30.*^-12, 
     1.0492650299526598211669459451301808210713563218`30.*^-11, 
     3.820180793865519508766788542596633024363060673`30.*^-13, 
     -6.7792265782372662281636550030336517123162616639`30.*^-12, 
     1.9645811718823315067669088805826676576064449394`30.*^-12, 
     3.692930161216351511787988706727940532032692182`30.*^-12, 
     -2.4488834983223892609876639607356340275141741192`30.*^-12, 
     -1.5893236449443453822673497580462258189167868891`30.*^-12, 
     2.0857926747552449359418889212728747414009509007`30.*^-12, 
     3.654928430939009519268729508482961292944982768`30.*^-13, 
     -1.4671798149638372206216877953795975342987571209`30.*^-12, 
     2.231450830266324655175862561700723593651179985`30.*^-13, 
     8.861743822655678054393194473972967442952718513`30.*^-13, 
     -4.224194104773485665716562345168850557733735103`30.*^-13, 
     -4.487327326542964109963796130193950840974938116`30.*^-13, 
     4.15985741743203556746990396335721039018586385`30.*^-13, 
     1.670216186304916698329578265695236511471365084`30.*^-13, 
     -3.264269288012528541094350906226060706127817402`30.*^-13, 
     -1.00257343819048523847902031548804876153086309`30.*^-14, 
     2.194820183936276835510108439029029232015447713`30.*^-13, 
     -6.02408643361709457432823971183660703983034608`30.*^-14, 
     -1.285713033036057316270063345369556261425258447`30.*^-13, 
     7.95698702565831515493136641466022594687146975`30.*^-14, 
     6.19822936158507568676223095766236894135575489`30.*^-14, 
     -7.20631359184670509105882991045547486959125439`30.*^-14, 
     -2.04860730887625273328179488521036761727312007`30.*^-14, 
     5.48606750501630801073226688857053722410252123`30.*^-14, 
     -2.6798007067692979014397251873511985898356506`30.*^-15, 
     -3.59788475336928625170165766341339270085875522`30.*^-14, 
     1.20846295043374609831841062998934799524085604`30.*^-14, 
     2.03659197206427550024148277929893492420562886`30.*^-14, 
     -1.39299897261751536608037654359587676914139601`30.*^-14, 
     -8.7775489614894740711959790008412720434089093`30.*^-15, 
     1.08679085991941052681410687595532779083629647`30.*^-14, 
     1.5973651713762722837063180364387045828470017`30.*^-15, 
     -5.9001240183816460138517686767189223014674905`30.*^-15, 
     1.823629553821806697648736726952627623358792`30.*^-15, 
     601.70313631507506251613862267631480099881`30., 
     29.1604205188061569622924301110593021304`30., 
     61.97613821867439805312770232202407362038`30., 
     4.614489750579212672357669432124220006247664161986594030555`30., 
     2.1994558880177850785923047010299433305055556971114759313989`30., 
     0.1556034517550841108898546860878888890553460465020590029315`30., 
     -0.3968646586582822325506647777145955939901601862554328206716`30., 
     -0.0356281734201173640813364975076831499409222676251851648679`30., 
     0.0433123385047463324805178458240165929203389297259287936324`30., 
     0.0057906241013419315652516261559835375229746870014757552059`30., 
     0.0034572324225992670134703121893983421327810657715932723485`30., 
     -0.0002224704869589655465743049958837452781752145943214424053`30., 
     -0.0039079985371563395342104267610553180727706089850106018163`30., 
     -0.000321296670557361883856008595917389734044102370169534579`30., 
     0.0013334126450430865003966206545160570966678964954850059529`30., 
     0.000164991360245834241783745237637371636734097697033983393`30., 
     -0.0002265245672183216207101027511704614566061907679629317749`30., 
     -0.0000471556220481433606849017886019053326625628695784683863`30., 
     -0.0000432561530113179762664869094313590517849342762084280669`30., 
     4.6134292008304285754687004572044038777608865799481432`30.*^-6, 
     0.0000560153367411371004254014649455794882297776494388653145`30., 
     4.1619270828748008544813873275100289701242189373134977`30.*^-6, 
     -0.000027625955043381655320569582884836395277046684886561661`30., 
     -3.400580586927439893345465876705600651906032456190097`30.*^-6, 
     8.4851166620837309072084778341517442548664431549756775`30.*^-6, 
     1.556557250375137873242218948542268624481298657779551`30.*^-6, 
     -7.311912771915924806084834446626739982201174734271067`30.*^-7, 
     -4.532283568380853868696725237752431002750525842103203`30.*^-7, 
     -1.16960343945505529706013410944291172023061819887769`30.*^-6, 
     1.6679661132528290794338869066546787116194799523882`30.*^-8, 
     1.0481065439556667093367040698301234481342689374013184`30.*^-6, 
     8.66466594026214379499798817766680080746173033725064`30.*^-8, 
     -5.660384400492195969179782408814990082530029016994423`30.*^-7, 
     -7.39269044133264058282791447249854394795024388466236`30.*^-8, 
     2.14829563972633861300290923791006876785482011185402`30.*^-7, 
     4.06773555824935498912135204058825388612409531582293`30.*^-8, 
     -4.05397461157689322798845458392345608867450060179889`30.*^-8, 
     -1.62006421802012272106640999779133459589126459519369`30.*^-8, 
     -2.08213401213064194995637232600942152202918116373679`30.*^-8, 
     3.5387045992499390592526447014075462466496634792518`30.*^-9, 
     2.9810370318928351673116778192460535299065819474356`30.*^-8, 
     1.2640155846384488386674348367608036922273559586692`30.*^-9, 
     -2.16284175937409953271035589878062792278289383189255`30.*^-8, 
     -2.196564646403485949033914175711183603563199977034`30.*^-9, 
     1.1706239792472101540413643451621019944510254532137`30.*^-8, 
     1.7223430365071558484060767494680093768545089030879`30.*^-9, 
     -4.7637581923343334763927937162044988706941529017507`30.*^-9, 
     -1.0069455844587508198154789062174779827184664863049`30.*^-9, 
     1.0477268202823214662684713517999237209931232869429`30.*^-9, 
     4.58429200127569123268393772071396398248429753639`30.*^-10, 
     4.730830460374776503446199354756157056603583066135`30.*^-10, 
     -1.382674409619917198837203008813537418473987886331`30.*^-10, 
     -8.269442913466805195039719587975940089239204047312`30.*^-10, 
     -9.7326490793134985795099689004614854401090587359`30.*^-12, 
     6.991149780221367594941036410978121117892161584458`30.*^-10, 
     5.70899245186290608961822670714926271450069882159`30.*^-11, 
     -4.520826438048440381091112166848133598138448882076`30.*^-10, 
     -5.72008675866779526553978143517629135011468665075`30.*^-11, 
     2.375709829026880546564609178176095418232244789824`30.*^-10, 
     4.12920763978657051888759542424027981775491189164`30.*^-11, 
     -9.51954097365127202058479025134187360423110310555`30.*^-11, 
     -2.4345179045696416618687249584099730264883737136`30.*^-11, 
     1.76680137362351480566960245762903536329048740679`30.*^-11, 
     1.16521928001209726635488013079050019427604115082`30.*^-11, 
     1.58679625322817252006407087188760959473406274794`30.*^-11, 
     -3.8948344489303779323901404393046030434828137094`30.*^-12, 
     -2.44674009291373441882095942159305253475151295697`30.*^-11, 
     -5.15941182062752767521609671414300554926942926`30.*^-14, 
     2.17241370563014136685986443084209860407358320983`30.*^-11, 
     1.5605226766858487021926768987736515540178759932`30.*^-12, 
     -1.53129129164855330431953032684699808582133017703`30.*^-11, 
     -1.7842200622388330803981447726741793279329445776`30.*^-12, 
     9.1595197367433820273265360309792856803061056038`30.*^-12, 
     1.4479598591624809705148085800053700333323909872`30.*^-12, 
     -4.5061956466895471140540268894400271632076778155`30.*^-12, 
     -9.825947021621216823061033026560721772272463809`30.*^-13, 
     1.6108224633808881228095140536784100074855042072`30.*^-12, 
     5.658198169239681328904288197634829642571585013`30.*^-13, 
     -1.69991865360027865314592503630190775900656649`30.*^-14, 
     -2.706761417391480288690327424273029595584961179`30.*^-13, 
     -6.28883200340131688213089650132871487706596799`30.*^-13, 
     8.46930760500413808691968438796656490019483504`30.*^-14, 
     7.9923776595752607846854077993459682171399863`30.*^-13, 
     1.03883227651876913797489201096163078386263357`30.*^-14, 
     -6.844181032804072935869547649439791323507495342`30.*^-13, 
     -5.14922597648362865734018874946430965675890731`30.*^-14, 
     5.195185482112770607913235017312214456119525653`30.*^-13, 
     5.75017095370930857966308389643884678650655938`30.*^-14, 
     -3.271281716787359818664419244837252259601332313`30.*^-13, 
     -5.02065190080967348727038507489048610951364373`30.*^-14, 
     1.97832512573590793851070117611033466688544224`30.*^-13, 
     3.62361406132857005574471142515642880442932204`30.*^-14, 
     -9.07368729223093171464999412923944195657407711`30.*^-14, 
     -2.40212282526560990773126204794348305808268757`30.*^-14, 
     4.09999110705272471483541563815412078857564653`30.*^-14, 
     1.35185562525956021299984319290693743522961004`30.*^-14, 
     -3.3925136639202332446024272063829753036327777`30.*^-15, 
     -6.9632608862072929819161635749732761818518414`30.*^-15, 
     -3.4759625933339902812323063322096297055066578`30.*^-15, 
     2.6507875146392383568845276569798163320508939`30.*^-15, 
     1.10618739488611128715299163141856408877646134`30.*^-14, 
     -8.037966245566001689687565881179271615261816`30.*^-16, 
     -7.1905525344533639038966998255203636361836914`30.*^-15, 
     2.80094513547086344395196324459886143130175`30.*^-17, 
     7.6746776505303820308199482672058355811805355`30.*^-15, 
     601.741210187927237405997486121590432004`30., 
     27.25085404181529753463466174891171593814`30., 
     62.04014797715970719291112931397650671392`30., 
     4.3215218484244061200964580991455311291691043590089072893067`30., 
     2.2115904027101563649286703151675030678336316291397766885379`30., 
     0.1467935112796318010248515517469801366683194303250751195692`30., 
     -0.3965380121510722815464549969530201283719689838573078054713`30., 
     -0.0334796705417940545719819490354705955061867823051097567791`30., 
     0.0432135693026666919287831418614814499776994625560740110282`30., 
     0.0054124866514997831351878143072523275182713946569639529474`30., 
     0.0034794943340931455590674178580393275948034387602010289339`30., 
     -0.0001979476458319729977884766576886159715843457188866612391`30., 
     -0.0039109120120357348444871807624933128238062662214239761863`30., 
     -0.0003042417048112789048854296889579951107895696123706779207`30., 
     0.0013329025044585414049964540821362038626345826962156783915`30., 
     0.0001550052246700555964246196373990907702834176789991864447`30., 
     -0.0002259823357474234364694622684909213349703631665666337574`30., 
     -0.0000440111022161716070434743314703090278699473237005663809`30., 
     -0.0000434847382860465651486779138673105847992440030165410084`30., 
     4.1679308609153339518051026740457330937729252870064861`30.*^-6, 
     0.0000560729855585027931597450753759220814193770581260755567`30., 
     3.9673598254662197031300327489034674409946836758066817`30.*^-6, 
     -0.0000276264315209574286058091724126423092398618954700811967`30., 
     -3.2039977918304431143766184538427380197327307899925837`30.*^-6, 
     8.475613204587321348602132767050786691881273091171542`30.*^-6, 
     1.4581205453461852014179914709997417114853984401989979`30.*^-6, 
     -7.244764086108946729460044920384350324541876309712327`30.*^-7, 
     -4.208721264158247566853925520194148698580885304318795`30.*^-7, 
     -1.1726234436865180824263725878603324370245495836867333`30.*^-6, 
     1.28179367481217150922694243358955358335952808707652`30.*^-8, 
     1.0489860953295488155511379720819779909322413091670854`30.*^-6, 
     8.25516194594158525632569203907642540743200242446266`30.*^-8, 
     -5.660563103201097996540288554409708707949543505671113`30.*^-7, 
     -6.97179275070119854390453867883850782901179234444092`30.*^-8, 
     2.146351089423555486988187791468694538296479339303263`30.*^-7, 
     3.81536548822381635667913453850593478949387266354957`30.*^-8, 
     -4.03698565175379893214075757739270317227328641599844`30.*^-8, 
     -1.50967845046965898788217347790995956638829859998549`30.*^-8, 
     -2.09195317250431040095001032948696347830840054635635`30.*^-8, 
     3.2303824904672909762042977879511931311698979051261`30.*^-9, 
     2.9852686076414588656678404392332670913102240237391`30.*^-8, 
     1.2395691011458820751844182227393726259899617998689`30.*^-9, 
     -2.16398402666913692698207657594693054627114499626652`30.*^-8, 
     -2.0852815953699243248457416952540444228903238125588`30.*^-9, 
     1.17047016318557907946071959223263940587115812200003`30.*^-8, 
     1.6233134159820759120853851116577223256973555798788`30.*^-9, 
     -4.7588408451812973163482500601883368458983032968689`30.*^-9, 
     -9.444056099717284780090835105732531195733093292571`30.*^-10, 
     1.0433606310969773231554061064675493805240261391498`30.*^-9, 
     4.274239307713432233642630250197951708233885274729`30.*^-10, 
     4.758940546002580904619028601725158627402112981348`30.*^-10, 
     -1.270936666950008720680380609773537397189046837908`30.*^-10, 
     -8.283874455903012533772344020076657585321151533075`30.*^-10, 
     -1.09556558064810025194965329714699732407454329835`30.*^-11, 
     6.996687344419423328508279492940251924240852924012`30.*^-10, 
     5.45822989234643997626456286623361331260901094657`30.*^-11, 
     -4.521728955845131887485461039705860400334746585763`30.*^-10, 
     -5.41127431432810552572852281054765693560902106097`30.*^-11, 
     2.374720174809127739707059877224602884391834030456`30.*^-10, 
     3.88610272110858426949076146823699734644476073647`30.*^-11, 
     -9.50574374718771687326304176654032646047444657593`30.*^-11, 
     -2.28074935520293396491131174837507012747380273131`30.*^-11, 
     1.75513875367025669240778738475874213020879691183`30.*^-11, 
     1.0852583237568690119155773143098019879158344441`30.*^-11, 
     1.59449449166138472831691604783900339130917050606`30.*^-11, 
     -3.5752402091166211622210768524247537292601711593`30.*^-12, 
     -2.45110228841443012208831701443535685729724610457`30.*^-11, 
     -1.054482718712137197678389865166803057232415613`30.*^-13, 
     2.17429660719071601884170948618223374549271772923`30.*^-11, 
     1.5005694509281549974120796861073094221233296648`30.*^-12, 
     -1.53185626493196250867528641888558236793484551437`30.*^-11, 
     -1.6919337563103242398950125627075081073637180361`30.*^-12, 
     9.1576205984401258449281556663371427061946922108`30.*^-12, 
     1.366429096517360962716665502430174088129183097`30.*^-12, 
     -4.5026231996025626250743723388124572949065634955`30.*^-12, 
     -9.225150080693359953538251060905706785722518058`30.*^-13, 
     1.6065380202004416445650941916468664511236220781`30.*^-12, 
     5.296797617740372512050742233477559217970109565`30.*^-13, 
     -1.41482536998441516514848782307774164120722803`30.*^-14, 
     -2.511081949831468853982690772036689065269868581`30.*^-13, 
     -6.312148961793573466103705226726337269444115009`30.*^-13, 
     7.76198010929260489804405734781929354375966102`30.*^-14, 
     8.002163722843423728982326900943336012445095858`30.*^-13, 
     1.17073592220882246424890079783149637294381517`30.*^-14, 
     -6.851793098350155477837185889007088460627391785`30.*^-13, 
     -4.90515298380864636825680131241519790303448685`30.*^-14, 
     5.195250035512239104359922217728413457276870984`30.*^-13, 
     5.47331311021139383460024585261116265468479947`30.*^-14, 
     -3.272435218207570548253550741167453276533641197`30.*^-13, 
     -4.70945103795535160286016346863313580850959941`30.*^-14, 
     1.975908474631749464831675631746912847038031243`30.*^-13, 
     3.41716771282093819844341451649183376563266877`30.*^-14, 
     -9.07071882247035344090909719021212031366392569`30.*^-14, 
     -2.22925622926115846454077078006617338057825915`30.*^-14, 
     4.08003089394524891706616208124649679123843849`30.*^-14, 
     1.26630440000395873605527429661009099998292775`30.*^-14, 
     -3.3733907191838400642540010307169274530240237`30.*^-15, 
     -6.317439915640493694704044716689229545556692`30.*^-15, 
     -3.581512737831951949732590961360297898656694`30.*^-15, 
     2.4455403242834044390198736612256712245396899`30.*^-15, 
     1.10594792368817884112664081619253187681003597`30.*^-14, 
     -6.435469740348573129495880217204881571930384`30.*^-16, 
     -7.2271985542293439209826018579468076030123799`30.*^-15, 
     1.05403447415002092829648109693229733830787`30.*^-17, 
     7.6763769101926748949126352535288801164897448`30.*^-15}
 
prs[{5, 1}] = {69.10256672965537071551757680129401575191`30., 
     13.1822760101699591828570266935254832273576632373632028377088`30., 
     -15.9242768565242837266356856733847402800673110663962329874432`30., 
     16.05593672961358276677337599341287442142`30., 
     -14.0612656202767414135432225771615858022079668533884004335616`30., 
     11.0043430803614998503392054650035530385462080710778749452289`30., 
     -7.788867148934770559042932443064044060489490881825074601902`30., 
     5.0175294904349286359791827949454987734181048477684952577548`30., 
     -2.9573779049930406250723153689202995122928043807902426395181`30., 
     1.6053055668431581360157180906042304028685041747400187734231`30., 
     -0.8105898718321282992896850706882119171670792494017161991512`30., 
     0.3864394738767036515298081836960075796930525701013589631452`30., 
     -0.1768051886055199895659744549690511871850973102527244637118`30., 
     0.0782439780574019832523098598922126921802520092505613995641`30., 
     -0.0331299281159709343948625894997146196741034263567433546402`30., 
     0.0130758329017541537035593398138482589947192326973274352735`30., 
     -0.0047481878214472191964099989263124966619611049079673970499`30., 
     0.0016829176191210486062065342451166759893495689682383596206`30., 
     -0.0006748272887585471076616310466493839672236218494773439883`30., 
     0.000302828558241034437544184827652101991793735250081549494`30., 
     -0.0001079713367958402562939345458458666556082474847325653587`30., 
     0.0000104947433648278383740591719040725958536824280974554563`30., 
     0.0000109465855020606623395982518274841947269921967255288131`30., 
     5.182473233651190933729705458775948769829320727600055`30.*^-7, 
     -8.2808344891274468902067784292733082067242012613543436`30.*^-6, 
     4.4987903553503105599128358757791766102490328458232057`30.*^-6, 
     1.4345604133190632155769756331905490520392905325083996`30.*^-6, 
     -2.5899075273565330410640257119507102736682165770517156`30.*^-6, 
     4.202063589532459141788271423032862642648135327635943`30.*^-7, 
     1.0506975803312875028636289307566061721116360894619823`30.*^-6, 
     -6.488994286145904689421106239016392910367489247939868`30.*^-7, 
     -2.348126235796886737730056604931202577815767447119031`30.*^-7, 
     4.161175338997901605464837167998382796733533774629618`30.*^-7, 
     -5.60263525250820801111236444461769903850387110525541`30.*^-8, 
     -1.860478404491188476929249343727356656736199076891345`30.*^-7, 
     1.044556005825637183178725114415637084467689715210238`30.*^-7, 
     5.32954926361074654522680348120355389644747520560759`30.*^-8, 
     -7.559339886831913648456371219715324331503004887345`30.*^-8, 
     2.1741860208898126999870088012239880388593885686445`30.*^-9, 
     3.90797521589213526545637155548478637931414397672201`30.*^-8, 
     -1.64810326013034176239815511766306851981548120462335`30.*^-8, 
     -1.45738633343426844812712757692625510590397721853771`30.*^-8, 
     1.45696710090445520809978811158439082650861394389072`30.*^-8, 
     2.349788880672700136560760022859658633045689091061`30.*^-9, 
     -8.919845739588400798902355076685745272023075285893`30.*^-9, 
     2.0883788357159262953097049331124479597438375134568`30.*^-9, 
     4.1981248287706958504139678895191995203192681367158`30.*^-9, 
     -2.7510451635106236655983709108194364094553024168482`30.*^-9, 
     -1.3554186856871228879624680576864151736478968328321`30.*^-9, 
     2.0708522367214075945539763037536912804421320120428`30.*^-9, 
     1.73207887221740247834359211634621703786354713014`30.*^-11, 
     -1.2015360761817753515967309813663954113722383041673`30.*^-9, 
     4.257664193994899185620409567805644052787439297473`30.*^-10, 
     5.474343340887558314079982405196203380060532005296`30.*^-10, 
     -4.46203833642047709733019139215500436272848824223`30.*^-10, 
     -1.634965693403143068866145058688272826003844537321`30.*^-10, 
     3.226702661274681872344092933276094345855545287012`30.*^-10, 
     -1.66249273682466676113806738106761416550233485132`30.*^-11, 
     -1.875221882212278219317035293738475696913696751216`30.*^-10, 
     7.55946089621005930836222158941014657410038646793`30.*^-11, 
     8.72217735177651665706879966740249393973959087139`30.*^-11, 
     -7.61053824782277362559956618334014094495977214427`30.*^-11, 
     -2.71293757913949438300368770126579674453336575085`30.*^-11, 
     5.59285242329905927237991633578207862790353963962`30.*^-11, 
     -2.2844102728199602950809782288453775259949253858`30.*^-12, 
     -3.37850527564616239716927000271529484360060383844`30.*^-11, 
     1.27659095439009183314159511897349300414761759456`30.*^-11, 
     1.67594311189045134876345769160075165641134817813`30.*^-11, 
     -1.35549481543449779743416368161095553697163945158`30.*^-11, 
     -6.0148071244637455845661536790772723568784267329`30.*^-12, 
     1.0516774493861781667208253931485049554632847973`30.*^-11, 
     3.433289968733507081524105696704395555221097919`30.*^-13, 
     -6.7817650613745249356780933109969024941989045093`30.*^-12, 
     1.9899685078159164317521007141220026931006738084`30.*^-12, 
     3.6863268906383405495200903040314365318060826816`30.*^-12, 
     -2.4630560835992975354321076984372531697795396664`30.*^-12, 
     -1.5804407806836573237042743195508602985518512369`30.*^-12, 
     2.0920661286118663156336146096720675863519469295`30.*^-12, 
     3.577674080899185176345999783579479470835493657`30.*^-13, 
     -1.4688526029532555958739078116528939784025995888`30.*^-12, 
     2.28774848404504918343422588338474811489098127`30.*^-13, 
     8.854740102681407533135695578637189409765408102`30.*^-13, 
     -4.258635851155461427762937147032801359369482916`30.*^-13, 
     -4.472454396868303861616287418529344822260299516`30.*^-13, 
     4.178599303747606144271608010428473052933050065`30.*^-13, 
     1.654321886492585413896777821912782532926639619`30.*^-13, 
     -3.271562352624849128966058046417103500248332232`30.*^-13, 
     -8.7845591909556347883709056216498639708542577`30.*^-15, 
     2.196513937138562714041125485179620256856275642`30.*^-13, 
     -6.11527974944137760279697215035409313760114088`30.*^-14, 
     -1.283866809861478471917711718485559844324216175`30.*^-13, 
     8.0096298601634954035008855337992440394694662`30.*^-14, 
     6.17553189050967084051366062717394286882152797`30.*^-14, 
     -7.23829283625079521111803908038389270835677099`30.*^-14, 
     -2.02158375643300520901797474405271049003163669`30.*^-14, 
     5.49748797082880305270760725538090447135158412`30.*^-14, 
     -2.852516163097566921610375335158504915328712`30.*^-15, 
     -3.60349925852332321307873987319469588728624172`30.*^-14, 
     1.22395857724746998998690600494284374860985246`30.*^-14, 
     2.03434083595930057522431801627380057979513469`30.*^-14, 
     -1.39989198144662212897637361126358220049453565`30.*^-14, 
     -8.7614363188533926587899338017034603967362736`30.*^-15, 
     1.09264456740820049035643154998114687772000679`30.*^-14, 
     1.5584035191142165769942731818130861880769784`30.*^-15, 
     -5.9141877489063067217171144847375027293668972`30.*^-15, 
     1.8535758986485361261155572465389613096506884`30.*^-15, 
     13.1752140763545670681624761687200199295566077143519147851776`30., 
     -15.9080474740819824645560566947564739036429892636107880792064`30., 
     16.03829813394176457164225469585992600555`30., 
     -14.0449847524838319815281277919066785419425981051033027084289`30., 
     10.9914101892145952565049839408402506723953225536642245197823`30., 
     -7.7796752459209700272666257203623000261681566300957334044672`30., 
     5.0116005182716357646789098064683264883060676494144836772801`30., 
     -2.9538767727893397386572615940204209554772400006393149436305`30., 
     1.6033947044077026059080583918409944423654499064298120762825`30., 
     -0.8096162798190875149855727111188807241860947944319626678286`30., 
     0.3859715931136294779005973590580925315624031159826011937859`30., 
     -0.1765909429246660052130767450755328028824907411546356740347`30., 
     0.0781499832380327305273679228872236347097759381068660764209`30., 
     -0.0330905451809550201422800791965143535798613884035579242387`30., 
     0.0130601763238630445570395853456013452729550980433320573968`30., 
     -0.0047422564144797406245459212855296790312536348540526239135`30., 
     0.0016807197837847205712916090390781745234263807965021241127`30., 
     -0.000674003000898698195135883838080755232327836260231531203`30., 
     0.0003025213274982352750335720752506630568600772482156749844`30., 
     -0.0001078711601733531805181005074459911589217298910415423416`30., 
     0.0000104711339669021928994429820103631386972038643658134436`30., 
     0.0000109520285623132136461069156627539457022150737432754091`30., 
     5.136363460825403133178941678855243475466884091933539`30.*^-7, 
     -8.2774773187092151259834016854911514717835605885082978`30.*^-6, 
     4.4981726613119204745356074242539856386186187385349697`30.*^-6, 
     1.4338002384800984281767382613977216342710569198611352`30.*^-6, 
     -2.5894613880223298541218771517117056222792375391758361`30.*^-6, 
     4.20401227483336594672804798842883880303273445569289`30.*^-7, 
     1.050408853463922241028508097403894810628795907083085`30.*^-6, 
     -6.488822386284072196860732342836590582502153178441286`30.*^-7, 
     -2.346834142337599252152354254930767724769872751157936`30.*^-7, 
     4.160673451604581018887675841275879189994151991226645`30.*^-7, 
     -5.60709151212557259279211004495412683542354847652389`30.*^-8, 
     -1.860104190481213218291814718558599905930892352231878`30.*^-7, 
     1.044643859747193863863650171800009604410217960950657`30.*^-7, 
     5.32749764024610115709324518622696183600482637807899`30.*^-8, 
     -7.55906017641134982910093724533664863453896565047389`30.*^-8, 
     2.1833889572516663509555743076989182604353292600324`30.*^-9, 
     3.90750413451312726559121929002578150820463378502273`30.*^-8, 
     -1.64842802640463022067019760382065956762581704172584`30.*^-8, 
     -1.45702005800700052643217924578430868888519565187273`30.*^-8, 
     1.45702906558620337588361119513455841298834674484971`30.*^-8, 
     2.3475687984699488214443384286937683515577151071208`30.*^-9, 
     -8.9195381369325653169161685075711722138477338567843`30.*^-9, 
     2.0895100188341389757062463651014609073273595706489`30.*^-9, 
     4.1976340307226885764359767470758737516598404068547`30.*^-9, 
     -2.7515171769296820042168053385248272068912138672853`30.*^-9, 
     -1.3550097617653916749799320707577341668867118147875`30.*^-9, 
     2.0709835407433727517066154992062056642502787668924`30.*^-9, 
     1.7049440869113568174265563855448972869966514178`30.*^-11, 
     -1.201519931678417108744734035413855004875321992745`30.*^-9, 
     4.259202801216354202490692171003497945365826643115`30.*^-10, 
     5.473725448437341094492831906128855845364796645683`30.*^-10, 
     -4.462777622407000734758920594405792716145269253205`30.*^-10, 
     -1.634346804292653211540132645097645061635656749511`30.*^-10, 
     3.226972946033097477114395618034306712985917767342`30.*^-10, 
     -1.6671266260962327868057090793963112963743151396`30.*^-11, 
     -1.875255522202857877043805084228143711398646422932`30.*^-10, 
     7.56239306045201342137025723608832007808332507321`30.*^-11, 
     8.7215470940719472308789118503406225929569173198`30.*^-11, 
     -7.61212238530375299386050447165833953563370473823`30.*^-11, 
     -2.71209068508679930940453561074812963989068788085`30.*^-11, 
     5.59355377363930137279273416381629649927638501972`30.*^-11, 
     -2.2918035398606097243711171194564726729130005729`30.*^-12, 
     -3.37869513934559808393775047111306318022705647978`30.*^-11, 
     1.27711655869141679866221048853728506073756038013`30.*^-11, 
     1.67589292594521262101702710447293862802457450106`30.*^-11, 
     -1.35582120782697334172927343450383175050217192128`30.*^-11, 
     -6.0133934563727082527100247968272332675927547669`30.*^-12, 
     1.05184721367100786347631091568540538945479974477`30.*^-11, 
     3.419066059131789570337691789789089299323703844`30.*^-13, 
     -6.7824862532279732545216996627005738257242046009`30.*^-12, 
     1.9911463053924803367897687967231298035709923542`30.*^-12, 
     3.6864451131439906750569934516246284609267397414`30.*^-12, 
     -2.4638291661964574007202597355515776509791709098`30.*^-12, 
     -1.5803156550096807318076255046574980272137795064`30.*^-12, 
     2.0925631621537607204102568155150122408887097455`30.*^-12, 
     3.575217465253906068050128147007792012721026057`30.*^-13, 
     -1.4690773604577962783151237154257450557880191601`30.*^-12, 
     2.28985734812789831519273468151268010462291068`30.*^-13, 
     8.855899040592306188390481109970400109246409735`30.*^-13, 
     -4.260587696151715284325916829527277485367755439`30.*^-13, 
     -4.472401227133515505900528425708259155552232481`30.*^-13, 
     4.179724089697444853117411792734218701033315221`30.*^-13, 
     1.654262570489945675226835995728786872833855013`30.*^-13, 
     -3.272502860152021308926313739270412316785455203`30.*^-13, 
     -8.7314839978905227580283186634075406776279106`30.*^-15, 
     2.1968250498338958007201949586370082466474231`30.*^-13, 
     -6.11684295559789440964691117832464470493089979`30.*^-14, 
     -1.284212147792012238008578445954373552387746533`30.*^-13, 
     8.0136216123440434977893659389929620408633337`30.*^-14, 
     6.1750440374825242888495162177315805286848628`30.*^-14, 
     -7.23826445219863419731082057032257063887203662`30.*^-14, 
     -2.02276193260779410285837941624525598865133343`30.*^-14, 
     5.49947524632119526135117096632906606436674247`30.*^-14, 
     -2.8655424232629165832507190023596043025815073`30.*^-15, 
     -3.60232990388027028369790892309438247306074667`30.*^-14, 
     1.22340252663932767703796965707002983946694044`30.*^-14, 
     2.03495857080659736755901505021391015268410255`30.*^-14, 
     -1.40089378878507321352286950869812468488229042`30.*^-14, 
     -8.7471741634725401167319253292998180650684323`30.*^-15, 
     1.09233490834468451649429367393943289547227707`30.*^-14, 
     1.5556066210179638834858451560160014734874569`30.*^-15, 
     -5.9178044576337494617822851765324227982806656`30.*^-15, 
     1.8637647089634822732946731472734022224343765`30.*^-15, 
     476.6473559840780595170007925894627690164`30., 
     31.60838071152332686287196253191424475348`30., 
     48.34610729980642788402280672299697026851`30., 
     4.9851265334942584907276794533726041478564444766497287840051`30., 
     1.5936814593654728462855986536164757784751327924491391607424`30., 
     0.1635688026645752107788819744509144506158836084687133820453`30., 
     -0.3184321956105617459799163343948863772437796362299460074799`30., 
     -0.0390708273652190523911099827789201503772628891178609584725`30., 
     0.0355950104408161026662953883238898148404276990499681096507`30., 
     0.0063435906107902785839577536571132491494259655345456021292`30., 
     0.0024555279023956813911716008380734101230751751981677008439`30., 
     -0.0002436885418403843560397042247757578049845669951024640562`30., 
     -0.0030608299747094598604471564698087264714434044875495081089`30., 
     -0.0003511125897691491894526026730083229777640858947426196265`30., 
     0.0010637162727902356082725721424597786221262068818321152253`30., 
     0.0001801444882477338984350967789821809478951281098704762992`30., 
     -0.0001865762300075525006216382919313872597313897834055992443`30., 
     -0.0000514119260203157473458827657371798632643043966823131378`30., 
     -0.0000313533455691611381466790843917830270173505857236212314`30., 
     4.9911746005210807035238461762295023565276910323565524`30.*^-6, 
     0.0000436717133714000440823144259610098248583997448273655385`30., 
     4.5598655979767924037337139912939768564701296383256277`30.*^-6, 
     -0.0000218992507416678479856769124257558024282854668367265938`30., 
     -3.7145066480967388170705892399187041192388814522632223`30.*^-6, 
     6.8510604713797630894509033301209631890483035712452937`30.*^-6, 
     1.6973315798159120561699946890744379006055415758490723`30.*^-6, 
     -6.66694145950712567453229449638934970672514313307894`30.*^-7, 
     -4.928031379422873614093064201742406498461725285406919`30.*^-7, 
     -8.883369063543706520632102118782569875420849022079474`30.*^-7, 
     1.70793001586372438543283928540672803546952242312222`30.*^-8, 
     8.197183494105955951433040870705244548879777062079581`30.*^-7, 
     9.50402341863311664988803441354084568973886623536263`30.*^-8, 
     -4.486266513177305274705302951240763578158292909809991`30.*^-7, 
     -8.07993178386248017545422507917964313153318581003921`30.*^-8, 
     1.728829390627353188231666409753434741010576702336532`30.*^-7, 
     4.43700021455290228009972571555413458153105194048274`30.*^-8, 
     -3.43559064152104689246667085124935404626246430588148`30.*^-8, 
     -1.76265397766502524863768719219810891651561008828688`30.*^-8, 
     -1.52342354139214391570626892766767706791329093916484`30.*^-8, 
     3.8186794318929077628620248199409087848094851167385`30.*^-9, 
     2.30890506416567640394238374908741361573716289862165`30.*^-8, 
     1.4044170352210389090241551794057166447342702277854`30.*^-9, 
     -1.70028205868104199839995446071147638471223497695048`30.*^-8, 
     -2.4080840848955172953939349359823376723470211243156`30.*^-9, 
     9.3032681973223592061928071930166246106911825805648`30.*^-9, 
     1.8825573716197424959195597931644880022072738402677`30.*^-9, 
     -3.8418845345356783683361296833289694184053413640567`30.*^-9, 
     -1.0983126751704657306155947856172310320963856122564`30.*^-9, 
     8.87830173658579397231316093086560390261233258753`30.*^-10, 
     4.987320412785457036688878442445914917152918142565`30.*^-10, 
     3.384633508858567162242263208282438049899085680679`30.*^-10, 
     -1.494703034731113585652077867120200611928631414817`30.*^-10, 
     -6.369496985221534769337359004003713924016634522336`30.*^-10, 
     -1.15753875387773288716120748279174591111010041798`30.*^-11, 
     5.471763402854302873447937707784974247282086252078`30.*^-10, 
     6.28236247472243254651177207628496599155644817812`30.*^-11, 
     -3.573432210010763108411549539981084757845922289204`30.*^-10, 
     -6.26396313751911073399140986359278646527945584828`30.*^-11, 
     1.896885554424458497493166500737762417355789178876`30.*^-10, 
     4.5111920191470844040169514010590148207737832741`30.*^-11, 
     -7.7303423418080452710898892616744159419259555118`30.*^-11, 
     -2.65384499366188722368428619517375479829272520768`30.*^-11, 
     1.55299233252146950292484923332038406159148286217`30.*^-11, 
     1.26676989456421428136493740358363891880670758882`30.*^-11, 
     1.15724765440639428899050531088654037408353705006`30.*^-11, 
     -4.2033303191650469148268749046044982978156235679`30.*^-12, 
     -1.88398149015350901460836592358332011273996901938`30.*^-11, 
     -8.81213308590074768875296573718118428893044859`30.*^-14, 
     1.69787901798011966295199805051876012157695182642`30.*^-11, 
     1.7243218586317894757969706138518917871215896151`30.*^-12, 
     -1.2076516868098707621507911065362247811888661105`30.*^-11, 
     -1.9563820781277796701296160889400890058661762943`30.*^-12, 
     7.2867666090301693184759961167296916557609234534`30.*^-12, 
     1.5851644116970060131440047916765843464301213326`30.*^-12, 
     -3.6264214869983217095944480618758065674422063916`30.*^-12, 
     -1.0720005382515374600810923622010421373569991336`30.*^-12, 
     1.332224415212591950880318876091714595802739748`30.*^-12, 
     6.173882013786117494033777603551625472303799521`30.*^-13, 
     -5.6096882512429695197122057118936295409688517`30.*^-14, 
     -2.933763265552331253243982418951708189459599819`30.*^-13, 
     -4.689560401951562796208683797358866779078761053`30.*^-13, 
     9.19700594462295283926347632874862590288738544`30.*^-14, 
     6.164546198387025146039957102205627365198846521`30.*^-13, 
     1.26766179218038634695644388215878674231932062`30.*^-14, 
     -5.330087709830342019284264120253632025885232623`30.*^-13, 
     -5.60904575408526792947245795570440962605524845`30.*^-14, 
     4.080020780151141885319668889507804786684004669`30.*^-13, 
     6.33256035954407537839899924866979181386073058`30.*^-14, 
     -2.575809828534025180436734355151002159734978956`30.*^-13, 
     -5.43683674566273960839175741944413872949221239`30.*^-14, 
     1.567115907646933399890527246012979275699892624`30.*^-13, 
     3.97165128244250222407997668910737806032703842`30.*^-14, 
     -7.15098830749866939652934911154428510222063971`30.*^-14, 
     -2.57779304080001694851676920974781628875503984`30.*^-14, 
     3.22901263908276036773114265858563234198610651`30.*^-14, 
     1.47797532243242311117139468163562621321931322`30.*^-14, 
     -1.6598660008827386391504512008076223145733602`30.*^-15, 
     -7.2918633509986708916150363062990518616097437`30.*^-15, 
     -3.7773315178544951320842237068591982181636977`30.*^-15, 
     2.8850305576144278796566427084829836525524252`30.*^-15, 
     1.04466699339831235113620198452265144686522519`30.*^-14, 
     -7.291349004809071306540883767945916596391929`30.*^-16, 
     -7.2933503895539578715195040059649946738438412`30.*^-15, 
     2.50227888988058395272362888293817957391285`30.*^-17, 
     7.9342484884561459918316323294806818750889195`30.*^-15, 
     476.68342232822074426016668226951461281304`30., 
     30.40273472602440803319211927321863556716`30., 
     48.40671690832711593362101313898538342253`30., 
     4.8013297487588925236036929369651037611944183149265076089308`30., 
     1.605136926489218874660424815014161899358091319725138080981`30., 
     0.1583059636118972061114814416847123241764419341648094887602`30., 
     -0.3181345127805067649907467925745187627078625259300654092442`30., 
     -0.0377059054183338880243666768664870994587871525670603821861`30., 
     0.0355011131408909717918816033670744490627428032978846391615`30., 
     0.0061015250973824870433388755098236370138273598033069106691`30., 
     0.0024767850165528960331902533775504493055646347155953164309`30., 
     -0.0002273387420900986628227407599539876189234232758907438414`30., 
     -0.0030636406140890054385192351970545947067777299819201988975`30., 
     -0.0003404789421370564605203347021303217848723082125022435001`30., 
     0.0010632421874251203392738869279975769983576133706783556034`30., 
     0.0001738228868510519991840611692239305710249024456908089049`30., 
     -0.0001860618696408626119142257362850479857930141255626124393`30., 
     -0.0000494029378680985627736493652851152924467331141108206402`30., 
     -0.0000315714028021192497995728437282051579501073520534225505`30., 
     4.6988303685821103346530905916694176042009536054452627`30.*^-6, 
     0.0000437271163500714033644723020398106642144179941296514057`30., 
     4.4402004079377282556261251033963581846297818203334402`30.*^-6, 
     -0.0000218999592978027920163235528239742860361088812809200768`30., 
     -3.5906154663601776633114970590202487447061676740927614`30.*^-6, 
     6.8420912705983495761732933276595426122454014007703241`30.*^-6, 
     1.6347629165015500226027110667070326706832285778901741`30.*^-6, 
     -6.603079360329327598069723721070297074538580494918934`30.*^-7, 
     -4.720298185613080155240811645815214584523604089777774`30.*^-7, 
     -8.912232101926213190706371371560285351346774901008877`30.*^-7, 
     1.44693426210185036648010770846791263089136024140183`30.*^-8, 
     8.205657165752268762294052835151080212940941518113696`30.*^-7, 
     9.25129818294838084366813232079128039563788261791615`30.*^-8, 
     -4.486490954613568554543965980009863421644216607559231`30.*^-7, 
     -7.81490485619941342044534494230167036998304075036483`30.*^-8, 
     1.726998868736917156510488188377266906903504145885698`30.*^-7, 
     4.27683181831378154264404585554869486291331522140996`30.*^-8, 
     -3.41945641911238798971277538011611338880969317159537`30.*^-8, 
     -1.69205723600433503170745173244111966484890012211793`30.*^-8, 
     -1.53279154580916819195823963839093479861395501221916`30.*^-8, 
     3.6181942477061291173336800767934216365371880477439`30.*^-9, 
     2.3129625199466898395655633300832903368905803567507`30.*^-8, 
     1.3917930773015416131878461881162982015019737745945`30.*^-9, 
     -1.70139065432752049224597553077030249062578020601818`30.*^-8, 
     -2.3387784399389239697074670552856647885477256861751`30.*^-9, 
     9.3019188229463702926979601472394418330557730560665`30.*^-9, 
     1.8201106633984134395251861583804392817454086261028`30.*^-9, 
     -3.8372505174729622514803588475180182999216731621463`30.*^-9, 
     -1.0586096529719688037066580811636954234031981946607`30.*^-9, 
     8.836841086615105321089297000947423755384395378503`30.*^-10, 
     4.789154285131276556462696584305746592267006270022`30.*^-10, 
     3.411438103970730490435499608035669084950047742947`30.*^-10, 
     -1.422418640998346502337475913245136989054703358948`30.*^-10, 
     -6.383317299850681200791628309995286793828087753435`30.*^-10, 
     -1.24466446984028543644355250027904199378668907603`30.*^-11, 
     5.477103392139188235573516836888384750253169260533`30.*^-10, 
     6.12849562683811470643714481993081281632002391857`30.*^-11, 
     -3.574336931307331716265143861683158333672671746825`30.*^-10, 
     -6.07029183211410282320449808810638882296555591815`30.*^-11, 
     1.895966645189809066565903862144992105166477315379`30.*^-10, 
     4.35751201120333401425655770982024151088426058625`30.*^-11, 
     -7.71730927477774391165920359906775212814018326074`30.*^-11, 
     -2.55609428463446003516861420990965164532641661525`30.*^-11, 
     1.54190423557395683760577294558543688800692397944`30.*^-11, 
     1.21560548710622368845925596640030027029386884194`30.*^-11, 
     1.16458709750685049933733021447049204280047900687`30.*^-11, 
     -3.9966005416462792617744440823420852550528234325`30.*^-12, 
     -1.88816179139728825289588986308956696951300312098`30.*^-11, 
     -1.252656900998750772923308294073614531420145602`30.*^-13, 
     1.69968986388940004233311223044931690472960414544`30.*^-11, 
     1.6879924231051502758352073701022608631183511611`30.*^-12, 
     -1.20820767702767526535898271395199487625290498352`30.*^-11, 
     -1.8987750198780275037152697058225891222602560307`30.*^-12, 
     7.2850266110626749480046931955572849857104600789`30.*^-12, 
     1.5337077445654805103446652877404473069595814005`30.*^-12, 
     -3.6230882800229803332975461277041890909128397142`30.*^-12, 
     -1.0339547060504536630813933515451013638981011818`30.*^-12, 
     1.32814423422167323489751451773176170786172609`30.*^-12, 
     5.942992127832436061789915723339996718754064008`30.*^-13, 
     -5.33996750095942730523154169575362139201853395`30.*^-14, 
     -2.80863251762573914806134862416002062824265307`30.*^-13, 
     -4.711951489858069731576605483146327317221778765`30.*^-13, 
     8.73133828451306506598949900370700651705027941`30.*^-14, 
     6.173825225011865107947321550744518656277011571`30.*^-13, 
     1.35702857978551670151346433249496173208749237`30.*^-14, 
     -5.337496186485131305106304360927744981688397369`30.*^-13, 
     -5.46385727691827109266083517983859277200085487`30.*^-14, 
     4.080054924586132415227257998140907884407516944`30.*^-13, 
     6.15748065351648452959966205764390293894868111`30.*^-14, 
     -2.577003176635433110915639985114512499173013292`30.*^-13, 
     -5.24391648507079829157552495239251272425315026`30.*^-14, 
     1.564783941543051204380021861860992300574297345`30.*^-13, 
     3.83910064287045377802806135370507897724866839`30.*^-14, 
     -7.14863567730266639340423077501351513091412883`30.*^-14, 
     -2.47020849961972044584654801392306419559315548`30.*^-14, 
     3.20974574098165074295161280106057942147764434`30.*^-14, 
     1.42199292635401496526636422061005957952988194`30.*^-14, 
     -1.6437434059171165994124791294646309279437656`30.*^-15, 
     -6.8926543474015293182655544316802935550221621`30.*^-15, 
     -3.8794707153231586943687757398960342936399752`30.*^-15, 
     2.7438262266245190186043338451683008587188141`30.*^-15, 
     1.04436590811573323935923872491559728352300338`30.*^-14, 
     -6.323081031741928108954612177526208332032998`30.*^-16, 
     -7.3289767005087211263972112128100690273102884`30.*^-15, 
     1.02576726067025738032232875645981789897236`30.*^-17, 
     7.9359018429597563528206863305139765537754325`30.*^-15}
 
prs[{6, 1}] = {69.18000072072199560754172895270520702993`30., 
     13.1426409624328263622116073061376284047139001146935068327935`30., 
     -15.8916411661684729320358700235965168768720470707337665970176`30., 
     16.03667684400607619689504156457415131824`30., 
     -14.0562744185632798274132321554409583368911792389505081671679`30., 
     11.0098468736958977423193278824365230788806087127012000923648`30., 
     -7.7996401698771135118943764799382193831106517143614870519809`30., 
     5.0291306285777175587494839881461476420474087470451103105023`30., 
     -2.9671320073890621683511839910312168456001680430328217096169`30., 
     1.6122726190304405138828298178820065815999623342961500115683`30., 
     -0.8149773599997578426242303174656131950404532086181317064977`30., 
     0.3889356744422602209382519777851986356483066339481875255231`30., 
     -0.1781168707647714895437635752452540142945455853758104259305`30., 
     0.0788941508932611627741061668324291310646615998689529261671`30., 
     -0.0334380980109667047902613057554408569239609299387573096949`30., 
     0.0132150763073190426456317816307268968407234973925085221857`30., 
     -0.0048070333719864039667376046754497492392533813299299739666`30., 
     0.0017058533411487579016953323816977601009732338858970132359`30., 
     -0.0006833644099494799194569313447704097282446311667467853895`30., 
     0.0003062168395137185854423597466505691423429662625655367562`30., 
     -0.0001094603817989576603980190578604935512578521667746357959`30., 
     0.0000110710866681007218829357561319929585250824156833110276`30., 
     0.0000108337278079369598373980267653403817221438295381617214`30., 
     4.934072110818505366695020715220221912237086656048244`30.*^-7, 
     -8.2805350736327944078446317047663886903637039403777894`30.*^-6, 
     4.5301466244834765390212432172805069992506779499728693`30.*^-6, 
     1.4139944408684397101546094271172098000597520911212604`30.*^-6, 
     -2.5932912419146082018424910099205407195378243692652322`30.*^-6, 
     4.306062050952381369171635985171034984331304947739539`30.*^-7, 
     1.0480826109637088116804172414126825748849489095252647`30.*^-6, 
     -6.528525588227703054712154296823252723638037987388303`30.*^-7, 
     -2.318733634732105641148360789623282561565279439056591`30.*^-7, 
     4.168390130063119485714163763640406372732137298972514`30.*^-7, 
     -5.77826039931184416581931244001099120712952890901375`30.*^-8, 
     -1.856948447956948749167649606047167775965316102944662`30.*^-7, 
     1.052053727975030084048614252713937285194644141011203`30.*^-7, 
     5.28128109439616029722394262220246684464041804049818`30.*^-8, 
     -7.57899868439989885847915642092106914329994315175062`30.*^-8, 
     2.5049907988821028865847272115060569624040894255237`30.*^-9, 
     3.90538587735940632785517506801653816284498874636212`30.*^-8, 
     -1.6647495961550624211263557697696569068340086352408`30.*^-8, 
     -1.44955801985296632285010973915442298952485014976596`30.*^-8, 
     1.46299128135165975436789975868988635457654900784459`30.*^-8, 
     2.2840489719924677294609225264007054219288176870022`30.*^-9, 
     -8.9281123234632689643232715675960279463252841714999`30.*^-9, 
     2.1279464899127255939498417138339363299485834044662`30.*^-9, 
     4.1879315199716630252176668462283349500137883172598`30.*^-9, 
     -2.7695098781158220156645585188493399869872779226283`30.*^-9, 
     -1.3428126409398428590700997933712131606353336119554`30.*^-9, 
     2.0767472743984136921512993746024515687783275377371`30.*^-9, 
     7.9306595564520909025713588484433722190394166494`30.*^-12, 
     -1.2015318513643293915486125236627673971851041428861`30.*^-9, 
     4.312200103190640280821608177041887486935822211928`30.*^-10, 
     5.454775559015945763058232447560364127843213591684`30.*^-10, 
     -4.487092620614497865316068505692111484525644830261`30.*^-10, 
     -1.614546921904641969139745154530443602823838398059`30.*^-10, 
     3.234373546686787676958771164538693310145977198783`30.*^-10, 
     -1.81104916859518414157970069758527928227727449209`30.*^-11, 
     -1.87463737334199279645882922767286627410043338642`30.*^-10, 
     7.64682077688638607214579003118227725865992042247`30.*^-11, 
     8.68850123120264210470119606014689165925351241809`30.*^-11, 
     -7.65203687100470731688570964073257549362084401517`30.*^-11, 
     -2.67820359887040777305176778963893503123902669079`30.*^-11, 
     5.60648056352440211777198052763007478607229802982`30.*^-11, 
     -2.5441821926472601082544082136456253667544998603`30.*^-12, 
     -3.37819378878874536956838148436296924528796395581`30.*^-11, 
     1.29260793034138193612296584234189805402692266983`30.*^-11, 
     1.67041822816990995118804382383383822245376495207`30.*^-11, 
     -1.36366622166248531912961578862640583134410424462`30.*^-11, 
     -5.9532296485771238220407896854766631760466762067`30.*^-12, 
     1.05480334611391601808067787258188639596690968521`30.*^-11, 
     2.94196508703421541336627812759166081126981693`30.*^-13, 
     -6.7854910044476079785122812831684337816234186984`30.*^-12, 
     2.022432852698485690674932698974800115885192238`30.*^-12, 
     3.6782509134481488094334546862965756824823024962`30.*^-12, 
     -2.4812940882696890205951218457873073664213839096`30.*^-12, 
     -1.569315998154666364893617514455804049127853179`30.*^-12, 
     2.1002959194309256451877809805564547117221945557`30.*^-12, 
     3.479803141811217358230836798490963720458356286`30.*^-13, 
     -1.471149828438586774520717085035337843425525433`30.*^-12, 
     2.35959475047085042998142360097606466140714825`30.*^-13, 
     8.847397806005179117945800237355638940830791269`30.*^-13, 
     -4.303187720746084161050210568259400098423890768`30.*^-13, 
     -4.454266018735749944418608217537645246676418177`30.*^-13, 
     4.203144690956471143215758132106703281769528301`30.*^-13, 
     1.63485656711498698039365969863279204099600418`30.*^-13, 
     -3.281631324661592667149768080127954785909497613`30.*^-13, 
     -7.2243088766640002166712692593393660263483331`30.*^-15, 
     2.199196897181470892021781291068936171253967181`30.*^-13, 
     -6.22721111188745972878608437593131551560426083`30.*^-14, 
     -1.28204681005096426558837678118639983004680691`30.*^-13, 
     8.0761342623010403211581459050955918884877239`30.*^-14, 
     6.14936241049807842736599721490249182326473127`30.*^-14, 
     -7.27551786255366175530624811919979357128556994`30.*^-14, 
     -1.99016860143478298461672082192905807008108138`30.*^-14, 
     5.51111409108106702048646061979519916160565921`30.*^-14, 
     -3.061533501598629851898075763179320325054758`30.*^-15, 
     -3.6069512389510718861592443542640014426201564`30.*^-14, 
     1.24215175485597847467081526099859265394931151`30.*^-14, 
     2.02972424400186923371976954148080897437313034`30.*^-14, 
     -1.40830788369202569301573530941806937791463557`30.*^-14, 
     -8.7031081941335454369051416882269009481972335`30.*^-15, 
     1.09946964615312407186855536470951731435422039`30.*^-14, 
     1.4831151053508610720261314030802315202810165`30.*^-15, 
     -5.9311728073365380991487039289953423309902432`30.*^-15, 
     1.9252316776086341852501037317837661846487382`30.*^-15, 
     13.1355830682542472652774844443337979358767049792927242911743`30., 
     -15.8754227061807626101805314409752239003118007247740887629824`30., 
     16.01903425048415746126873606188876559497`30., 
     -14.0399770331359359114020144441443524931920500171767436804096`30., 
     10.9968897837415085911839958305703603247636952579854978514943`30., 
     -7.7904229679981937267126179930344146879260299343597672595455`30., 
     5.02317990843272214898306842787140760585888215513891340288`30., 
     -2.9636146603257571021253207090012096245904953400412060656792`30., 
     1.6103509893782532474084408499341857266305237717977070171047`30., 
     -0.8139972829297045950453144125956363525939506760670234452286`30., 
     0.3884641962960645031298644985721944829511446650329858457503`30., 
     -0.1779007624188588193888321591704508842165855771632774325246`30., 
     0.0787992458506412730487750443232695144603757139436727325537`30., 
     -0.0333982925692162701213439910427549015404618076395583034892`30., 
     0.0131992334426572948630270558006249444218424679527825006638`30., 
     -0.0048010241442878670599345335720859628133123405282585523622`30., 
     0.0017036245177730773214253313009587734048800261524260331622`30., 
     -0.0006825280988492917221552978306477863438002593105169725452`30., 
     0.0003059049661168370477007047169795839207747421561714989225`30., 
     -0.0001093584622912054400554025775860801438909066692999375791`30., 
     0.0000110468947410892911601108777373409722017345451689922093`30., 
     0.0000108393310356585893860986564851821895787116796821013699`30., 
     4.887471552672742630916026447202759014494875269846799`30.*^-7, 
     -8.2771473989906069962580581272601586131931631412017553`30.*^-6, 
     4.5295119226650294948767765107415338090364836750592751`30.*^-6, 
     1.4132360091090160923746764582771641816111484439239745`30.*^-6, 
     -2.5928411067474318241387403764165444314958408234434522`30.*^-6, 
     4.307997016519756755611518325752283978739256199138879`30.*^-7, 
     1.0477923418880406238196540007985022820404426683459268`30.*^-6, 
     -6.528340941622707675021035020661671897578077738622327`30.*^-7, 
     -2.317439198473059338231305486576553952042627384720779`30.*^-7, 
     4.167881328546991087264232429445316904620973115994903`30.*^-7, 
     -5.78270392891801181596511393895378136602114545722055`30.*^-8, 
     -1.856571233454792810838774643166867842807031835526895`30.*^-7, 
     1.052139939765152404919961329339212782994545297004731`30.*^-7, 
     5.2792197801050921394981191465661861360803028319474`30.*^-8, 
     -7.57870752463945254183199972160523287765723011319981`30.*^-8, 
     2.5142056050888328963236129946896417220362114688513`30.*^-9, 
     3.9049085355345356963282962965752128501813303056335`30.*^-8, 
     -1.66507288677817322229215184093870631257263695408462`30.*^-8, 
     -1.4491889398088841798512268945977299170906369778772`30.*^-8, 
     1.46305149753481916507488046375477529282497150933921`30.*^-8, 
     2.2818194801032393926214124333605997745001905274073`30.*^-9, 
     -8.9277918177115985886300316905742294501616043486593`30.*^-9, 
     2.1290786971035420787969604337527229132476849332879`30.*^-9, 
     4.1874330580851309989441400623291217433753983125944`30.*^-9, 
     -2.7699800339729702922680391225400469189991174926068`30.*^-9, 
     -1.3423999115474650193107882576057093300377129706205`30.*^-9, 
     2.0768763229027520071141314180874120843086602161637`30.*^-9, 
     7.6578351570525588229775463503342107034692230539`30.*^-12, 
     -1.2015139473093771111660063888577776606485588364579`30.*^-9, 
     4.313741678560905815533777917477067052410770251203`30.*^-10, 
     5.45414642659726463094942130791852568900802774015`30.*^-10, 
     -4.48782996167264760256564227475840048367782953285`30.*^-10, 
     -1.61392199946398081347245353506110697901630126449`30.*^-10, 
     3.234640701290170108415885307927348251874356091714`30.*^-10, 
     -1.81570994983821417159215272885568702000717500438`30.*^-11, 
     -1.874668190805731367527351038012323462900657322293`30.*^-10, 
     7.6497604137287952440822182604301960772693762828`30.*^-11, 
     8.68785135425994462547231501857299723487198763256`30.*^-11, 
     -7.65362000221392277742108424792873433854989890371`30.*^-11, 
     -2.67734450619841956045201367006031185730722201242`30.*^-11, 
     5.60717741598842699467978376369909248624665877588`30.*^-11, 
     -2.5516351910643394173402701170786597089148088554`30.*^-12, 
     -3.37837944416154417267749776524970024743552728466`30.*^-11, 
     1.29313626762791090132338116009661489046965980975`30.*^-11, 
     1.6703643850542247787249647653390894166718807824`30.*^-11, 
     -1.3639929466330530417751245303289884504454892237`30.*^-11, 
     -5.9517957010789008900513843154842527047191688122`30.*^-12, 
     1.05497297513117195892594676187183884181798370712`30.*^-11, 
     2.927595219738566281026645780618147155677142207`30.*^-13, 
     -6.7862042204518162198517879321655165805426374208`30.*^-12, 
     2.023613899994863690410314574063697244763633825`30.*^-12, 
     3.6783657762412181287403431441180924643462086242`30.*^-12, 
     -2.4820704445835095551385370195788998877640318426`30.*^-12, 
     -1.5691851090425928146741361600165683001118667543`30.*^-12, 
     2.1007897458728816893703479938677642636026532648`30.*^-12, 
     3.477345891527791954785388861256189677142165268`30.*^-13, 
     -1.4713746888657669411367700337550980962500393817`30.*^-12, 
     2.361729920801770862659722647572836828210506253`30.*^-13, 
     8.848514716950019555951390882903511829940921692`30.*^-13, 
     -4.305118144199004801239584039744983452797614351`30.*^-13, 
     -4.454213550672664377657259547779693708690757417`30.*^-13, 
     4.204280604712988015929197022040315322500017474`30.*^-13, 
     1.634761256336384688669033402035719460616560096`30.*^-13, 
     -3.28254403259818328288382150531630021226563017`30.*^-13, 
     -7.1718074394703206483984476127421016858193332`30.*^-15, 
     2.199515279365873415762313703197420126018881458`30.*^-13, 
     -6.22906514497873164241897743768993480453350117`30.*^-14, 
     -1.282366276069790097189609080359615005093201929`30.*^-13, 
     8.08004359888603853253269264539924725742553687`30.*^-14, 
     6.14894846121455238176521141802484651834292011`30.*^-14, 
     -7.27573057086943955845270201327221330325065815`30.*^-14, 
     -1.99113717374754529391818247910735327639926712`30.*^-14, 
     5.51302605370696499164970943982109882820164013`30.*^-14, 
     -3.0738137527044631262112320149821107826538367`30.*^-15, 
     -3.60598221879479689802239534560554729031857335`30.*^-14, 
     1.24174580200345448918496763637298634380011002`30.*^-14, 
     2.03029837941052948534453746688168694301131785`30.*^-14, 
     -1.40925054320890608270442199621216712437799484`30.*^-14, 
     -8.690375272418133691660820745834755327708356`30.*^-15, 
     1.09924083124734552215382044880956485723236553`30.*^-14, 
     1.4804257539350007314393143642321815629422177`30.*^-15, 
     -5.9345535490027464340164848466494060390417556`30.*^-15, 
     1.9345632387941063916660918862087207926266776`30.*^-15, 
     395.64333174278691697409752984130106247129`30., 
     33.30112049040839130334988857157971094991`30., 
     39.31992560357239239876964135610027455926`30., 
     5.2175785370883231521289532619128669168717669888212057718785`30., 
     1.1631374662871619009862315538358359042639458980413557409762`30., 
     0.1637043602120621012364077396528196651666330966117159442571`30., 
     -0.2684129858835217831081176656211263224049070212435535168556`30., 
     -0.041539935202461455810119990860262725856840734397616281481`30., 
     0.0309483978468229810733115874926194795305357659244118682799`30., 
     0.0067722006478590790621914372990030941597972173627140368695`30., 
     0.0017291679486772718889335952792728813239203987982582714686`30., 
     -0.0002720514419760207429558008803510497112642426104798136875`30., 
     -0.0025024227938154395515248267339048761985226137549128023477`30., 
     -0.0003689323616064669138706878393776716516273760226015734735`30., 
     0.0008909560573932050187393978031226854909533304509071613439`30., 
     0.0001905285476007085868178838171003797249106917025204660485`30., 
     -0.0001625985985442442394076702585888999967353413331650212446`30., 
     -0.0000546167258637058976064862327609147935739529991054414316`30., 
     -0.0000228647687241331243542579329448925205731188259786034374`30., 
     5.4125816023919010836032459242752119996687862219784719`30.*^-6, 
     0.0000354876913845972175485490127084856887199561570222304757`30., 
     4.776241045539392311348722818476598613877798284241045`30.*^-6, 
     -0.0000181930977119378681150811134960225277676298584463314304`30., 
     -3.91972920860428662090566152744544295229237898040032`30.*^-6, 
     5.8268319483451584134439845784771318500448748895604794`30.*^-6, 
     1.7970694701905514467918861274677412546707069538765598`30.*^-6, 
     -6.481321526500221085486309140568592311166209159337634`30.*^-7, 
     -5.2417686124308964247040051975098213002562878036626`30.*^-7, 
     -6.959971973246764370865603467730370710195790880812287`30.*^-7, 
     1.987343604190654493823246241829744629446925827255`30.*^-8, 
     6.689689184662891149385319565849283323455076664116859`30.*^-7, 
     9.97544656518212992668464311484495028108493973801083`30.*^-8, 
     -3.726300495605708001815864804362312294914436042072937`30.*^-7, 
     -8.525119585503427962939286777438363973119353855551`30.*^-8, 
     1.46427365920064476309008259033771858412121435785599`30.*^-7, 
     4.69372456157395700070419724667557211847406790429806`30.*^-8, 
     -3.09443498081233459805453212119617358957521604140918`30.*^-8, 
     -1.87011737727990143866209357841157496592597085267264`30.*^-8, 
     -1.1281404611698882709178516714240874912835264280982`30.*^-8, 
     4.087490311238423132491948366416089465019351760709`30.*^-9, 
     1.85961179278755403750235199766395777647998765871697`30.*^-8, 
     1.4573351659296176447286521804472243635672465738155`30.*^-9, 
     -1.39721294410051109867759111889392973754270309303756`30.*^-8, 
     -2.5345940448049764232672211847510776553825499502962`30.*^-9, 
     7.7547603617861540869789653103183481403442267196445`30.*^-9, 
     1.9875380168517429344906156082459531818074715348813`30.*^-9, 
     -3.2628398088520248274584483478700929659025176924307`30.*^-9, 
     -1.1618583902220909815992345214988663820085861628525`30.*^-9, 
     7.995855454929769907970582702800174690861312667343`30.*^-10, 
     5.2878949521608439834253728420929040212597724787`30.*^-10, 
     2.416600610872812374220174237891854902764972796996`30.*^-10, 
     -1.593150965392114319376636563405430475510828316387`30.*^-10, 
     -5.090943498895767448774165941809338697255537086702`30.*^-10, 
     -1.1413658024569868696560228390088696052668040307`30.*^-11, 
     4.470115907662575578585836812870815483766386558748`30.*^-10, 
     6.59971207350759513108922409483949979991954121056`30.*^-11, 
     -2.957774181367963406621035582701580203107062954271`30.*^-10, 
     -6.60582039916979324195930647383694539638543510219`30.*^-11, 
     1.590721633081779054080637234602604237519231552076`30.*^-10, 
     4.76645816588965202126617277147501955699783111231`30.*^-11, 
     -6.62175101919181953926828864114889890819423040544`30.*^-11, 
     -2.80820099828873608479484936120455052725073404348`30.*^-11, 
     1.45512906496092871774251826765410135917653047569`30.*^-11, 
     1.34319978247741566220123544637726673812019146929`30.*^-11, 
     8.5256466083394032526822903796782230599268508204`30.*^-12, 
     -4.4760914125115060286570329829257672658714307648`30.*^-12, 
     -1.50515455418694623590216716204750700267034141093`30.*^-11, 
     -7.01412322968238364691005382024342494974697992`30.*^-14, 
     1.38438217273464685804491585350313235919958284358`30.*^-11, 
     1.8110582078828232443547515290999305777629872365`30.*^-12, 
     -9.9662340374009317781492086052324406071194147953`30.*^-12, 
     -2.0620782203136702980125889668308731279444608076`30.*^-12, 
     6.081416986741967971130529673449177557239733194`30.*^-12, 
     1.6749061962701669620257847941478038330190113667`30.*^-12, 
     -3.0716316192943361133390823810980831844881008044`30.*^-12, 
     -1.13342295204055607268977734275861398718894107`30.*^-12, 
     1.1660434133140694700163254693910087224638606387`30.*^-12, 
     6.545137302897408096603016271726108236585437134`30.*^-13, 
     -9.26260859269296485550121445414281220787631782`30.*^-14, 
     -3.112029656751497847483956798120505007195026716`30.*^-13, 
     -3.582193578814036270530443938952661824371316369`30.*^-13, 
     9.87980896205605519195559420432561076637789809`30.*^-14, 
     4.937681194529397728981020896903179675778710753`30.*^-13, 
     1.27978290958348282249440226902818254006783341`30.*^-14, 
     -4.330424128049156318757239159562324426567296351`30.*^-13, 
     -5.83953797044440679998012677524719715613736098`30.*^-14, 
     3.34971024836956199498520983967954259807810893`30.*^-13, 
     6.6751528910920503766770472097788756023427942`30.*^-14, 
     -2.125895926409907079822508686232813030615389926`30.*^-13, 
     -5.70069606438423890534741709438152986748071013`30.*^-14, 
     1.302329516949676533612862080780450819642790311`30.*^-13, 
     4.19615380289005766841852756060647604971968093`30.*^-14, 
     -5.93731295037639191639096003443369200784531317`30.*^-14, 
     -2.69975582565962248106984017448842962450613041`30.*^-14, 
     2.67794219594455832308894848976401258150337931`30.*^-14, 
     1.56322293111160904567130363414952254980275924`30.*^-14, 
     -6.357503261197504157210746689590440300153588`30.*^-16, 
     -7.5683231132456269944818013146697901314993372`30.*^-15, 
     -4.0374127831701990152115887901268040330738925`30.*^-15, 
     3.0507866043404206135573490623043358207713346`30.*^-15, 
     1.01626024987047046747488094273085807674331601`30.*^-14, 
     -7.083907322858336962317500812632331428899428`30.*^-16, 
     -7.5454245501437076836077482444538638094704013`30.*^-15, 
     2.40803144718715787934125780181793376668898`30.*^-17, 
     8.3084391276207929361595366053448428872923548`30.*^-15, 
     395.67645348947321029181933343560696908444`30., 
     32.47101360046438747041114484144805307202`30., 
     39.37555632157151412121994856644971105076`30., 
     5.0921298675689490265802053830258128736710686204648090501119`30., 
     1.1736102013350368607169932804754619352467809402434537536672`30., 
     0.1603580594096546946335372496030775269015129085108689415971`30., 
     -0.2681536246907207597601510320709062511727956318684605153014`30., 
     -0.0405928541765734396076982697769565713763436649066693413062`30., 
     0.030861788308219075574041193351629836177035196340620377932`30., 
     0.0066024777784896101106029757189049184631826410175215380112`30., 
     0.0017488886830411348585242819403403285629110863458163418427`30., 
     -0.0002599910124015539211278494911948492535950346269534718374`30., 
     -0.0025050641144861468820678362855940187087387714395380629449`30., 
     -0.0003617381850828298083423714116513144033857048107843557047`30., 
     0.000890531699707151790166468182238223248426325283568796503`30., 
     0.0001861621343137309998322378551204163724109588278058903821`30., 
     -0.0001621254880601358343474472407811806340281013819112475826`30., 
     -0.0000532121166754551981115004836225003402998080771334769752`30., 
     -0.0000230667889715240180040302856650408513881221048025294735`30., 
     5.2011182982827292534679615015514273731161133419998556`30.*^-6, 
     0.0000355395031519901439506798557000324586651494670787526344`30., 
     4.696828413669265201458180158211941613290349359853642`30.*^-6, 
     -0.0000181940545146190747864478576370867441414718212476749329`30., 
     -3.8346731082050625175341524575287720490530940631876473`30.*^-6, 
     5.8186368429012142671087263255342408157235656595526663`30.*^-6, 
     1.7536212330277228416490588574779282577733430292817945`30.*^-6, 
     -6.422388167152165709835901695090518920140803389144162`30.*^-7, 
     -5.0956167715792830512416261270330830816002522271045`30.*^-7, 
     -6.986774450911364984155915571521423715659088273351729`30.*^-7, 
     1.79183836777320932254080075945558194769568181538042`30.*^-8, 
     6.6976374595076926887026514305955437666733838502622`30.*^-7, 
     9.80690451233909837379509809309565492655508917066908`30.*^-8, 
     -3.726572118897501603774292151977174050725817458900839`30.*^-7, 
     -8.34338984309435347849784481620651378276018742270517`30.*^-8, 
     1.462606763509793427439199498583693096753764088692036`30.*^-7, 
     4.58273123628994788090056334287898997528237571001367`30.*^-8, 
     -3.07957381611115989899792396350284107847782036571532`30.*^-8, 
     -1.82069974703227120870067149940475798425170760945195`30.*^-8, 
     -1.136820036346914050243112273395583735878443111805`30.*^-8, 
     3.9441445873805085387417982922990350290876902530843`30.*^-9, 
     1.86339499950908673460883316365397506654498019405257`30.*^-8, 
     1.4512423419494055075967289041315313651777616370673`30.*^-9, 
     -1.39826223427346350614357153051076154793454554900591`30.*^-8, 
     -2.4877805304121367996610882242641569998565858544635`30.*^-9, 
     7.7536493370524369788754890887895146054596823504403`30.*^-9, 
     1.9446348688124969314079690889953364782179516994119`30.*^-9, 
     -3.2586140052587400506867222616283643866220265805726`30.*^-9, 
     -1.1343352102342784087458347812571746174441703666498`30.*^-9, 
     7.957672179236440640600339683590013144663712557803`30.*^-10, 
     5.149299634352827646934219768997355196351237749297`30.*^-10, 
     2.441418547587676109635626173543287118670367957714`30.*^-10, 
     -1.541805225169423433682260707288780913268309861952`30.*^-10, 
     -5.103808889551186040069735671662441346616018447825`30.*^-10, 
     -1.21046265102785914979462257381222059678884691632`30.*^-11, 
     4.475130336337642442145548898775944107343967496786`30.*^-10, 
     6.49793216152132900444257213764163022753359899594`30.*^-11, 
     -2.958663728514541948109182268126082250388007332451`30.*^-10, 
     -6.47374526620583460345109149476390544324907882546`30.*^-11, 
     1.589900084073367210008120092445748318972182792798`30.*^-10, 
     4.66052279911503162067143740401960159986662154418`30.*^-11, 
     -6.60982867518640665108213823168932259880624311999`30.*^-11, 
     -2.74032080752799121531450643902459255110431539166`30.*^-11, 
     1.44490231997561398865207524580609213957545361313`30.*^-11, 
     1.3073630699249838129706648539788115822530398986`30.*^-11, 
     8.5935915917074890306969149985852512138760293751`30.*^-12, 
     -4.329291673361538013874897533251042986503563942`30.*^-12, 
     -1.5090486372025388494665870119832467721347890692`30.*^-11, 
     -9.86045552173184283351563881587015622303399283`30.*^-14, 
     1.38607749134380283501921955304134154368916265977`30.*^-11, 
     1.787440629002190098317241096347454391787935381`30.*^-12, 
     -9.9715784086454858455561059881297546358267961163`30.*^-12, 
     -2.023048450054710031388716835757688237435484916`30.*^-12, 
     6.0798950997373825834837201254771105245213884602`30.*^-12, 
     1.6394968689349425971601149771467747023165552069`30.*^-12, 
     -3.0686259891335978814172746449112896210683883726`30.*^-12, 
     -1.107141487159936552732585785265506231131432924`30.*^-12, 
     1.162277016392003970028698210513151440934996492`30.*^-12, 
     6.383614839782491960643123526519389537879466835`30.*^-13, 
     -9.01488078676559430535203877603641471102539314`30.*^-14, 
     -3.02449539573851311028981504173036067249562304`30.*^-13, 
     -3.603065569061946249708263812895566752056373085`30.*^-13, 
     9.54070526461397169838379203343330674504658405`30.*^-14, 
     4.946254136676612878736776905272048945018531372`30.*^-13, 
     1.34664170116719875988072382057474750870635509`30.*^-14, 
     -4.337423678099151468942973541939329788415813846`30.*^-13, 
     -5.7486688470955325226460560798712544095152635`30.*^-14, 
     3.349745405150683995079182270881485086676602254`30.*^-13, 
     6.55425819490090726093383314976315983008082448`30.*^-14, 
     -2.12708266662339969771384182536349090693245066`30.*^-13, 
     -5.57183988351473104939113992443419499847572127`30.*^-14, 
     1.300165867950051373043094921875674985874301562`30.*^-13, 
     4.10282130870988028293158303907142302202944749`30.*^-14, 
     -5.93549578397241349851984341433552600542013763`30.*^-14, 
     -2.62758843006341499052199293428123771732512874`30.*^-14, 
     2.66003007486740966218891647626320724211651902`30.*^-14, 
     1.52284851405652802623333009560514143921413147`30.*^-14, 
     -6.220410647832536571667855659856997663998906`30.*^-16, 
     -7.3041455990989760589198253953792461956886664`30.*^-15, 
     -4.1324367478876963193681392034783761064102603`30.*^-15, 
     2.9428023525993857777238176705855177037635534`30.*^-15, 
     1.01595494477096712014950337807063313373857515`30.*^-14, 
     -6.470223800130332303765605044488074303372661`30.*^-16, 
     -7.5785619719635538489342494918487376494538659`30.*^-15, 
     1.04572049231432385311203519967138422705782`30.*^-17, 
     8.3099775062805408829651016338902591610363763`30.*^-15}
 
prs[{7, 1}] = {69.27140515439210963995974166914955702103`30., 
     13.0959974805679040004064885564472039568201786253916034301952`30., 
     -15.853160907770055046881396060116528382834099708659006177481`30., 
     16.01391279542024568421984626625121687453`30., 
     -14.0503206050968397528195496012552738831600088873218357592065`30., 
     11.016286855119128103853087218683740706890229485693057292409`30., 
     -7.81232545776435403901641241218529067173803465473686854541`30., 
     5.0428206170286015550458789453355414754803029768155934228481`30., 
     -2.9786600132712851514837538936012700021007127767607885433818`30., 
     1.6205178655562754808210769463283608602862168563949065478872`30., 
     -0.8201765648550017730840866895570155213395847990846748811918`30., 
     0.39189749400277739889466005914570551888422134106074907289`30., 
     -0.1796751534725143591414120233634734737049827930823709688353`30., 
     0.0796674424712486378218556073160073911305866658132666840934`30., 
     -0.0338050085971582739063247902836099898746772086445132667725`30., 
     0.0133810414730210550045479971210157269519860285147297130366`30., 
     -0.004877266913599961463530150975431630605665171663287737049`30., 
     0.0017332746807802521458255424876837381642670086222591424515`30., 
     -0.0006935864634476119356338047762220230677796829061286281574`30., 
     0.000310273252794845141842418857700323182049805125276161561`30., 
     -0.0001112409257216389926183679539972754968469546659779972348`30., 
     0.0000117613344291352404849468558307011657872261314385487002`30., 
     0.0000106964855610567352507807824912735398510369804425112711`30., 
     4.651429289990768819617008302471871484311723904550087`30.*^-7, 
     -8.2801983152914884328250923796558260778649117888354953`30.*^-6, 
     4.5671707092705209864882470517379143123220476159327894`30.*^-6, 
     1.3895541653522860585744408049972468999591590309461411`30.*^-6, 
     -2.5971635342792369262772078443346715967686647408196486`30.*^-6, 
     4.428887647537546478122312352185595504402189654403036`30.*^-7, 
     1.0449411230666242323155167679352617525818555559465904`30.*^-6, 
     -6.575009356804474092938659865796296545393747694812504`30.*^-7, 
     -2.283840026280966322839115927386608959915652415176122`30.*^-7, 
     4.17673487050444857094801489723095488551687358027928`30.*^-7, 
     -5.98585467890184788331832240271398175274465556588249`30.*^-8, 
     -1.852683814239309040310487418894900634142467597787819`30.*^-7, 
     1.060879450195137248917767599996278635431177065198051`30.*^-7, 
     5.22390005377402183531937429793245481937547235167002`30.*^-8, 
     -7.6019163448573447255625939758898828460789060951781`30.*^-8, 
     2.8964683130662217565277949262692768762641482354709`30.*^-9, 
     3.90213862275222382328790164039148205192432864594305`30.*^-8, 
     -1.68437828566840831487908002805079558391242721080469`30.*^-8, 
     -1.44022272043807474051598268479452647289791864788992`30.*^-8, 
     1.47005492550047003461722496349482174679393442543215`30.*^-8, 
     2.2061102145726665108423235839409054799654302348258`30.*^-9, 
     -8.9374821297067883384559575231748548030813734450841`30.*^-9, 
     2.1746957737401095796608906750844285334981708519138`30.*^-9, 
     4.1756663793739562712592667906383519899100357912448`30.*^-9, 
     -2.7912443969081894891117658936397571867565554404953`30.*^-9, 
     -1.3278229449929652056695995538674807512771937826399`30.*^-9, 
     2.0836310298292196922778393961170185793785371565606`30.*^-9, 
     -3.1891797916263261664617189670383527467166342319`30.*^-12, 
     -1.2014708814925173269694102769500177429571107804897`30.*^-9, 
     4.376581858042351688973321576546942294247306639347`30.*^-10, 
     5.431348236050371245114926629366802768337893843312`30.*^-10, 
     -4.516554520786486261889386704224798765886185849611`30.*^-10, 
     -1.590289628601133295833503321645824146029750945503`30.*^-10, 
     3.243308050632418989874088155241626038025325085377`30.*^-10, 
     -1.98691080913559484941649656707091948127859649195`30.*^-11, 
     -1.873857874976886037089338918053994220939869502277`30.*^-10, 
     7.74993555082975354708399738472987442255361033839`30.*^-11, 
     8.64821500145267599428550376447513803898025862613`30.*^-11, 
     -7.70083610725231119939061679396154814579093051819`30.*^-11, 
     -2.63693948309054764212340050982367794928441062139`30.*^-11, 
     5.62236284684723651484921533053133659166221182584`30.*^-11, 
     -2.8517147369981900785596101529074643672564993712`30.*^-12, 
     -3.3776690880439643306366786233498570443690261466`30.*^-11, 
     1.31151896275026677164469127182710341056585407841`30.*^-11, 
     1.66379561712566015804473674193990930866205865652`30.*^-11, 
     -1.37327782255325843580140238914010349462345059733`30.*^-11, 
     -5.8800127022407609604799745152205934536513919094`30.*^-12, 
     1.05845582712315792239954053342051952807400500566`30.*^-11, 
     2.359676384589541141439934124116019511712703003`30.*^-13, 
     -6.7895466359201114832013744037130815385739033304`30.*^-12, 
     2.0607996172629792415418602228491580542850237136`30.*^-12, 
     3.6684999321160046502409968859867871361683837315`30.*^-12, 
     -2.5028010642305227749784896601111048704527260555`30.*^-12, 
     -1.5560245328089242272853274412767300884324305007`30.*^-12, 
     2.109953496297049773132869219465405539865822322`30.*^-12, 
     3.363587306180461750715361012274493530455355572`30.*^-13, 
     -1.4738219615219753407509201225095110614238608`30.*^-12, 
     2.444952435597938847920321728451516800917544058`30.*^-13, 
     8.838368232340346904101071252566402742913013633`30.*^-13, 
     -4.355849916272152436484168853028340175009672085`30.*^-13, 
     -4.432720975780443226106567593538466715558975485`30.*^-13, 
     4.232332719432680373172666275320388711871426026`30.*^-13, 
     1.611823745494133566728376492255215990443295822`30.*^-13, 
     -3.293461113751496281114630921985518644052754085`30.*^-13, 
     -5.3982040193692405015888616140467268893009521`30.*^-15, 
     2.202529152685957564361706371211171571312787479`30.*^-13, 
     -6.35825127903394354950836973035146848221337181`30.*^-14, 
     -1.279859429057167071296224200737163583891699522`30.*^-13, 
     8.1521624011822935033729034043517123708216869`30.*^-14, 
     6.12015082741518293452804298930909736917285391`30.*^-14, 
     -7.31778013134054974556117908243157886866451659`30.*^-14, 
     -1.95293710576264878160451971047837891467106132`30.*^-14, 
     5.52457752842550239812017509426535695515683428`30.*^-14, 
     -3.2931722251254569498805924369992496727481895`30.*^-15, 
     -3.60916281791622655002596706971940582949212981`30.*^-14, 
     1.26371975938951084869981517622756357663050426`30.*^-14, 
     2.02179270338331646268484825780330839959728646`30.*^-14, 
     -1.41716045449737256901495411457311938610776581`30.*^-14, 
     -8.6144509791278958622223914187350782697550534`30.*^-15, 
     1.10763373278087242138049161361141681563044888`30.*^-14, 
     1.3715075204340997453732602468033958885194506`30.*^-15, 
     -5.9470811952671605856684758670564633715893163`30.*^-15, 
     2.0308687021050300655658991636719573722621626`30.*^-15, 
     13.0889443560706212814510184247747568455294197165477976866816`30., 
     -15.8369553080934078168153149792276721146310304035399538835456`30., 
     15.9962654838139287709025768345090136281816681624374018572288`30., 
     -14.0340037117144460620505781652070038394025030284199591936`30., 
     11.003301162183314754204335650807589603791593250823713325056`30., 
     -7.8030783254237559279760355671335012179614036187190988374016`30., 
     5.0368441430293401456803686315548434156706502810534508756992`30., 
     -2.9751234458927491672511895594462534110206858074712969112213`30., 
     1.6185834599716760488220714221279846096123624845532393516783`30., 
     -0.8191887847425206007214373110334586944984144511647492508377`30., 
     0.3914217381984025222149234031057897598213097694495366979373`30., 
     -0.17945682780392820437912312420823390188797832217747777249`30., 
     0.0795714527170807781596148583759219722643677591696472720806`30., 
     -0.0337646991078463254727160770301552625813965465941168262165`30., 
     0.0133649761193011557048424050461641239784858672617512944388`30., 
     -0.0048711646294019345861720934977650053004783541614627554269`30., 
     0.0017310087568697632745534765831779318770105338934609491754`30., 
     -0.0006927357424608219557572683957573574011184652191363734426`30., 
     0.0003099558109661084490678564061693071062157509160242237061`30., 
     -0.0001111369138069885306184172656785192598971024066742050407`30., 
     0.0000117364415943387909892862395490450852382167975480485364`30., 
     0.0000107022823538292358576602480249978149404898930001412008`30., 
     4.604235615895244453943409625463262477782765436713041`30.*^-7, 
     -8.2767741155796422291470367183806177238693369472262941`30.*^-6, 
     4.5665156496132826532488166729430527510738613789174449`30.*^-6, 
     1.3887979057243511209635908567570213113232537608756235`30.*^-6, 
     -2.5967086769253883899450697774806552547088079372015361`30.*^-6, 
     4.430806126383969445243344435043492630236611934407414`30.*^-7, 
     1.0446490334309831850693703517957666832115949770500285`30.*^-6, 
     -6.574809498444904599105587312239328616522153602574445`30.*^-7, 
     -2.282542892725904024198512236055978181810546987325733`30.*^-7, 
     4.176217854197936831806718659652922649380352298069756`30.*^-7, 
     -5.99028265455812205310190406398584532106230785373658`30.*^-8, 
     -1.852303050245614418829241335547337986416438866152803`30.*^-7, 
     1.060963693765077660310236127272476132817861328396496`30.*^-7, 
     5.22182736839788309390564127280598231639472159800304`30.*^-8, 
     -7.60161153820683191701316605988927244328884661515062`30.*^-8, 
     2.9056963056461644714855180017031086576037974017411`30.*^-9, 
     3.90165384945290020488007003806776840217243725754984`30.*^-8, 
     -1.68469977569529949023813442598823671436370600392416`30.*^-8, 
     -1.43985032773583580413649123372821873017350481655784`30.*^-8, 
     1.47011304523722945905330282957329952557697272848049`30.*^-8, 
     2.2038697163549209943059648058333635505265609704484`30.*^-9, 
     -8.9371462477136867207747454325682158473729032265739`30.*^-9, 
     2.1758290817929879664504993536577050293369221799186`30.*^-9, 
     4.1751588277574729504417857855176176314696064753885`30.*^-9, 
     -2.7917122838491818003488985904054468257740997680807`30.*^-9, 
     -1.3274057242205944965627665285438864951090224028708`30.*^-9, 
     2.0837573707987437519667099554997712098350389898797`30.*^-9, 
     -3.4637302852507833611970772436784530676180092693`30.*^-12, 
     -1.2014508799769498119232882977841943761966257601128`30.*^-9, 
     4.378126777017310899729924903987773246110676083493`30.*^-10, 
     5.430705756365897410500773293728783621978167951906`30.*^-10, 
     -4.517289432415469435317138502648944769906749511236`30.*^-10, 
     -1.589657585013099582535310479868599781612787297594`30.*^-10, 
     3.243571437655118515688625317626206224016118645243`30.*^-10, 
     -1.99160320345355172440457286747258666127392821262`30.*^-11, 
     -1.873885308375613436359554872959398069917577978927`30.*^-10, 
     7.75288370882542616554544464086379762058214131915`30.*^-11, 
     8.6475418144036863773548686723003960315871294557`30.*^-11, 
     -7.7024179264737595960210577042809954874097850173`30.*^-11, 
     -2.63606581177704129218216147052275904499918538678`30.*^-11, 
     5.62305419828317795031404939333221903944684271754`30.*^-11, 
     -2.8592380183063842161462409290571667904316750184`30.*^-12, 
     -3.37784976932226662441462107127031253898997247186`30.*^-11, 
     1.31205063419074556108350048551232580081617101533`30.*^-11, 
     1.66373735513199862984905860628484626666076470784`30.*^-11, 
     -1.37360490157362130206108581017737924046839505722`30.*^-11, 
     -5.8785553220756855420995786379987804388952862959`30.*^-12, 
     1.05862540950313014215128319471030609122238055422`30.*^-11, 
     2.345127028286155991549776712487620555353926559`30.*^-13, 
     -6.7902501728860006842871822503442544331522713059`30.*^-12, 
     2.0619838834658093433082166135517343278037539823`30.*^-12, 
     3.6686120359625384792908304589581585043521832697`30.*^-12, 
     -2.5035819898165047281778168519829938201437910276`30.*^-12, 
     -1.5558866317345750545076681053351082061973228718`30.*^-12, 
     2.1104429706477577642034855742088931548342550547`30.*^-12, 
     3.361141170462805118758689317423436494989174735`30.*^-13, 
     -1.4740476953685350133258591726869880973515025061`30.*^-12, 
     2.447120922497769386027979940839560099146025959`30.*^-13, 
     8.839430619804860866248026116113400887039868253`30.*^-13, 
     -4.357744031824616513183313264668682392544933487`30.*^-13, 
     -4.432677149947202713277819865770726822842791252`30.*^-13, 
     4.23348446225188227010316457031507460857254581`30.*^-13, 
     1.611681704279792231183416455077326696860012456`30.*^-13, 
     -3.294331112391324573571997472697489623766781255`30.*^-13, 
     -5.3471586236838471555266157843944948623784231`30.*^-15, 
     2.202859169598796198918763682841638353003739771`30.*^-13, 
     -6.36048445568747140165424852738141651025456579`30.*^-14, 
     -1.280139753014801214594920448327223306681506761`30.*^-13, 
     8.15590001347585457030402675240571287417213207`30.*^-14, 
     6.11985596500975570062652239269688271409276946`30.*^-14, 
     -7.31830549059026753542277702262774099748027039`30.*^-14, 
     -1.9535871255520790253018783636726118093567723`30.*^-14, 
     5.52633300957292610319517129365175802042902514`30.*^-14, 
     -3.3042735824020457268997642324804368337449866`30.*^-15, 
     -3.60844792277834812868780216764062352558571961`30.*^-14, 
     1.26354412415005161782958147200540186826202882`30.*^-14, 
     2.02225898475282691566101651452602773559304557`30.*^-14, 
     -1.41801015162575983405419474645940545185711028`30.*^-14, 
     -8.6035530719314055704942742884211516140438273`30.*^-15, 
     1.10753038608388453747698622857449350744487806`30.*^-14, 
     1.368551124999747153312868896506271074653707`30.*^-15, 
     -5.950088694569996713963739350530026610590527`30.*^-15, 
     2.0393600294213450826954427768486032359231186`30.*^-15, 
     338.77591023890565634700375676116056509815`30., 
     34.56552803418811951802522530949416437039`30., 
     32.81351134647064915228690648099562917138`30., 
     5.3661228659513662602354071090262375601822794460854430466048`30., 
     0.8290162591153702406102572653363617218094167171674776283299`30., 
     0.1581921493736349203628480891916202237608620516827024071257`30., 
     -0.2337401198544292342912500153865452492574884561233804815658`30., 
     -0.0434663304905053899368179452306184369135569498987315431716`30., 
     0.0279912433476480487607114100974115085161538416689668920072`30., 
     0.0071418518841055947886251667747478800372937207191220063157`30., 
     0.0011507274221525534054820747278604931469009911662844348455`30., 
     -0.0003076977910220125281166855247842853933215351178172078501`30., 
     -0.002101427748233455336173888886777539922589151662722377012`30., 
     -0.0003793209143656947347066036637656496259337704882904154068`30., 
     0.0007711570533567869959778080325615945071212940307986470202`30., 
     0.0001981942357453336666893995930585204059601912478329344583`30., 
     -0.0001473726008111834421214752320765785873190421973214278339`30., 
     -0.0000572861213289048693872281708958692223365533465239385539`30., 
     -0.0000162287648385710111766301870641331213029430824537838059`30., 
     5.8947275913920614254979817243259774928918585671735993`30.*^-6, 
     0.0000295722955041452796343220897581663446079764502520673022`30., 
     4.8767655872579565008349025376072580891945063291739119`30.*^-6, 
     -0.0000155902306304138369339605473947112800039523130747650485`30., 
     -4.0608268909409358862120097449591855367397890499692341`30.*^-6, 
     5.1359737205827754692663464392401898518444466777859856`30.*^-6, 
     1.8741289470764155357216503692575585896697378670265752`30.*^-6, 
     -6.549016980848939517348710253150703446764975713645119`30.*^-7, 
     -5.517996825082963258392745502322782198373864034520274`30.*^-7, 
     -5.52111503018157509612324616616852827650114464193049`30.*^-7, 
     2.45778011675558006716906916872236509967407906542572`30.*^-8, 
     5.605864570686691279580855613783523255544229415794399`30.*^-7, 
     1.021478142765885025605961558166059084798812779895247`30.*^-7, 
     -3.19248795959914782883499243784783490851560471538852`30.*^-7, 
     -8.82682472271487354600729971911064771489797522028405`30.*^-8, 
     1.284371529974920036318685165551866221402425067537973`30.*^-7, 
     4.88711594878349473351831698408151739904036024389044`30.*^-8, 
     -2.90516887520812952055816129966849646776261237026726`30.*^-8, 
     -1.95966246405310253811271150935384552191639830062203`30.*^-8, 
     -8.2182860973573316935808343026437056493634262303878`30.*^-9, 
     4.3664500801640226855831201293811914005550365166145`30.*^-9, 
     1.5318978369524890956885985137234698757349601957758`30.*^-8, 
     1.4511405074713281681679409751329051733565801543891`30.*^-9, 
     -1.18121444756916204457804086056042550910083375346015`30.*^-8, 
     -2.6087339381271567114338150782416888003693448918382`30.*^-9, 
     6.6729372326232844984555070987745935540857254008608`30.*^-9, 
     2.0600294326855933358943925846930868135641129520639`30.*^-9, 
     -2.8711475630378133858399105094175761598358911955593`30.*^-9, 
     -1.2097573455303068297413131738928992312668841170178`30.*^-9, 
     7.505787007604041704225610872502911279629404448077`30.*^-10, 
     5.53532035814445547841708776952110854818698018808`30.*^-10, 
     1.65444119431176158094382507301058309721382798954`30.*^-10, 
     -1.688483310322973484079845766592216266377174609746`30.*^-10, 
     -4.15143433457889160868441330494359870337073312949`30.*^-10, 
     -9.8071417506607752215717942090070149248875579334`30.*^-12, 
     3.751114749909740114263119943407700238475087617859`30.*^-10, 
     6.75519920888683309111819030679504686686104818902`30.*^-11, 
     -2.523279626668542480726197178052076892316659433661`30.*^-10, 
     -6.82608423199991703923252147212744856407688537852`30.*^-11, 
     1.378882992283695308925440921839512573097618922081`30.*^-10, 
     4.94819217852068920670763414180846861046887806378`30.*^-11, 
     -5.88518579464805079942131137673345899636029938212`30.*^-11, 
     -2.92642299387976989172678647956610810086818939075`30.*^-11, 
     1.42085025056794070546867163123677038934994695712`30.*^-11, 
     1.40677857420013318934020535885238252557800883074`30.*^-11, 
     6.1591919068756109310639396148034437405124844595`30.*^-12, 
     -4.7414995420183583134272829954172768970990973693`30.*^-12, 
     -1.22668686812432658453120697439927024589445030497`30.*^-11, 
     -1.20130129123697531024324311571751163334468908`30.*^-14, 
     1.15879746422043915938970065068814356971110779565`30.*^-11, 
     1.8485292961554245653448442765361393564460620095`30.*^-12, 
     -8.4707698874068148971177877598261763769895050116`30.*^-12, 
     -2.1273355878802621489418009332223149594513113803`30.*^-12, 
     5.2405310474777165819122394010859134200817564501`30.*^-12, 
     1.7367269322694417240552140122172372261872022506`30.*^-12, 
     -2.6942676840549901228528427725608511405110541144`30.*^-12, 
     -1.1789488181341737773011574056533812655956848374`30.*^-12, 
     1.0612232378206921337772470591623428538096916529`30.*^-12, 
     6.837958071088208184892698258629606695132964781`30.*^-13, 
     -1.276615146793058317630255818121861862163021448`30.*^-13, 
     -3.267371423724423161404785572263489484680313467`30.*^-13, 
     -2.744375650122242955005937705512601721585681313`30.*^-13, 
     1.057579336128950163404647390680357427231708684`30.*^-13, 
     4.040265845227689341137913408144560089552803806`30.*^-13, 
     1.13770305804331713991779147160417972224496107`30.*^-14, 
     -3.61294461501304573180242298433262452941343911`30.*^-13, 
     -5.92186556679663150069467801497135609907315269`30.*^-14, 
     2.830928658365115721379608857285756139797041477`30.*^-13, 
     6.86899190797207788038313734029159096402736519`30.*^-14, 
     -1.811448523453390331937777654707074472558031598`30.*^-13, 
     -5.87358097174513061471913742728819212916698572`30.*^-14, 
     1.11883896982599644909814293451763127541430187`30.*^-13, 
     4.34707747184042262436816832663552714458399046`30.*^-14, 
     -5.1247590353498305929271435707436481549562548`30.*^-14, 
     -2.79166567419515355300097423380068311535131527`30.*^-14, 
     2.31438485611885087902534587055571968231338614`30.*^-14, 
     1.6247274403842551426585861426313451732560732`30.*^-14, 
     -1.381134433777422522386447458534358653517464`30.*^-16, 
     -7.8269668590668390117243787050670461131197652`30.*^-15, 
     -4.151133911786701949341676442407528891618075`30.*^-15, 
     3.1775093082175785234370756802692776860004616`30.*^-15, 
     9.920813922129266241672012068842253543877093`30.*^-15, 
     -7.249828793856517719186290404372266361517139`30.*^-16, 
     -7.7553117370418565230636845243424535970913055`30.*^-15, 
     2.43136257569274626900230347013591633627433`30.*^-17, 
     8.6135345723909178844318455633352076971270257`30.*^-15, 
     338.80614473804905401608854975407795907971`30., 
     33.95963929971447464096980538807285566314`30., 
     32.86425804199245766300375263272412558836`30., 
     5.2755713026028869184525151748275919698839917698662279413761`30., 
     0.838522287173783752782465868850712013391756054073433275081`30., 
     0.1560032391507973725557335351278699026493015781572514428043`30., 
     -0.2335190884652018870814642295183552952739130371216409615816`30., 
     -0.0427689049493921038019645707294043613895665112760485103378`30., 
     0.0279117900026764851410646067751155000851247296010110215139`30., 
     0.0070151686547012466173524660868758585549421957086349128848`30., 
     0.0011689508310146039543950771133886733886220260573330174246`30., 
     -0.0002981518374665874786602429443724402851814913919585999737`30., 
     -0.0021039063469152309951539046716469767941685562523789970143`30., 
     -0.0003741900954936077090271652338977593009295309941407386205`30., 
     0.0007707822814097723108393329634626558943903055932270033498`30., 
     0.0001949956696053600247928223885247267878758836957084951138`30., 
     -0.000146940023298210363324749190293216735088001802057637259`30., 
     -0.0000562415291279572341044732790063327014587866335549298055`30., 
     -0.000016415113289907561079565945375159673286962267625405913`30., 
     5.7310197567666147074878164320617932220024392195577862`30.*^-6, 
     0.0000296206294577536910733011820070283396360631176575344655`30., 
     4.8215891040876112458283267038070663874794474911436127`30.*^-6, 
     -0.0000155914500496357444224823260435874977502971133210065653`30., 
     -3.9990015377537978102096642745801333250099512029254471`30.*^-6, 
     5.1285430043579235196227307384496156352081556671635647`30.*^-6, 
     1.8420904591938335299033803355452749714646223236431118`30.*^-6, 
     -6.494918264918234417325945141846157051674780698398907`30.*^-7, 
     -5.408482440107925237773926381461115703268374530117145`30.*^-7, 
     -5.545906501220557598358439387588295112364330028395799`30.*^-7, 
     2.30052538640485673801309486238610883968518618937229`30.*^-8, 
     5.613305352738789569358879312257703319324945124574807`30.*^-7, 
     1.009688230885538788798608644916978591976555127937648`30.*^-7, 
     -3.19280984713516014044170885183723573387123314783828`30.*^-7, 
     -8.69493981238497298080919053555037401941280608317923`30.*^-8, 
     1.282866552490547766088772763168877990821436218052222`30.*^-7, 
     4.80548371953884558217072296540764017341874512631594`30.*^-8, 
     -2.89155859140614624139309320031227152582142972065566`30.*^-8, 
     -1.922862083203670085309647643290143619302273378442`30.*^-8, 
     -8.2983473858805063943559452132605419719455510390059`30.*^-9, 
     4.2569692548668836444700086703252038615678602499493`30.*^-9, 
     1.53541426573705008543952652969184775483256521422913`30.*^-8, 
     1.4490989602560068004410501872089630505005155858632`30.*^-9, 
     -1.18220712044436885010706014456501620346505259920696`30.*^-8, 
     -2.5754197752780312557965151824144847329818204144583`30.*^-9, 
     6.6720681699680936390721171785918764958984220498638`30.*^-9, 
     2.0288170728860794062047437069353415239090945451704`30.*^-9, 
     -2.8673254290999828544804297850228099005259150796076`30.*^-9, 
     -1.1895064579201000675476857270580413726688037653867`30.*^-9, 
     7.47082490995919240873604542981077522381623537023`30.*^-10, 
     5.43222419465676413159011350770127967228126449674`30.*^-10, 
     1.677314058444385990679774902176417553191977374923`30.*^-10, 
     -1.649570061735311145169741075825826106394675834067`30.*^-10, 
     -4.163369109176941088276925221046700077673453530677`30.*^-10, 
     -1.03953917877968460704897605689978000976041496417`30.*^-11, 
     3.75581471124985345621509421909211526033361742983`30.*^-10, 
     6.68479363987134757665815297628790023817593901848`30.*^-11, 
     -2.524157517676923746501294929401999552019016458936`30.*^-10, 
     -6.73091303233365356453128851199736010668588117879`30.*^-11, 
     1.378158556109249427520081043023297446974800877135`30.*^-10, 
     4.87079763322146031504491122680775828689837060928`30.*^-11, 
     -5.8743599078088761213232322821366026739074835577`30.*^-11, 
     -2.87637405686149975829440542400663744812498693528`30.*^-11, 
     1.41146942826355370822258109050815226112810191681`30.*^-11, 
     1.38007242668965996877428839977348653213031754461`30.*^-11, 
     6.2218010184732731717526014112251122472699841269`30.*^-12, 
     -4.6303057354355465964491077421639409874539077444`30.*^-12, 
     -1.23030192994811741193846573844724276816721847856`30.*^-11, 
     -3.54541832339285727989478661905894199803418793`30.*^-14, 
     1.16038095707439767504216544894938993754857659964`30.*^-11, 
     1.8325765326495384614654959378431853299008676266`30.*^-12, 
     -8.4759127474628301492945389543478977623634999278`30.*^-12, 
     -2.0994573176411855871351122027419812311474340461`30.*^-12, 
     5.2392303289308334694725541646504675584024851313`30.*^-12, 
     1.7109038448065414876771960708887685062798915976`30.*^-12, 
     -2.6915851294702014194538538740069667943676716658`30.*^-12, 
     -1.1597037607092174840908693801052305638705941943`30.*^-12, 
     1.0577671699339729039931227653199504756536856417`30.*^-12, 
     6.717691279584861540953946662322530846255552963`30.*^-13, 
     -1.25398236130899869659215100142214752508521647`30.*^-13, 
     -3.202291401629878239498974535056104653869973993`30.*^-13, 
     -2.763745624067636503527858913095923350656991919`30.*^-13, 
     1.03107085517106749994075653163969727786806785`30.*^-13, 
     4.048170375575016953636084438785486036555059316`30.*^-13, 
     1.19105141231180501144093597557649726292268554`30.*^-14, 
     -3.619531779043801304316552600673380748750947751`30.*^-13, 
     -5.86446060303536375213430164946932805004756656`30.*^-14, 
     2.830986200629038239964417114068613259453892194`30.*^-13, 
     6.78025050783943132594516533442423925883625555`30.*^-14, 
     -1.812616930125432827102586668251750162251975239`30.*^-13, 
     -5.78359377565078473510996583860291283171164953`30.*^-14, 
     1.11685719080426456793463627958653371947583617`30.*^-13, 
     4.27694289981630849180392241654405869545112939`30.*^-14, 
     -5.12336198539025272853873133445668996859789837`30.*^-14, 
     -2.74100622152321842793302939535090214089848674`30.*^-14, 
     2.2979248229334304769105914966606811790350935`30.*^-14, 
     1.59350991839262468911691866344779800535214725`30.*^-14, 
     -1.260206165840615422774184216133776459470607`30.*^-16, 
     -7.6454290933738799638188858200956895219697124`30.*^-15, 
     -4.2383593999508380339719786711518053877628036`30.*^-15, 
     3.0884596351226839911745278003490825629780966`30.*^-15, 
     9.91809522357976955875957843111988016418952`30.*^-15, 
     -6.85692898851726534951961120412630312366602`30.*^-16, 
     -7.7855843426955249537896753842297729774333276`30.*^-15, 
     1.10907698015507417388284238848136942805742`30.*^-17, 
     8.6149398483844120510220857654964297768522336`30.*^-15}
 
prs[{8, 1}] = {69.3767263591177012831305108292477042236`30., 
     13.0424428961511950122363384065536520681511037741460858339328`30., 
     -15.8088803726395732089557342780943996016419729848461797883904`30., 
     15.9876437190185338265132941649153963721116619038956143509505`30., 
     -14.0433770490752231584103464486595365938564120133251350134784`30., 
     11.0236310154194126762243495188804354213857177326504351105024`30., 
     -7.8268997871658747587915588508830309199499167206264314789887`30., 
     5.05858909919974099642331025010817857249142540334316650496`30., 
     -2.9919619810725020390341571894482564736092108433197319406647`30., 
     1.6300469247948680232138513588462788559953934968622791902526`30., 
     -0.8261944341060924568925459062285599969414784850795689822863`30., 
     0.3953308122553358782626291392351506515621592897287213238846`30., 
     -0.1814841118514704066142636727329465378134014095875211346699`30., 
     0.0805663276767193673778890346416151879520476865907761793136`30., 
     -0.0342320323340364168350177943225699767002361877110675313076`30., 
     0.0135744423311890710281670014878233262590388554704870460897`30., 
     -0.0049592396501521760017004098382650269114711265502071990713`30., 
     0.0017653430987045328189485016622564512677979442083409878066`30., 
     -0.0007055616968320531088883674078114570907114172408668314871`30., 
     0.0003150247079509264048784953498145934248009394672130600866`30., 
     -0.0001133237154289479806917424970133827090048924011979157412`30., 
     0.00001257019222748672652707490491194243284006790767777911`30., 
     0.0000105328613095085271267078571309524656324469818483111766`30., 
     4.340304459211347291045408969746771769621384490549094`30.*^-7, 
     -8.2798436732446033632397477262808373882010471566287004`30.*^-6, 
     4.6098476145695899781391412222432656233748460941024561`30.*^-6, 
     1.3611724212226419571872945507077418961280219787202835`30.*^-6, 
     -2.6014605767333967639232702420365689164221930371074283`30.*^-6, 
     4.570490756946060981574434871785663794011278769123275`30.*^-7, 
     1.0412478772211481622319145052866903083483767355508438`30.*^-6, 
     -6.628325628483213579657450119700996548253149097341218`30.*^-7, 
     -2.243369217730101079406306707955009430173464134764769`30.*^-7, 
     4.186118300536544546590630274156055454666372135224731`30.*^-7, 
     -6.22542392758540981038696765129282663548759029776083`30.*^-8, 
     -1.847638412919338271272426605011444456132607666354126`30.*^-7, 
     1.071015047596833827007267277301411553143508497755058`30.*^-7, 
     5.15724149195508429944126232365134981616021978253663`30.*^-8, 
     -7.62793394367491404419900099825226447388576954415682`30.*^-8, 
     3.3488574717321596905434681654807136814355667011791`30.*^-9, 
     3.8981401938912788957042068006559601606503665614663`30.*^-8, 
     -1.70696602778044095606796470268005574577307923590472`30.*^-8, 
     -1.42933921663171778545190658304007639461518460915139`30.*^-8, 
     1.47812970738699748709544091343466405147609031654415`30.*^-8, 
     2.1158543786827004379083835092257158168542919931004`30.*^-9, 
     -8.947754835500485375115081590764743515748611969581`30.*^-9, 
     2.2286176064248788849622712768498163267758757141671`30.*^-9, 
     4.1612209567596306847726584735409371972413736354388`30.*^-9, 
     -2.8162037117380385721975927314724798908745579175614`30.*^-9, 
     -1.3104046983703690607032942566689553237937830196098`30.*^-9, 
     2.0914615427241623492135746173685521514272942100218`30.*^-9, 
     -1.60492645933962498062434676481419142871354084703`30.*^-11, 
     -1.201325182493994475664377692802601047416062706514`30.*^-9, 
     4.450770701323643280594538795042083356634861044915`30.*^-10, 
     5.403911883278460955977636228476025808118831574627`30.*^-10, 
     -4.550348411281504242974183534231825786882335038365`30.*^-10, 
     -1.562132229807903365916277715326948749938710550821`30.*^-10, 
     3.253440069973937844409081284412016961815590201461`30.*^-10, 
     -2.19021466855986611369266257629463846435328836847`30.*^-11, 
     -1.872839059607198273303324878050540508015843974397`30.*^-10, 
     7.86873481908241001741577016604257496395893957512`30.*^-11, 
     8.60107722414947365111046595401880556467870030258`30.*^-11, 
     -7.75681064959132514121250587251073429281809352737`30.*^-11, 
     -2.5890401889136054882441613885638214736355788662`30.*^-11, 
     5.6403865436281641441410994750048340512959267748`30.*^-11, 
     -3.207255956376213136522975162372163072556465254`30.*^-12, 
     -3.3768527980416824023273599946572371687244315932`30.*^-11, 
     1.33331384620781472711589190099185596046473672614`30.*^-11, 
     1.65602917553822451092128003094130409892098432866`30.*^-11, 
     -1.38430641969932660554307892677687178177003243314`30.*^-11, 
     -5.7949379754717083055297579954192562816985360669`30.*^-12, 
     1.06261374399473626456254472825744064835378102952`30.*^-11, 
     1.685656836796129608777792560303938391741603998`30.*^-13, 
     -6.7937591824813659372153112408159899943932346832`30.*^-12, 
     2.1050671384159599216360732005830782090640416302`30.*^-12, 
     3.6569706490051394532838752485963406455681447411`30.*^-12, 
     -2.5275506069136912815811050778609507849357420692`30.*^-12, 
     -1.5404966418146198280981791061246719631022261837`30.*^-12, 
     2.1210047076726874509474516062701487024073874149`30.*^-12, 
     3.228752700866503987271224465096285021843048933`30.*^-13, 
     -1.4768458235807083782402026999513501861372587185`30.*^-12, 
     2.544025486872862151361589227283191200439376843`30.*^-13, 
     8.827482980278185257386922319053726912526864761`30.*^-13, 
     -4.416630426402770834032465659156055102167705109`30.*^-13, 
     -4.407779764963824568223393897028883448773938369`30.*^-13, 
     4.266236624495910094545680740168818027005204618`30.*^-13, 
     1.585217916942354522590130460502200698210753494`30.*^-13, 
     -3.307022719880902131528143788841200261237270871`30.*^-13, 
     -3.3137437694682764430492558798035691801656213`30.*^-15, 
     2.20657722926381852871627698797123287326282215`30.*^-13, 
     -6.50770241232563477691962074849717915958651305`30.*^-14, 
     -1.277293504767579192965312738434376715355217526`30.*^-13, 
     8.23656767052379477802721535612775861786403542`30.*^-14, 
     6.08863207869365392006236910810444180858571795`30.*^-14, 
     -7.36415313454411468657143448901795039224431372`30.*^-14, 
     -1.90990630450744880195637069741422892393672504`30.*^-14, 
     5.53668369613627942360949400555304984440483908`30.*^-14, 
     -3.5407528196445136919147841073371943817070164`30.*^-15, 
     -3.60915917153057086416443491390882896914362945`30.*^-14, 
     1.28863793560833967329294248738943239901872851`30.*^-14, 
     2.00941182191651844855443579978741202343604146`30.*^-14, 
     -1.42597353823419869491839720804601450832942399`30.*^-14, 
     -8.4854764347030861026742215935583724418852035`30.*^-15, 
     1.11715001551567854267500910558834698800978373`30.*^-14, 
     1.2129616127663132973875621485736000391652189`30.*^-15, 
     -5.9600975411656995637039458165855503401304265`30.*^-15, 
     2.1807003920759367803016601712328186664490821`30.*^-15, 
     13.0353952692871194533496207513977171576842249947281092509696`30., 
     -15.7926895478556001156708342076731737590341015124319211094016`30., 
     15.9699909727279470640604400707217161307006459911550988713985`30., 
     -14.0270376641570510694821579189837939845243554901223144423424`30., 
     11.010612313418980142275161841215944966033713426651976564736`30., 
     -7.8176180771022363125002268284273082860689365169503859638273`30., 
     5.0525828397489669499398009176954747634625808849370838204416`30., 
     -2.9884031592634301009192682876928151220109557756137136531338`30., 
     1.6280977089350272437328496666318237577240735649402531365601`30., 
     -0.8251977133750215487537303698991727552283477925899960186168`30., 
     0.3948500852713611095962526473640341040806366738456933574622`30., 
     -0.1812632060931314339579182498844495879339565559314880756204`30., 
     0.0804690741474708093120830628007937459243024739579910713586`30., 
     -0.0341911348466506714624120995681225910729632135575146512807`30., 
     0.0135581170921130061525092879533259134479661319635526956262`30., 
     -0.0049530285155125589833752683996809000368821844960172501183`30., 
     0.0017630337152121257656943667738517868533288773622713871207`30., 
     -0.0007046940755642101572892035569700428013969914509721844338`30., 
     0.0003147007295585521920057732968299651524981464376803030213`30., 
     -0.0001132172446162979460230802386113682115528786257362491797`30., 
     0.0000125444736012500311914794662084861498731887419951025965`30., 
     0.0000105388873108889197229452562130491127724001753643051104`30., 
     4.292408409267279456413003038925057446451963239657495`30.*^-7, 
     -8.2763766780704439077946062678210669090113597071767924`30.*^-6, 
     4.609168713363753036121501004538819958690950278922904`30.*^-6, 
     1.3604188214514922077074436901730362984356920270165394`30.*^-6, 
     -2.6010002719918964686182815959605544213142044040429387`30.*^-6, 
     4.572389845508439680704094387253648457088681017686892`30.*^-7, 
     1.0409536899683347467522191151310961258734009208891119`30.*^-6, 
     -6.628108019657971609701266278367401174040435443617951`30.*^-7, 
     -2.242069069729932536095229466538622650087132249887886`30.*^-7, 
     4.185591747701328661112056313890206635579531000097171`30.*^-7, 
     -6.22983326539981043199439364318219501658763212106131`30.*^-8, 
     -1.847253549256354515408036421620548884240562641307494`30.*^-7, 
     1.071096983032401457829973680193199003870192852070705`30.*^-7, 
     5.15515579937321707715401968043457327925423962645416`30.*^-8, 
     -7.62761323542543441176251752325456311681497718505107`30.*^-8, 
     3.3580995325954983063531622826987126105331172202853`30.*^-9, 
     3.89764680263026439533370317651219296926817679191296`30.*^-8, 
     -1.70728536351683242391358623886149116539576322444043`30.*^-8, 
     -1.42896300477802271871574302068996359528188209964641`30.*^-8, 
     1.4781853676879170629101156772279906601993670225391`30.*^-8, 
     2.1136013380666368400377143624324003288681805936953`30.*^-9, 
     -8.947401041545332315760862898588002729229230941138`30.*^-9, 
     2.2297520363733870350543213326533264771231287060696`30.*^-9, 
     4.160702874195148122707187753286310776575189729458`30.*^-9, 
     -2.8166688812537597094223076796086293242734645811728`30.*^-9, 
     -1.30998230386734546412089986863062407863009704686`30.*^-9, 
     2.0915847036930833993143140829675224111607219658988`30.*^-9, 
     -1.63257811372226234599940159439466383496595241963`30.*^-11, 
     -1.2013027368726880616097133367148999435827190775313`30.*^-9, 
     4.452319257832845873308043293750711864522415117726`30.*^-10, 
     5.403253923460308856651873948156496645753876077819`30.*^-10, 
     -4.55108034613819803551069164512063799565258531901`30.*^-10, 
     -1.561491983676091846449476071580461256885255602683`30.*^-10, 
     3.253699020229374382937445691889169303671715914164`30.*^-10, 
     -2.19494326271632437252915550317028857593627517276`30.*^-11, 
     -1.872862526496965281156508811728778762135981714967`30.*^-10, 
     7.87169238326820297930287921799854245786718284635`30.*^-11, 
     8.60037699676905594961508954917555991896352671601`30.*^-11, 
     -7.75839074701900876638444366966554858594228178658`30.*^-11, 
     -2.58814950759767650936989210439520225896732736339`30.*^-11, 
     5.64107129343739203762812568230189476187821025265`30.*^-11, 
     -3.214859742923151826648762061328919559307076044`30.*^-12, 
     -3.37702769901850180515780666547419390168915390152`30.*^-11, 
     1.33384947897201077995954123065620716464781232052`30.*^-11, 
     1.65596568026064361184632374364789682888818015562`30.*^-11, 
     -1.38463384151120843291233513161103061517514132654`30.*^-11, 
     -5.793453884032277143136554706572305556090631582`30.*^-12, 
     1.06278340145033436181781049566965541183688714251`30.*^-11, 
     1.670890492275370033233410858949523032541372317`30.*^-13, 
     -6.7944511109738790267462866950364330437566721358`30.*^-12, 
     2.1062546669357630175790104224370659324345997663`30.*^-12, 
     3.6570809852094896682729049765240427752451068094`30.*^-12, 
     -2.5283377992658593966928755615094387621040047588`30.*^-12, 
     -1.5403503072669268317236626968562722863928016412`30.*^-12, 
     2.1214887799539302738336978690694095082244182989`30.*^-12, 
     3.226333391463672102386502078480106071130066986`30.*^-13, 
     -1.4770736336869346052258715228980305249200969353`30.*^-12, 
     2.546235902242682228969459273358888060781681188`30.*^-13, 
     8.828479568776571201709815701659628636446446653`30.*^-13, 
     -4.418469634457024061667315719391295129911625378`30.*^-13, 
     -4.407757050366281355898244053028907203606680692`30.*^-13, 
     4.267410513950445893491861120837423024416454103`30.*^-13, 
     1.58501983272972899401801829434686315823441289`30.*^-13, 
     -3.307831752049161722525397591938318715463532933`30.*^-13, 
     -3.2654958327618921753692478891325856608656525`30.*^-15, 
     2.206924869273166966399906204743798853812165202`30.*^-13, 
     -6.51038712136247129282040417415912967186132692`30.*^-14, 
     -1.277518486362380754308951230723548813673110582`30.*^-13, 
     8.23999894221118954149780244753691524249065185`30.*^-14, 
     6.08851707117000666997091903716900430653560646`30.*^-14, 
     -7.36504480235329311196380626326191187311275479`30.*^-14, 
     -1.91010428497196915964731792137351472738571065`30.*^-14, 
     5.5381580390112442892386122070895873557191652`30.*^-14, 
     -3.5501035918937834787962315837692824251332498`30.*^-15, 
     -3.60873151071820229071713605319885463435843116`30.*^-14, 
     1.28879162817610035403109806676054459924662922`30.*^-14, 
     2.00966577787472834282706442410666751389901274`30.*^-14, 
     -1.42668581440847878300428198684570229624044312`30.*^-14, 
     -8.476472292513271228513839746932827654690338`30.*^-15, 
     1.11722787014961769478195882683763282056745935`30.*^-14, 
     1.2090098360947996485937416741928605186817508`30.*^-15, 
     -5.9625502134021804645373341014809594420782919`30.*^-15, 
     2.1886660398558141792878634578018509613676316`30.*^-15, 
     296.63226384696108868365542066621670446668`30., 
     35.56564188638620779623351307053871940555`30., 
     27.84174102697946487939700896219305202094`30., 
     5.4578351161167027264562094551889356800320288218443709153281`30., 
     0.5542627402391348058101930716811289104801212404447364220194`30., 
     0.1481355262189391472030840143182819530811509179205336829274`30., 
     -0.2081893719812650524263008378019657915359826802074601754965`30., 
     -0.0450550811895827991224085020003366401759679898620765658856`30., 
     0.0260703485211664292947644605993436440109983130398192253373`30., 
     0.0074855487386465476710818884497890159185335886056036455256`30., 
     0.0006595219676128603982845565791805917590076839393953174514`30., 
     -0.0003508806909155229988692527782002492315220779164610685823`30., 
     -0.0017956012802936313221408235244560484138718458948498548396`30., 
     -0.0003845035710219603346255446571879812965713108721276139593`30., 
     0.0006834925040779796182478055128212819364228004150977632526`30., 
     0.0002041549568521410474399051358926283376176454259582001634`30., 
     -0.0001374803710081327651663564547082667632350188328186468937`30., 
     -0.00005967797486000468882737080837914573199331195564891589`30., 
     -0.0000107054472914063787222229478139819589932711630067293747`30., 
     6.4475444791323692423836713447085948959479015991039394`30.*^-6, 
     0.0000250299197681352454532372912944096700002594305870122007`30., 
     4.8934252919274795229297577852299302580432806172509171`30.*^-6, 
     -0.0000136562169198347466476670345671739381736142848224106904`30., 
     -4.1597521848452617064646813735166225962900853184560864`30.*^-6, 
     4.6475370874934484096431827948812314485129182783153112`30.*^-6, 
     1.9376130179899502131396366988859885929449728958039096`30.*^-6, 
     -6.772305677355917576820142559158251996046681365816765`30.*^-7, 
     -5.779066927377671278917722140084987911697105764712635`30.*^-7, 
     -4.375194676498420609225286841735423956438336740776929`30.*^-7, 
     3.09733973921117976360574063181034678386155588908818`30.*^-8, 
     4.77868844302460136991275832584294243361328734092516`30.*^-7, 
     1.028836268869270498640576000909641824303710362268933`30.*^-7, 
     -2.795794379359785065345800998679148689801342045395383`30.*^-7, 
     -9.03358069505458850467324905104411746109255733049038`30.*^-8, 
     1.155843102597384400370837692371193174081928210727033`30.*^-7, 
     5.04153444681484965891670404838458794531106733964972`30.*^-8, 
     -2.80836916414506194979598316361952935076030867629036`30.*^-8, 
     -2.0398743507289228859249374443340078801356705102939`30.*^-8, 
     -5.692662909223249435969159137205983636875918826343`30.*^-9, 
     4.6666942833925271395541710884319551310161900582799`30.*^-9, 
     1.27782687195611894007049162701205878315992054504631`30.*^-8, 
     1.3995293717214418027376781305429456484188310768545`30.*^-9, 
     -1.01799538575897606621118411010123247269610137487096`30.*^-8, 
     -2.6465039237575149065847545901692055245230558687138`30.*^-9, 
     5.8741515402451026989253826826228446016499379900366`30.*^-9, 
     2.1112434996717680026486469523567890239988760289981`30.*^-9, 
     -2.5931561144880002678278515759078085636780342750316`30.*^-9, 
     -1.2480379316997173474902048686953006953927706562714`30.*^-9, 
     7.254383844194519653495476835294829998950156738639`30.*^-10, 
     5.754168176183452937966754614960461229184481011613`30.*^-10, 
     1.016706610025231574748066313393152052262945995667`30.*^-10, 
     -1.786039628281768123351461007329021542518064802117`30.*^-10, 
     -3.417334805313034935054025518801823295909838601286`30.*^-10, 
     -7.021877137531998000556377802253825163242742469`30.*^-12, 
     3.203460609052898336171168345206969026648368216099`30.*^-10, 
     6.79483492178477819359046333828696942585196291375`30.*^-11, 
     -2.198649012697929277005381397552396280195171782313`30.*^-10, 
     -6.96430060837354907389434769331793777780676476152`30.*^-11, 
     1.224269062284058492265735405109358271793635774206`30.*^-10, 
     5.08265868163285284629420534651444305254548718307`30.*^-11, 
     -5.3744384958637312011490576957011074004309465689`30.*^-11, 
     -3.0228008652622781463342904941945676974930695254`30.*^-11, 
     1.42529454158413201385825339991277809115958177212`30.*^-11, 
     1.46362984605145420974797909592475660433861898442`30.*^-11, 
     4.2044850834436742373928776722521061934492038814`30.*^-12, 
     -5.0140011911136468763941474286617144784268254783`30.*^-12, 
     -1.00903090573298431148905315637175433121087159453`30.*^-11, 
     7.95018900375985267020481096162652898506261134`30.*^-14, 
     9.8651117827996630769602227598864407979031483459`30.*^-12, 
     1.8503413939616740079554671503122235767149630826`30.*^-12, 
     -7.3480712618368920442950237344182422752585534035`30.*^-12, 
     -2.1649217714459800148790055434488853233970403464`30.*^-12, 
     4.6206695607361316422186828506953663491620653294`30.*^-12, 
     1.7802987314159132650356403662801990667864075497`30.*^-12, 
     -2.4244689529528653031341916514404340991167251139`30.*^-12, 
     -1.2145455702532683361866029106087217260434199474`30.*^-12, 
     9.935826757503674283152244968352870066707700937`30.*^-13, 
     7.085412411301200172760039800972289218822143699`30.*^-13, 
     -1.617318577530088281190335411245579859097486414`30.*^-13, 
     -3.412626969212186005035390620699381295555848275`30.*^-13, 
     -2.070746972970857272784282191460453100672257366`30.*^-13, 
     1.131727018201960233938668643622568867777765745`30.*^-13, 
     3.343406437164820641867360965097908657543255662`30.*^-13, 
     8.7195618367253849979457275792906085706912343`30.*^-15, 
     -3.06749878169167341061113432564954176105954144`30.*^-13, 
     -5.89388889000403819647491848320518647694584867`30.*^-14, 
     2.441221242810026077966863342506594551278246224`30.*^-13, 
     6.95912471539497250915949747223167312776536399`30.*^-14, 
     -1.580100446041936276768131423312894590786657479`30.*^-13, 
     -5.98447801728680297547197214228393945963503643`30.*^-14, 
     9.85421784140168506190417050673908068453501393`30.*^-14, 
     4.44926596331813172870587978030843189509796965`30.*^-14, 
     -4.56484120485280466436627466218924339062832469`30.*^-14, 
     -2.86441256896198049942212289281665226424647655`30.*^-14, 
     2.07204150558085901486008812194712819665883053`30.*^-14, 
     1.67106376795900723577100179457670383591162237`30.*^-14, 
     -5.16023125208249916734588650656061774216933`30.*^-17, 
     -8.0800746416058197850077970920679930042606218`30.*^-15, 
     -4.1019826128986697373151191717072634207017`30.*^-15, 
     3.2802773201234957738663017063689859872012625`30.*^-15, 
     9.6154345195682930897788596717674454314611891`30.*^-15, 
     -7.68470680887539874944939582827074425486816`30.*^-16, 
     -7.8636004411968886665862604335042811917713306`30.*^-15, 
     2.54698062581881053087648983094730642479371`30.*^-17, 
     8.793737242214706432442242515635982230102286`30.*^-15, 
     296.65990052484721308130035547900502373295`30., 
     35.10441844815485272748961157291831735962`30., 
     27.88808958343796732272195024750441509892`30., 
     5.3898347966203190049378049083436224276887902358808758845441`30., 
     0.5628933299037434350896429169466116395692611682490524711194`30., 
     0.1467005606252505461370894181203341608196592881582822654767`30., 
     -0.2080043420235970363425060379143793736622111525413751837246`30., 
     -0.0445191285760669095877437175601861947986159293645698966862`30., 
     0.0259973334203469607178455634874465541064663155248053195511`30., 
     0.0073865343007142536591336805401827858313490365910993764766`30., 
     0.0006764192397641659913365239021915580863320298461332607015`30., 
     -0.0003429231977705199808976550601438098603424636568861131281`30., 
     -0.0017979405685721036495551052365511069115164421855686916919`30., 
     -0.0003807118692621399864791346932184023111348928903876926692`30., 
     0.0006831639129645748890397557464432794479889790686849734511`30., 
     0.0002017105748208477235684418286467661305402587489333164602`30., 
     -0.0001370843232184979706180526644939009022668450880487489988`30., 
     -0.0000588651513616675820456073978730285902928097394405371171`30., 
     -0.0000108778538176156327078842960091428017725392319850642008`30., 
     6.3142656322456367787187635079643821002367905813885145`30.*^-6, 
     0.0000250752266043731744474745832515977251575526025957372946`30., 
     4.854043526078339418288395175814122251232471981754032`30.*^-6, 
     -0.0000136577119016395814738355126565044716411559214745924585`30., 
     -4.1129547014204810264297110646268520921859453990888978`30.*^-6, 
     4.6408026837464343583205480036644406001688357349899897`30.*^-6, 
     1.9129348110065480683389647766718326083752513565970254`30.*^-6, 
     -6.722543224650652698931910882652003748382921873542694`30.*^-7, 
     -5.693105102139645997236001149342488100159569142407216`30.*^-7, 
     -4.398204195770522751911545913542646872798102886961229`30.*^-7, 
     2.96414222305862556596890065692751993177515737051606`30.*^-8, 
     4.785690810160171137023921456301751258750946597842334`30.*^-7, 
     1.020343725701848272335975475561304741850810270979582`30.*^-7, 
     -2.796169802127963909512138563279229343055503831300862`30.*^-7, 
     -8.9339540297985711006784338710516906390839908179125`30.*^-8, 
     1.154486322541641283911589805682008007199762848048905`30.*^-7, 
     4.97885554996116949006512413042045644370864956406325`30.*^-8, 
     -2.79588493970447022699878236611532797705629196884937`30.*^-8, 
     -2.01119769659120572807373538549468385112136916099512`30.*^-8, 
     -5.7667259576563486317392951432832883187490069035202`30.*^-9, 
     4.5788864746474384825725694515242313522077804169743`30.*^-9, 
     1.28110893417009004982448637211834741581604541874252`30.*^-8, 
     1.4002163143430418749120072242427042302930322705738`30.*^-9, 
     -1.01894065264640484703292038501402006140414349840301`30.*^-8, 
     -2.6219562758259070160250613200346293472817233013008`30.*^-9, 
     5.873516957990292733215978769529288421224238504049`30.*^-9, 
     2.0875942487987302401412841817503679848164582257772`30.*^-9, 
     -2.5897028520953760451720707114991377085598316227836`30.*^-9, 
     -1.2324816149661053422368808699206270950499450608171`30.*^-9, 
     7.222322703528624347075927229278987228293405221631`30.*^-10, 
     5.673936232790420520277420972104060837115076451796`30.*^-10, 
     1.037843887788983573058800506150247568594860098286`30.*^-10, 
     -1.755100322486071328382173854586078465072363907232`30.*^-10, 
     -3.428448787952993852075233801444303878819092040279`30.*^-10, 
     -7.5475223043372546560348611815668226405180294626`30.*^-12, 
     3.207889226781012701986804868668981627202464748004`30.*^-10, 
     6.74488624098894529677518255244076330239217529007`30.*^-11, 
     -2.199523590095890557470567369649269968526646680211`30.*^-10, 
     -6.89304866548206855907056842879336662383739858634`30.*^-11, 
     1.223635076400277535955380336519754502861050535727`30.*^-10, 
     5.02371197512626095657252047272237512027903911281`30.*^-11, 
     -5.36461130940239302265272508628471857085520667731`30.*^-11, 
     -2.9842614238029183278361629600419313665002533173`30.*^-11, 
     1.41667313968537078641114375362981497618182622354`30.*^-11, 
     1.44280053687526780614582411593301076627109552637`30.*^-11, 
     4.2623252725866663811965196153180618332027997284`30.*^-12, 
     -4.9256720179461461255839835063801381074262913698`30.*^-12, 
     -1.01240052094900548165303949396802487239158923131`30.*^-11, 
     5.91698653995720800677848387503683215215863649`30.*^-14, 
     9.8799703699414094109678849354638537549376047378`30.*^-12, 
     1.8393830382421042271319545744994302433115268777`30.*^-12, 
     -7.3530622786838741035244728291109466896946329543`30.*^-12, 
     -2.1442968912699911583267744823582142644088231027`30.*^-12, 
     4.6195767768127873305301864292343160319755885975`30.*^-12, 
     1.7606598594142038348949633713894584063954812467`30.*^-12, 
     -2.4220857557025258119745684120725943002746089845`30.*^-12, 
     -1.1998599838349213392095679663047902591298958967`30.*^-12, 
     9.904050725181260963859962599298919779548069111`30.*^-13, 
     6.991596877630645924322317437404190090799486174`30.*^-13, 
     -1.596615745294323488326760106365485243141246123`30.*^-13, 
     -3.362108795052578025647812999942058256677970555`30.*^-13, 
     -2.088787556002799767442731690785362940129136024`30.*^-13, 
     1.109835876038764370983149447727246830108155461`30.*^-13, 
     3.350723930948688685879179941551056357302715057`30.*^-13, 
     9.16068517941669873517477005871570484894742`30.*^-15, 
     -3.073725496105015013055048019826743155717898839`30.*^-13, 
     -5.85917999628184734240727746711731144621255333`30.*^-14, 
     2.441313183345734639668056290676997384149716952`30.*^-13, 
     6.89066250622409332529423254955915180796090997`30.*^-14, 
     -1.581251834179992538081873570573719441614222148`30.*^-13, 
     -5.92026127219208476653002827999329555582871817`30.*^-14, 
     9.83615129124300464918423671680906622874539696`30.*^-14, 
     4.39372381686039821666384400929091762690264646`30.*^-14, 
     -4.5637673047230663014914163445033719790945635`30.*^-14, 
     -2.8280416307969113619879017711594730426138856`30.*^-14, 
     2.05697913086670347565241808983790768603651638`30.*^-14, 
     1.6455021509260360553151971044903291072790774`30.*^-14, 
     -4.04003560094616236223642126325577480192451`30.*^-17, 
     -7.9541212946430075697475594599040116088685908`30.*^-15, 
     -4.1815203447217785989346883356733349391730017`30.*^-15, 
     3.2020851287036573964695818131276209937613331`30.*^-15, 
     9.6133420608876875713355039460438873865073695`30.*^-15, 
     -7.444189486047305279391417145359545028947088`30.*^-16, 
     -7.8909195607040830324768859716278373960166282`30.*^-15, 
     1.20840546874671925901599630529056259067494`30.*^-17, 
     8.795004742782296588722486433239191912972867`30.*^-15}
 
prs[{9, 1}] = {69.49590283187704542602107303325635795236`30., 
     12.9820882771845296127642179844671616547583885462804086390784`30., 
     -15.7588504323172855552644871881356621794156085879842839461887`30., 
     15.9578688576984606127359741364333407147346295598852880728063`30., 
     -14.0354127733094357526001232458405796570981846869744593928192`30., 
     11.0318426066363964651755121825341015474500431591707900903424`30., 
     -7.8433363661073007790545580842231683626395790807047807696897`30., 
     5.0764240245274336391464126291843455697810798014790696435712`30., 
     -3.0070378583827223048642273053575326410329559949919113064568`30., 
     1.6408661945061483964402802100032684859512778694587293974178`30., 
     -0.8330389469339437528261090545751141394367765894632918780862`30., 
     0.3992424111266336206109432244658704990027818973587780033467`30., 
     -0.1835484620666647491722145776689464421681082409676872026976`30., 
     0.0815936790737830550748234522260611345488928011484432975284`30., 
     -0.0347207663376467319782503987228274105471688770888888865862`30., 
     0.0137961115694838301912143465739432579589608671484521003405`30., 
     -0.0050533620920672211716696619372058213220452669030907644562`30., 
     0.0018022477863693024107771671083585358619636010584717947906`30., 
     -0.0007193703260414684801448673420637853638562219244194106529`30., 
     0.0003205029352664678752043861076883930883702664425727586452`30., 
     -0.0001157214381050145199139780247062785699823997285050395426`30., 
     0.0000135032063895749230046951038095296625657077157543419715`30., 
     0.0000103404991379816124085421839154959862469061636948042553`30., 
     4.007578282366966425788482828104995643896741847138583`30.*^-7, 
     -8.279502243190161170261892640766687530819300147377169`30.*^-6, 
     4.6581614326015356784891450392071578734878642622486066`30.*^-6, 
     1.3287719498536108645073866975993754514972463492718713`30.*^-6, 
     -2.6061083330126015005682650818031081120193712032898186`30.*^-6, 
     4.730807366287990339863263960025194813182567043473612`30.*^-7, 
     1.0369739837711074252489921218887511865884270720058472`30.*^-6, 
     -6.688334147818057466970700395816044722115694741011778`30.*^-7, 
     -2.197235033265420758972933363674409268374435138852222`30.*^-7, 
     4.19643487639612373473295029978236930026305493577911`30.*^-7, 
     -6.49696508816442748698999858767747906259537823210303`30.*^-8, 
     -1.841759335279035122173384987611821723486011413346132`30.*^-7, 
     1.082439218263657976070190561697197262071278556461647`30.*^-7, 
     5.08111835590715454513422590203488868747522355903045`30.*^-8, 
     -7.65686723362159839775896085062778114434180535518383`30.*^-8, 
     3.86241524976867248143737612912910617208034897179`30.*^-9, 
     3.89328324383013579300073501570769000324937628386433`30.*^-8, 
     -1.73248503497031903225181180624548374504783167920552`30.*^-8, 
     -1.4168604288190660463767748474629629740027058625127`30.*^-8, 
     1.48718263465296361327966886882517255689603791150389`30.*^-8, 
     2.0131488159437705317720165955970161363986521655381`30.*^-9, 
     -8.9586989397842728226281948096553900829259314556054`30.*^-9, 
     2.2896993001480141928299765204779272877464524609087`30.*^-9, 
     4.1444707116944907816851166045169374276666166624463`30.*^-9, 
     -2.8443348737240189359962414429052143035951089552306`30.*^-9, 
     -1.2905067400711836684857456350350020829196472643704`30.*^-9, 
     2.1001900637848343471239803653275840419729447804765`30.*^-9, 
     -3.06612730704463156952862652904623064965283058181`30.*^-11, 
     -1.2010624531466095064819119036560771129861346326205`30.*^-9, 
     4.534719599351147929973005544148413569412808562246`30.*^-10, 
     5.372294884306351284127680773135914173928386903163`30.*^-10, 
     -4.588386048941742040276461331566383442241911351115`30.*^-10, 
     -1.530004639477001987937128797257373975749461723349`30.*^-10, 
     3.264693510371418729080762328788937272379559708067`30.*^-10, 
     -2.42111238709412498636855418585689426469728953664`30.*^-11, 
     -1.871530140050106520067196141488981073584618398406`30.*^-10, 
     8.00313342312512901500990667047108971414206085062`30.*^-11, 
     8.54681645613793530350468527813587048270120042347`30.*^-11, 
     -7.81981467204362646487285671638236385928949963076`30.*^-11, 
     -2.53438931812924443986205716981564244301598930906`30.*^-11, 
     5.66042108322075949930376558161277106929365052552`30.*^-11, 
     -3.6110297364275346661049050032860942509316493471`30.*^-12, 
     -3.37565501438781871520563430327906364576630231292`30.*^-11, 
     1.35797731448283019860141730370257909182926271591`30.*^-11, 
     1.64706581212929127661805477653106109649035886618`30.*^-11, 
     -1.39672044283687059826237792753001767196842544216`30.*^-11, 
     -5.6977581990932149697433605675086338752406417539`30.*^-12, 
     1.06725021752929947337118856288496693798953463809`30.*^-11, 
     9.18994242745560423713308834467030926932797642`30.*^-14, 
     -6.7978902110679915989949579159976282267183856527`30.*^-12, 
     2.1552335898357677848469101181018067261223165262`30.*^-12, 
     3.6435245222031699040666359907656595126664942979`30.*^-12, 
     -2.5555194762362282194755878080616869240674717631`30.*^-12, 
     -1.5226182684133443954340586155799948588107306897`30.*^-12, 
     2.133414207782170824353722800033504272252675109`30.*^-12, 
     3.074823383507599907387301950580620845932356879`30.*^-13, 
     -1.4802050849093121876451226727545475273408233326`30.*^-12, 
     2.65734155336841678332025064799175720590932271`30.*^-13, 
     8.81461540571051021077340007456129557103251375`30.*^-13, 
     -4.485669724167216555875143122802898105791762309`30.*^-13, 
     -4.379521438195858817204213032882116212298448649`30.*^-13, 
     4.305191485786263820038736713572619040659145928`30.*^-13, 
     1.555119345981763661654730025274317445152898829`30.*^-13, 
     -3.322385672587025291490960235423382082121297552`30.*^-13, 
     -9.933661815317042511905867962482318913430046`30.*^-16, 
     2.211626350963758560250839935370649397940969178`30.*^-13, 
     -6.67374758938962156036664320143579223775199352`30.*^-14, 
     -1.274411363613310642975247873894813258315389432`30.*^-13, 
     8.32656776053026355585672918572007252141358887`30.*^-14, 
     6.05731405162509889447652128239370626935623301`30.*^-14, 
     -7.41243499545529770642403279376235032936290438`30.*^-14, 
     -1.86158537191499870637510184622598565391871087`30.*^-14, 
     5.54456034792853580313999898284537041844845451`30.*^-14, 
     -3.784252665900581758695988492235496373984242`30.*^-15, 
     -3.6045754302211998100532183013168087555783301`30.*^-14, 
     1.31662510014037565556334957425336813576795846`30.*^-14, 
     1.98979161901154309507293748323936633886763101`30.*^-14, 
     -1.43340621698759967473883147541097691242918608`30.*^-14, 
     -8.29129383304341690964856054094049987465477`30.*^-15, 
     1.12796455069298901810618352957977046517698817`30.*^-14, 
     9.808743239999332005583076267157728650553392`30.*^-16, 
     -5.9652484411599569307321641555901755764789211`30.*^-15, 
     2.4004558529092878082663720618071713718787009`30.*^-15, 
     12.9750468735849714821636551949541338992411848849611823251456`30., 
     -15.7426762707144388166498153270729925515965666719121788633088`30., 
     15.9402099645524024001887100594358358619985894245397790982144`30., 
     -14.0190479212779145557923645413464614500495183092362554376192`30., 
     11.0187864875050408811762182152636899633136631044000614187009`30., 
     -7.834015413167577279423815749621637370151496465650072682496`30., 
     5.0703839184414258713935172728365032092292058705812703412224`30., 
     -3.0034537149529741369194663535073030464782355196153553111651`30., 
     1.6389001043771723359439215882563980655094509525598159422884`30., 
     -0.8320320252895196753759967010483998086291655393410316730894`30., 
     0.3987560040467763508862207380335958347660041475765199541163`30., 
     -0.1833246040064667019177445428934228547289163998057527361026`30., 
     0.0814949773658535673579902494322211794200774804560403426032`30., 
     -0.0346791940832133022689947467579333091800184085222644211318`30., 
     0.0137794876492126666234089847906461742022147895721399377955`30., 
     -0.0050470256573567473175897251778976759369903161225018785927`30., 
     0.0017998882939698955406828274000633288709054336423738149526`30., 
     -0.0007184831916811778722814362728917794219265608395172199557`30., 
     0.0003201714021080213953748435867952398942908095577439266034`30., 
     -0.0001156121218079350096211819284711647672477558154222362065`30., 
     0.0000134765293667960124995181025370978744298538001166102573`30., 
     0.0000103467926686065200874180597299341486043357851294895676`30., 
     3.95886229758692863744125071570045346963906957190733`30.*^-7, 
     -8.2759858844100662845122145249490031526119327780279591`30.*^-6, 
     4.6574550481144650987200865546884846971595646202674875`30.*^-6, 
     1.328021567422581261424719514362783486740991622173638`30.*^-6, 
     -2.6056418578658189830077433519152937060221054932845908`30.*^-6, 
     4.732684003297077991790476399664425641033868944124521`30.*^-7, 
     1.0366774235432367003730285769787470948917360885595719`30.*^-6, 
     -6.68809616480655369869382104993512252080391979116798`30.*^-7, 
     -2.195931597996300896716537281014805256746997875263885`30.*^-7, 
     4.195897441539517138880213665082754304692074265929117`30.*^-7, 
     -6.50135240044353418900196398063586842098610034228294`30.*^-8, 
     -1.841369820823694267955116196184444814775556917127764`30.*^-7, 
     1.082518489656333221798108344826830093012839682138968`30.*^-7, 
     5.07901807318507675983297326599192738379796729846493`30.*^-8, 
     -7.65652830380979675355493513954590013489770244002519`30.*^-8, 
     3.8716717500980655286630419071992135240192456502585`30.*^-9, 
     3.89278003101162619196131871029591248267810941509716`30.*^-8, 
     -1.73280182925605382518553211068300441827251256836836`30.*^-8, 
     -1.41647989363876719389800665659644486659303206479105`30.*^-8, 
     1.48723545528113708685516374456028368335761505136853`30.*^-8, 
     2.010881769352051624467228284596853434332019142237`30.*^-9, 
     -8.9583246269092137976389988327523893295814755734791`30.*^-9, 
     2.2908348073033989643034762656434005116477661229505`30.*^-9, 
     4.143940641112468206324332579228638088580711797565`30.*^-9, 
     -2.8447968343103362008460025732347290780624065201777`30.*^-9, 
     -1.2900784941444464834236676477512544265752559737573`30.*^-9, 
     2.100309548541217071333265433495230071822180302789`30.*^-9, 
     -3.09399833805268870729014922715741951699158920714`30.*^-11, 
     -1.2010372070894364247243372270496187655365865549504`30.*^-9, 
     4.536271993001223366787728326288356080829353851902`30.*^-10, 
     5.371619281646290019471360075352582828727125795464`30.*^-10, 
     -4.589114378984332743301386997598046031012186242151`30.*^-10, 
     -1.529355120707485945229687669696634310179413303138`30.*^-10, 
     3.264947319578768307141485099279526788654566064421`30.*^-10, 
     -2.42588162246440122449304879430069752868042800368`30.*^-11, 
     -1.871549026687981894889510581653266114326426520661`30.*^-10, 
     8.00610105380011096986209571229006843500814778647`30.*^-11, 
     8.54608543122322064973881620544536110488107528325`30.*^-11, 
     -7.8213925299300081779248406854187014475771322939`30.*^-11, 
     -2.53347906723415421454123967680294558032220514394`30.*^-11, 
     5.66109798098061349130037663607955712850868439757`30.*^-11, 
     -3.6187236860493332015614329032388192633072084783`30.*^-12, 
     -3.3758232934312508238876297577128276665036562123`30.*^-11, 
     1.35851763225717968789149396008294375778874320827`30.*^-11, 
     1.64699616786843949453955620678491335606806161521`30.*^-11, 
     -1.39704813948250918496372190753220723042979297399`30.*^-11, 
     -5.6962440658770715854934014127668357326872669619`30.*^-12, 
     1.067420173154174363101176737306572473407166028`30.*^-11, 
     9.03964478911748867872655531736909096044626711`30.*^-14, 
     -6.7985681415472794276862813228801136065498684342`30.*^-12, 
     2.1564244362488632421500387504286979633942476586`30.*^-12, 
     3.643635125932965180861030216248709328316168004`30.*^-12, 
     -2.5563155558175079492612738749111933079085761228`30.*^-12, 
     -1.5224616696531940704640587373083489622309557287`30.*^-12, 
     2.1338918814559201545528834874627615076043520628`30.*^-12, 
     3.072456695736692417056910137530384670643571617`30.*^-13, 
     -1.4804371483005316667990444538283230859504743684`30.*^-12, 
     2.659606537801851500219226536059366168788895044`30.*^-13, 
     8.815535934707635446336861224611252497182487986`30.*^-13, 
     -4.487426079676840643886677495625618491854816523`30.*^-13, 
     -4.379542362557501749530963674895095995765202629`30.*^-13, 
     4.306397927705078299103935261720744369949884686`30.*^-13, 
     1.55485734007075904891251637944324233570192486`30.*^-13, 
     -3.323107050245841301595009719101636050510145006`30.*^-13, 
     -9.50268991038675515247570715278230161101277`30.*^-16, 
     2.212001677435055305820899513218630160568657128`30.*^-13, 
     -6.67693761167309219341465687834097224936518469`30.*^-14, 
     -1.274557411785279436433011363014600130447427044`30.*^-13, 
     8.32945887438063765207774736123598453318324162`30.*^-14, 
     6.05747852264734370381423469178028096452997673`30.*^-14, 
     -7.41372262203564476373375493510029687325877571`30.*^-14, 
     -1.86113601433665554156647897527910820049077448`30.*^-14, 
     5.54553460641404308094926141334300692539031829`30.*^-14, 
     -3.7909374170971690531051880355850933652478765`30.*^-15, 
     -3.6044364820242475484653138156825877922441373`30.*^-14, 
     1.31725418585589053361156108291857186804271132`30.*^-14, 
     1.98964312425082356614198468531766597363921029`30.*^-14, 
     -1.43391054903958549510250669765788203780302916`30.*^-14, 
     -8.2838162321135203157746792647444052520151228`30.*^-15, 
     1.12830682669980068465036225795501895388551042`30.*^-14, 
     9.744722308484661651533591823410176816128952`30.*^-16, 
     -5.9668576224253361434080589726735211430889045`30.*^-15, 
     2.4087789174086386475504974831141543632716451`30.*^-15, 
     264.15540483911935708557358109104520775857`30., 
     36.39338835645092462321711207619706390195`30., 
     23.87514832937044526514586049817655746022`30., 
     5.5077555015030941241771905177693993988615337698657950498816`30., 
     0.3191166746724121773649396267647442547434735873186678987031`30., 
     0.1341685378432482615601117346898185028307560363480232491023`30., 
     -0.1883760277719158734584911529983755339962370920342104491251`30., 
     -0.0464099161498708220832296679467062905000002465883107528531`30., 
     0.0248341993630934749817600889883111763996691942004137749373`30., 
     0.0078219336597075691532009521767567829193165777822468984122`30., 
     0.0002224907648622441029192051213330216954067834142020724374`30., 
     -0.0004019011506551594617330834216498289809080700703442215945`30., 
     -0.0015513497130428010166299668232275957282445986587229649861`30., 
     -0.0003856719684305985070158964809931916349428715612041930444`30., 
     0.0006167356887009604737320280591790217156356886466678267216`30., 
     0.0002089647801480657591313934109931499122884948443882242434`30., 
     -0.0001310812281481526625558017370372540221854839392297601939`30., 
     -0.0000619353248819502222964717664881948372536540541016760866`30., 
     -5.8953901073380094188704364500048885728075079025301691`30.*^-6, 
     7.0775008415761785224417270413145181934180791930361505`30.*^-6, 
     0.0000213776703465076515705012005030389035227683155906175258`30., 
     4.8433836321293676973842961950017317865541484349218145`30.*^-6, 
     -0.0000121568634369563028836817388833407732045474156883902612`30., 
     -4.2284588433395380395994449984803909289599078346484`30.*^-6, 
     4.2909322688195463201633740124847378684534928960442552`30.*^-6, 
     1.9925188422555401061396831787676990068961630921211095`30.*^-6, 
     -7.098477770128255513234207570426218713932544916185081`30.*^-7, 
     -6.037421250450434357695903359272477183811927764886305`30.*^-7, 
     -3.418955288754604502656386239735459462771892016185658`30.*^-7, 
     3.89525900869325764556823202091242350036489574797259`30.*^-8, 
     4.118141996304033691637362639551626288712027347487858`30.*^-7, 
     1.023200361978010240904169043520298142391357727875734`30.*^-7, 
     -2.488228633376890648222750900527492005339572873852692`30.*^-7, 
     -9.17183076993205597103114814637398566414496456177322`30.*^-8, 
     1.060746810071701652102588480321279007445484216716406`30.*^-7, 
     5.17032873768295248943718742053399787364646393062414`30.*^-8, 
     -2.77197333312841788460005645037997959705503128225179`30.*^-8, 
     -2.11549426925159608622584544919983082911210373934502`30.*^-8, 
     -3.5149043046035699433232431515024527293939309416915`30.*^-9, 
     4.9946436060529342500569197194407568714616590175891`30.*^-9, 
     1.07157210091224897071282492130671439364675822110619`30.*^-8, 
     1.3098208303819948787298227790155318244065628381989`30.*^-9, 
     -8.8907655980890171386886541789776316056910542049184`30.*^-9, 
     -2.6565893455207946553828907530537444358590646382862`30.*^-9, 
     5.2594210768326587992959201082871496059962599787165`30.*^-9, 
     2.1473003251022859178993966810460592588045800208007`30.*^-9, 
     -2.3891565802618308114717482935866152301426881784134`30.*^-9, 
     -1.2800049543509085538405809239090687886738459467807`30.*^-9, 
     7.158685157779454778271324706383122870126926769767`30.*^-10, 
     5.957990927281161334638032738526599551611057704035`30.*^-10, 
     4.59587676880832034157187607950153208310341824734`30.*^-11, 
     -1.888826215914639792292823210058734412195859360798`30.*^-10, 
     -2.816663190014779359772611235681291770570519233912`30.*^-10, 
     -3.1980777302150274332005435169410506172906354044`30.*^-12, 
     2.767190869071638531361103362605280346175660544967`30.*^-10, 
     6.74355194177980953032243648028792603176755480546`30.*^-11, 
     -1.945455511229415323890246314116213816590375429337`30.*^-10, 
     -7.04200647674917905402096228387181998213300598253`30.*^-11, 
     1.106883567457668986205119940169163101318564626601`30.*^-10, 
     5.18423276785079971935673229739279990060716993438`30.*^-11, 
     -5.01062714758879536710644484912906454825093149534`30.*^-11, 
     -3.10516577673911539301635304425501700758521778064`30.*^-11, 
     1.45502728985940679574633408256517360585807623505`30.*^-11, 
     1.51714180072472335367417017917586722359123972646`30.*^-11, 
     2.5173880184534758405315949706453914494320844454`30.*^-12, 
     -5.3016153782089466070558716282797555620387872033`30.*^-12, 
     -8.3089153136465818326155726531747378632738116881`30.*^-12, 
     2.009229746174385333644997431161611888883441578`30.*^-13, 
     8.4890686097821402655182119025317762745938913566`30.*^-12, 
     1.8239601831222648118651675675068860845242419981`30.*^-12, 
     -6.467767194689389816471091214939379596043081213`30.*^-12, 
     -2.1817300978648304177185878325583645805283475494`30.*^-12, 
     4.1447819189709679100646535154734605605550454577`30.*^-12, 
     1.8109893833384911983853234006049854712703969623`30.*^-12, 
     -2.2246498717863798692357047539969471238828173274`30.*^-12, 
     -1.2434354798109421124778385051143661684812965524`30.*^-12, 
     9.502957893971303134117457034057473258934683455`30.*^-13, 
     7.306342482755854545085116820521074855543185112`30.*^-13, 
     -1.952056173798262636824217243998328150939354229`30.*^-13, 
     -3.554538082341698441660647706033531292323215439`30.*^-13, 
     -1.502648269688191900949477176102879701274375143`30.*^-13, 
     1.212767364445368361626055012913274735079553659`30.*^-13, 
     2.776596840750707919633542612465565348779218889`30.*^-13, 
     5.0146898743748390450923325042987783848255275`30.*^-15, 
     -2.632956261550399232541176601292018830473838415`30.*^-13, 
     -5.77227672354099478465981218655120166594618676`30.*^-14, 
     2.13497629621397414921422764087597184056097454`30.*^-13, 
     6.97184828586514552793898326982331295713020205`30.*^-14, 
     -1.401954144220044229389316055326844479125482441`30.*^-13, 
     -6.04652606844017184382680357726441131774899367`30.*^-14, 
     8.84010153020773692084905101953411207074349775`30.*^-14, 
     4.51737995700719473950252231577919410529403736`30.*^-14, 
     -4.16152479347391107125174249112105132365644923`30.*^-14, 
     -2.92222769203394529707026417681559456983822492`30.*^-14, 
     1.9025204792048317690234762801091115021279154`30.*^-14, 
     1.70749604643448926943587073084342239037154248`30.*^-14, 
     -1.59344514132469311552089282193762842147966`30.*^-16, 
     -8.3246383196668905826319690335447967785235097`30.*^-15, 
     -4.0082092006705101259189972654930308008575533`30.*^-15, 
     3.3695781742657268574707502640778185778700858`30.*^-15, 
     9.3394461852723998461453064195429032336583874`30.*^-15, 
     -8.29078249478945656939046106509141974865749`30.*^-16, 
     -7.968151645052152265678692705789041752221235`30.*^-15, 
     2.78377565504205973716257807184883453960929`30.*^-17, 
     8.9593650742973781231114380940288818774831922`30.*^-15, 
     264.18076066719672343491613297553839832926`30., 
     36.03096893877135178860888272946783598342`30., 
     23.91763141373716827890612327518624510711`30., 
     5.4551788343887871972662332951136841722580592470045216473088`30., 
     0.3269725724102929438082237221728896276367119595732199149123`30., 
     0.1332522445826117081255516621229061547378533965364908534787`30., 
     -0.1882242583468082907418132722915228359432009523137594284232`30., 
     -0.0459847750503484382001590577197590252493398500963191282972`30., 
     0.0247668433256016725498265435103946106812321106312958472376`30., 
     0.0077417477176445170615744037487427648222160371993404321618`30., 
     0.0002382478780564785259330134943480399679144915087627509637`30., 
     -0.0003950018195691813273213668887905548655675954632478274528`30., 
     -0.0015535749325762443933360826932750841957692771707624232035`30., 
     -0.0003828016610891050577273529962753694230797260208600525771`30., 
     0.0006164494691056624933157607266835007182036120390577604346`30., 
     0.0002070363293674456718250759034411909290417528488717224531`30., 
     -0.000130717323819863291488667736213626094696692069703306316`30., 
     -0.0000612804706435405448731013342376616062932967723112948475`30., 
     -6.05574090038698413997190102790638821742355501539827`30.*^-6, 
     6.9647088660211033349754895225976200566533448640318647`30.*^-6, 
     0.0000214204385085314216667675639631688569796036699257226669`30., 
     4.8149219974228036165870159983709237582234114107870902`30.*^-6, 
     -0.0000121586462134903845974754702068512905386374714682236662`30., 
     -4.1919626454415646187387251090679251070552599488179623`30.*^-6, 
     4.2848192016567057508896271288818011183751830751713772`30.*^-6, 
     1.9728694371346949940259426128097973139837975980637756`30.*^-6, 
     -7.052506420370530152876303357226493728179095027420611`30.*^-7, 
     -5.967485600900682229991423309098079590895479766279984`30.*^-7, 
     -3.440432404079861160187520674932533490192018267783764`30.*^-7, 
     3.77800077574633147999018574096552443230017706326063`30.*^-8, 
     4.124780737572488951016979229186457515410102978955479`30.*^-7, 
     1.016985281700656666941882823465290262220424454237821`30.*^-7, 
     -2.488660784759890345929948713985700672355611088268807`30.*^-7, 
     -9.09432835894347715029189328757845523761583908983028`30.*^-8, 
     1.05952308267472234307027704079424385585064522599282`30.*^-7, 
     5.12061009393475740411464928194954610780505815115938`30.*^-8, 
     -2.76047845385596160374383658987924530025909226562376`30.*^-8, 
     -2.09235567062442270406959523989456531215821094377162`30.*^-8, 
     -3.5837726772077423561583481857414559085175219617496`30.*^-9, 
     4.9215044022553691186651849926654528450037929321199`30.*^-9, 
     1.07465502366369240760056562377469140017399011823943`30.*^-8, 
     1.3124649164215152014127706380690207372101350352884`30.*^-9, 
     -8.8998435595777572362191180974338041092607632061397`30.*^-9, 
     -2.6380786270496690244784325529243130878383210606977`30.*^-9, 
     5.2590119531906096190036968120447996773756640203938`30.*^-9, 
     2.1288359889926009664376290580058705096424342108338`30.*^-9, 
     -2.3860338918212306530644145860973442504104682972653`30.*^-9, 
     -1.2676589911730229182077561621301416005039131460117`30.*^-9, 
     7.129173612647226718528104511689785159594077271585`30.*^-10, 
     5.893351739567792744514312777982291892901764329429`30.*^-10, 
     4.79217623958480745025519847225474270154861310794`30.*^-11, 
     -1.863298486839072174447801605559422399204196286604`30.*^-10, 
     -2.827076359867766504662562735049694201285044763812`30.*^-10, 
     -3.6839557888184272329987038263691148218676518959`30.*^-12, 
     2.771394462436672934065698965374585424373204791461`30.*^-10, 
     6.70775193206033000061924837919197275672995023579`30.*^-11, 
     -1.946335939091609676664993790438228574032379520145`30.*^-10, 
     -6.98719371017939303790013094561673735980792950704`30.*^-11, 
     1.106332300187355473179326822495395841987288005901`30.*^-10, 
     5.13791606509643369816288333929071589532592052569`30.*^-11, 
     -5.00169369630043393344289768908102645439038121298`30.*^-11, 
     -3.07449984801759884567787978363456133527494449956`30.*^-11, 
     1.44706838556977967590383039717482211711085804767`30.*^-11, 
     1.50031351395823427136294572414421466808518286109`30.*^-11, 
     2.5710591939702395650423441803450347260139537519`30.*^-12, 
     -5.2288582841979019726845504767299099535323332146`30.*^-12, 
     -8.3405390419960741614723909561978799938697394479`30.*^-12, 
     1.82577554543074841457350159053213928708902093`30.*^-13, 
     8.5030906906070837330577688296413151269735726368`30.*^-12, 
     1.8164264879805781795072936491320102522001254356`30.*^-12, 
     -6.4726716341224274605054831093003920016734207956`30.*^-12, 
     -2.1661362030703288930436452855853103365097013785`30.*^-12, 
     4.1438720292719242513288953673052816192658730168`30.*^-12, 
     1.7955530548419329375362465618592881737426797229`30.*^-12, 
     -2.2225482123309435950498411974130935241544129993`30.*^-12, 
     -1.2319032926339427079470465500450454536302320677`30.*^-12, 
     9.473547924370658368500696623859975944986460522`30.*^-13, 
     7.230284299017092099873734152053013746779410695`30.*^-13, 
     -1.933110777254232598417247646190288472100074505`30.*^-13, 
     -3.514201351219615530004844078360708094506554944`30.*^-13, 
     -1.519593729208619294317556908617871792001784377`30.*^-13, 
     1.193760866396627849530349929933263360725197396`30.*^-13, 
     2.783378564775167759693454009723612684209665123`30.*^-13, 
     5.3756096409379200135575259872688788617453936`30.*^-15, 
     -2.638907753475216844403504666323559631607441887`30.*^-13, 
     -5.75503331589347700874540532598549921524127644`30.*^-14, 
     2.135092610459070652835376686298107159025620273`30.*^-13, 
     6.91593067153985313490198024908515307455429539`30.*^-14, 
     -1.403106595464962237252199357738964710866294314`30.*^-13, 
     -6.00122920238986460164687063436756280813539321`30.*^-14, 
     8.82358200970226636869506987151768120593278806`30.*^-14, 
     4.47086492062858449276992694197492070070544384`30.*^-14, 
     -4.16075553383566453869437299916264958116327034`30.*^-14, 
     -2.89644463416778210493544673457087473604920057`30.*^-14, 
     1.88873090965748748221469837751063579380037147`30.*^-14, 
     1.68519383441435983563311554212881129407765219`30.*^-14, 
     -1.486237822917582939870622543876897304000455`30.*^-16, 
     -8.2413549753354378123763367702445789049093727`30.*^-15, 
     -4.080456023524883622977730118034001828823314`30.*^-15, 
     3.2955709870980960540555549997770096341374023`30.*^-15, 
     9.3381831868831853579436164926276071936010008`30.*^-15, 
     -8.17525832841330815114540366957294267944982`30.*^-16, 
     -7.9925119290328713686339092802858872934320371`30.*^-15, 
     1.33344405688184820738067959996719610144033`30.*^-17, 
     8.9604941679677918424905664533339305475856978`30.*^-15}
 
prs[{10, 1}] = {69.62886541494722661459554929004396561176`30., 
     12.9150579191854521542037238905067477900949200917006114619391`30., 
     -15.7031284396253824577028145130319632674745282134480426893312`30., 
     15.9245876615354536663868780210490999115196720402548230455296`30., 
     -14.0263930918604454590858383241870938411500712979036784033792`30., 
     11.0408802215590257251896364782747612010508384548349708075009`30., 
     -7.8616048403738033872102231674277693449410475105485905199104`30., 
     5.0963116068403936210404076735969554689347718662109878288384`30., 
     -3.0238874313234172260186422012528263321560337943185048512531`30., 
     1.6529828153777616355729348292010294302946152264327455983353`30., 
     -0.8407190975419544577980211758869267038022583223907575400562`30., 
     0.4036399733380948542853474341835332017399477049318540052228`30., 
     -0.1858735670979937912627160536195969751333129065136786036515`30., 
     0.0827527740579238969459083352774394499188582169516012107401`30., 
     -0.0352730381709706707530616490191045847747878695978417097913`30., 
     0.0140470044927635333688409042627205797130733260889167208786`30., 
     -0.0051601063584154115143443973633268859473556110045919550588`30., 
     0.0018442069358794219058999647150719881561688258043921069162`30., 
     -0.0007351051849249186043578728178447760423939048469579534664`30., 
     0.0003267447887955874944162523230250477004620954152802735404`30., 
     -0.0001184488503840796709329660253158748420243433425528208719`30., 
     0.0000145668169065651270522885183839569087244013151016741704`30., 
     0.0000101166615287111746641395333782487936019088592109825339`30., 
     3.661358331012390962591995267916827887242142641622017`30.*^-7, 
     -8.2792207154243438317180142414933698888963072981693117`30.*^-6, 
     4.7120960542747751929202257541829212852336936804892254`30.*^-6, 
     1.2922654703732503561608786308502919201942158613621696`30.*^-6, 
     -2.611022391302660097464281352383647750418537964365281`30.*^-6, 
     4.909756179732548403171069488734405053113709455853557`30.*^-7, 
     1.0320870077557877222058330675755353930749051463312958`30.*^-6, 
     -6.754873624377157346989920993260774151780089691853811`30.*^-7, 
     -2.145342059136112218147192863634950230399182050162669`30.*^-7, 
     4.207564689402604452515700224160899236965668070004647`30.*^-7, 
     -6.80046210253095071169906916079902063189721128775673`30.*^-8, 
     -1.834986981216023802599785835246420340708236192750212`30.*^-7, 
     1.095127325616602701286277363188599704052437156021272`30.*^-7, 
     4.99532249777304730590046108351262492098959556212729`30.*^-8, 
     -7.68850633629709571757932444133833111642943437430059`30.*^-8, 
     4.4374085303456572842296596250108911934791861486567`30.*^-9, 
     3.88744648837797626726210461692478994348112459054082`30.*^-8, 
     -1.76090262248795839252493671943395539850029362845681`30.*^-8, 
     -1.40273364990774683777695596881724009531805473054853`30.*^-8, 
     1.49717590449416430339369646360071455661331402468103`30.*^-8, 
     1.8978482539638337489354744655526247717732850991198`30.*^-9, 
     -8.9700513394032935481055706126801058035234542208093`30.*^-9, 
     2.3579234582412377586481642070198154273921388596849`30.*^-9, 
     4.1252751060204800275705968892580523472912749886048`30.*^-9, 
     -2.8755764429702786383279095475527707869012861989303`30.*^-9, 
     -1.2680716412711389971033385114777410761778356481082`30.*^-9, 
     2.1097607956159470899692683111954282919808467505277`30.*^-9, 
     -4.70379910716233649647354062999136015639533904991`30.*^-11, 
     -1.2006459838896317825389020511971770707160143372888`30.*^-9, 
     4.628374930531629788961216218565223665380428149435`30.*^-10, 
     5.336302971815433364575721289161665031589545908058`30.*^-10, 
     -4.630567734077982136031470842514596611483380489641`30.*^-10, 
     -1.493828081647699071237281808908642937066231014558`30.*^-10, 
     3.27698481028463243556107306169708816721158590641`30.*^-10, 
     -2.67977388788556233014982675165413250793569998636`30.*^-11, 
     -1.86987545544150304052903395991759699786392676397`30.*^-10, 
     8.15303337447369059688502765354319444034051756987`30.*^-11, 
     8.48515645747928330702499526204634978339081928015`30.*^-11, 
     -7.88968540964265872316320844124808412177550830691`30.*^-11, 
     -2.47287400375112937822085365913443760920946579244`30.*^-11, 
     5.68231933481261437913545190869505559814188986986`30.*^-11, 
     -4.0630095960898490015979000767120292571938961804`30.*^-12, 
     -3.37397668335022405476738182713899593697563858651`30.*^-11, 
     1.38547616203676489264620717935424500034151758424`30.*^-11, 
     1.63684521634690526577655812697239670624555636001`30.*^-11, 
     -1.41046003913531935906284266145075901677291646088`30.*^-11, 
     -5.588204415727966715414161452179248331116484403`30.*^-12, 
     1.07232161028335042975957484723499837633090537295`30.*^-11, 
     5.8446488395923203747743998609822864422556807`30.*^-15, 
     -6.8014605477768806313034910604494946953287920769`30.*^-12, 
     2.2113051094094751578354255171533217415495866784`30.*^-12, 
     3.6278937365156021123534816754305634942390963212`30.*^-12, 
     -2.5867198413739630294937107385053003349808518414`30.*^-12, 
     -1.5020778319155289654849506066405410026203435745`30.*^-12, 
     2.1471662597771997230335417609765677918942740623`30.*^-12, 
     2.900331613917833070860012424421195908593753291`30.*^-13, 
     -1.4839333648794782192143761236103956277499411036`30.*^-12, 
     2.787076509144479943692952876614758938988030015`30.*^-13, 
     8.7999898622704299565083140447652977896548175`30.*^-13, 
     -4.563886039771684681197665180955381227819875215`30.*^-13, 
     -4.34865733978387553270195172283921774359221743`30.*^-13, 
     4.35091755481282565854083084190275494844624654`30.*^-13, 
     1.52208417000796083709509850215503452425763004`30.*^-13, 
     -3.340224065341608971395635267848689935449179721`30.*^-13, 
     1.4681408733792853375220000582084435390415589`30.*^-15, 
     2.219107090655440911606181813368691541522337655`30.*^-13, 
     -6.84889829641636202700377116955369336972669792`30.*^-14, 
     -1.271722071692177629901840589430535570848209096`30.*^-13, 
     8.41160537200828591249056894728635315234364332`30.*^-14, 
     6.03780879763936936149487434302255373366543213`30.*^-14, 
     -7.45406284584857984033082127421162656890603281`30.*^-14, 
     -1.81146458961445990267737233208551731811845865`30.*^-14, 
     5.5373216870467825689806124756171916520882562`30.*^-14, 
     -3.9362187837541672339570089033934528640729063`30.*^-15, 
     -3.58612087199244288690518367349570730974936904`30.*^-14, 
     1.34578869930762232354303841602222161705849703`30.*^-14, 
     1.95215679136975118137923149412949181961264295`30.*^-14, 
     -1.43379586504714590459936356983749883570401233`30.*^-14, 
     -7.9329645990017783979603666701312655628387952`30.*^-15, 
     1.13951868677743319324065959602962710377001861`30.*^-14, 
     5.707291890516948676365668397923128722616077`30.*^-16, 
     -5.9418845529480225417470065745864664456793217`30.*^-15, 
     2.7923520002012217064789436799987277721211947`30.*^-15, 
     12.9080234619712156760853769219149346098883495100435310575617`30., 
     -15.686972800409581876616429303916359918338766830759887140425`30., 
     15.9069219146825990031288828532986750327992863603366786236415`30., 
     -14.0099998064993379626784146770676197192933170049222602391552`30., 
     11.0277822752674977785933700570956566068047149833637660196864`30., 
     -7.8522399593659010454374398056386614340007211725647511552`30., 
     5.0902335595299762553234995339972245249747432391143772389376`30., 
     -3.0202748615920286264476838317273271476769967008306224923392`30., 
     1.6509977532771312779680174832314434645602368664873152286757`30., 
     -0.839700688794628711900284471096497627982196151683594674812`30., 
     0.403147159655236019546718342054928657391830127109566842231`30., 
     -0.1856463737051722644569888644948859082998734386229900273455`30., 
     0.0826524336362479149854123725886700668173287772227154355004`30., 
     -0.0352307011365852062237851562100864172617973882899453169708`30., 
     0.0140300414807504227353846590578542460916785610607917378251`30., 
     -0.0051536274156358790920638681209384771185259950079282581821`30., 
     0.0018417903486546413512662858096475690327750583441168126676`30., 
     -0.00073419578235796070467201349348245439141379004660527892`30., 
     0.0003264046243384499083384490995575381887068380176725045744`30., 
     -0.0001183362785608742165868345336391442992287872946776518816`30., 
     0.0000145390398457416682691604284885428670599345352472131388`30., 
     0.0000101232640567306526490948062186184996640635791276902925`30., 
     3.611695042200444790914206011202310035720340965707264`30.*^-7, 
     -8.2756480743203585844872907573766464650297927665395914`30.*^-6, 
     4.7113583606101701721947823471835309210144825915209462`30.*^-6, 
     1.2915189445443145104446117964864728340090339630777615`30.*^-6, 
     -2.6105490263408715520413103137542184483820392893821341`30.*^-6, 
     4.911607125184717793928510430808281682950911001968142`30.*^-7, 
     1.0317878013848239053568809243098914292963048982287604`30.*^-6, 
     -6.75461254715655691353192285599790269223261897050402`30.*^-7, 
     -2.144035115590748286487033564334693025392620976170103`30.*^-7, 
     4.207015000860852292731392765334749400425164217830377`30.*^-7, 
     -6.80482365250594904568630153956499196786851827881964`30.*^-8, 
     -1.83459226428654962300091070723205352819333377597835`30.*^-7, 
     1.095203558887905888679259125926553240330932740936031`30.*^-7, 
     4.99320610541976711839324376056358067938413964369968`30.*^-8, 
     -7.6881467920315260873594943167633521854303357565921`30.*^-8, 
     4.4466792535275868721026236408051817805083609769684`30.*^-9, 
     3.88693223197425704347897957772397511429028307478245`30.*^-8, 
     -1.76121644977490295374550265312894074077455888479827`30.*^-8, 
     -1.40234829060868302724827641103565684268456716353286`30.*^-8, 
     1.49722548609555521406191522413471236618517178144212`30.*^-8, 
     1.8955658230105654727787129271454455219549907813827`30.*^-9, 
     -8.9696538202969686057186543805040680154275511203518`30.*^-9, 
     2.3590599211928562464252447386728386122231149672511`30.*^-9, 
     4.1247315775368503017267703597859674118976714227131`30.*^-9, 
     -2.8760346548594475944409343398434637550392757387147`30.*^-9, 
     -1.267636871329781157131924993007876194437070379592`30.*^-9, 
     2.1098760805409539503299737777675067961856102888638`30.*^-9, 
     -4.73191047874256826596570153771557630867336480619`30.*^-11, 
     -1.2006175714652260204223094400133427398836194493511`30.*^-9, 
     4.629931262585045974451879021210014722556584324346`30.*^-10, 
     5.335607527552028508563658763994328151639803538273`30.*^-10, 
     -4.631291703226403178405457616690250224338551041302`30.*^-10, 
     -1.493168248778997617250463914600112277607812650991`30.*^-10, 
     3.277232745252964500060597630062827082857925109132`30.*^-10, 
     -2.68458806112334294447249655764734151309275799805`30.*^-11, 
     -1.869889078337873727108007833117970086170043704622`30.*^-10, 
     8.15601130369308302018410663326028201017213843997`30.*^-11, 
     8.48439095981128709722026630967267613808939730616`30.*^-11, 
     -7.89126040237767036091062120374450642548061615104`30.*^-11, 
     -2.47194115029136963450805769322188042578894494777`30.*^-11, 
     5.68298676853734633910075944258210952999285018344`30.*^-11, 
     -4.0708015953319789931709494936945119215683769733`30.*^-12, 
     -3.37413746450173910063151142377835359840159499399`30.*^-11, 
     1.38602231091193266425470274193934867485976878502`30.*^-11, 
     1.63676818276598975790534240515674427919576897695`30.*^-11, 
     -1.41078776393482229815071864898042985944401624409`30.*^-11, 
     -5.5866568214957820772422801288837913776714212566`30.*^-12, 
     1.07249249821633349763709904926322189898493706361`30.*^-11, 
     4.3074203688123443645204332678220340334422605`30.*^-15, 
     -6.802120405494248845391060822067560112266553461`30.*^-12, 
     2.2124994520221861205922599702856918267981384096`30.*^-12, 
     3.6280106045965821668081761200130550144502397914`30.*^-12, 
     -2.5875308536986057565606610611244649375916927931`30.*^-12, 
     -1.5019074935242826544293310660376343927304500002`30.*^-12, 
     2.147636779286608157075931511197692980075525177`30.*^-12, 
     2.898080610160652260447686822982665553618982688`30.*^-13, 
     -1.484175431334542958763326882360411432656475231`30.*^-12, 
     2.789425155731448376712030860225005523970443222`30.*^-13, 
     8.800827730372928968425244997979004514352240875`30.*^-13, 
     -4.565497254416731347150894874499012972440991701`30.*^-13, 
     -4.348781035144142445086662191808239543434059799`30.*^-13, 
     4.352183382533447099211845603666021831360145675`30.*^-13, 
     1.521755283806112806774018706368515116686537657`30.*^-13, 
     -3.340800084627530615498592603109957793039718094`30.*^-13, 
     1.5000595517868412255723820021379976509147876`30.*^-15, 
     2.219536215604776281784543778905242555413836429`30.*^-13, 
     -6.85258347842850995974824957841425985572069302`30.*^-14, 
     -1.271738359978686955543829133608892906824819403`30.*^-13, 
     8.41336215913102881562353319041152270188441871`30.*^-14, 
     6.03850292974114769267388904181007072055011149`30.*^-14, 
     -7.45569244951815244711315789109322180797176893`30.*^-14, 
     -1.80994466665990267700664701221177484059246958`30.*^-14, 
     5.53723422606754130073716045833848368360725244`30.*^-14, 
     -3.9380066503990554046106051023477703881271764`30.*^-15, 
     -3.58616035145345040860949467841876897869608494`30.*^-14, 
     1.34721269296191631124692063778799373102269753`30.*^-14, 
     1.95110452408617334759524967407268369599087661`30.*^-14, 
     -1.4339229932799408689142802043178689600854448`30.*^-14, 
     -7.9251236264409542823754013455646282721873718`30.*^-15, 
     1.14030982826222840726910906031086420485459338`30.*^-14, 
     5.577875806863316476650721122407819683432289`30.*^-16, 
     -5.9419587554528438644605746592015644592138817`30.*^-15, 
     2.8039657216463193074680781509926686269728902`30.*^-15, 
     238.37631813318335616043490300083387558454`30., 
     37.10448941482250737812432749953834076288`30., 
     20.60263239893138150203773478384344386997`30., 
     5.5248747673885254196799225138634956180736806255529667067904`30., 
     0.1121035938412233606054371105010291985020865775318415434114`30., 
     0.1166950134793256522779711464659867248792157486743637333655`30., 
     -0.1722774805588181676093934623924792164265050843655422554082`30., 
     -0.0475821991659886060805854545035061752561240584658639298294`30., 
     0.0240754253593840666646057089979537313942549686869029275997`30., 
     0.0081623926766329671908642692390992621116745937599930933643`30., 
     -0.0001802085650635557483576938185811798026899413898950985057`30., 
     -0.0004610969545660926232269009677731396179690553264572988665`30., 
     -0.0013488032949489486493575365549118958959913758773105788733`30., 
     -0.0003834943301635016736893330458469026124228367797330312695`30., 
     0.000564259499641052012359932802172756028389357395696454202`30., 
     0.0002129456924752720856420179421964157164192500825912520267`30., 
     -0.0001270901878270648967237527156172818061284119132756214867`30., 
     -0.0000641431476812354856853323687401698970382421964294075184`30., 
     -1.5623347884021930141940605323235293964602917674610893`30.*^-6, 
     7.7892589765684168593846160726257991766538114803521456`30.*^-6, 
     0.0000183304322052592780918082369321062254967406809519973751`30., 
     4.7363436128136082089704647758222667083436636892172605`30.*^-6, 
     -0.0000109539331715609493609578334407823280048829271522393141`30., 
     -4.2738562388534909887319353431608725682354480878039271`30.*^-6, 
     4.0244923978600468082641626985818016650499799060592524`30.*^-6, 
     2.041767987463025569972918770521932010025452662747542`30.*^-6, 
     -7.496378833579596292702598109566110454422229772755883`30.*^-7, 
     -6.300469186680434243739778907148231555236237463057083`30.*^-7, 
     -2.591487360044138636592176083742104903711556965842076`30.*^-7, 
     4.84621165817539128109121480818876902380066591171791`30.*^-8, 
     3.571110900636354284635711052212371967875094067187635`30.*^-7, 
     1.006618749987734847026827651920254668754837725825455`30.*^-7, 
     -2.241469207639384620268705990211409588296833496332257`30.*^-7, 
     -9.25688628229382277575843540961895100334144697741205`30.*^-8, 
     9.88491441495685488317618698842917682205301016797974`30.*^-8, 
     5.28128513724871654838264993279422606342154368206992`30.*^-8, 
     -2.7770265057965994859549630469672357692174396856109`30.*^-8, 
     -2.18931438486902522406184090914467668421242674745217`30.*^-8, 
     -1.5733208970281911505876807762960983643266619179219`30.*^-9, 
     5.3542685531177920331057403842202181778576562981574`30.*^-9, 
     8.979043905449493283920117086092347854264074828708`30.*^-9, 
     1.1861555333829475975700089395036663456297092457134`30.*^-9, 
     -7.8355684954359005031169000532323272630894681524446`30.*^-9, 
     -2.6440009993617629302296958425193177459407458385114`30.*^-9, 
     4.7703441958543235915984331401575722398631385819453`30.*^-9, 
     2.1717551974956695796354852546997677652193649233276`30.*^-9, 
     -2.2357049040688902704319843483380014528172220156546`30.*^-9, 
     -1.3075874131303134686277455218211100409624115109098`30.*^-9, 
     7.169665107756655247846087175240093038796481961152`30.*^-10, 
     6.15476004375938712576196687405895495092868579233`30.*^-10, 
     -4.2668950821644982789762011239499887109430156564`30.*^-12, 
     -1.998645353961729180235288495492032150882992305483`30.*^-10, 
     -2.30695872779558952767459172493946476609371097307`30.*^-10, 
     1.5865463301782433091100891912089351554549531465`30.*^-12, 
     2.406954118568009796176759485399693432058877322548`30.*^-10, 
     6.61577211265286081943036293236127383113603234599`30.*^-11, 
     -1.741001509835695408967277736798787609099913538785`30.*^-10, 
     -7.07163401479762393981296687928115758240497270452`30.*^-11, 
     1.014930100119701428193486677232066978388793199955`30.*^-10, 
     5.26134135019134539380819673951113882274067187793`30.*^-11, 
     -4.74691362770184250538092508825890320701406959195`30.*^-11, 
     -3.1780370266438836029937871318472143041937039795`30.*^-11, 
     1.50208590462643489362021612823518156896821685029`30.*^-11, 
     1.56935519005523613128619899799943813923414458057`30.*^-11, 
     1.0153396160764736004266988697286477496875408381`30.*^-12, 
     -5.6086067675114762574080594648775519932571284475`30.*^-12, 
     -6.7974523673059631185866455093641092481038122263`30.*^-12, 
     3.507306425429556581779901312570083311078933072`30.*^-13, 
     7.352000249361717822643331920615480699270065436`30.*^-12, 
     1.7741690084780324624329689493623502082036240679`30.*^-12, 
     -5.7534022870439085351685307466694198086332600699`30.*^-12, 
     -2.1814044223127012027432016811671568560005362933`30.*^-12, 
     3.7690802460456710175386244935820514576920971237`30.*^-12, 
     1.8323251618298242291312838401221140507707157797`30.*^-12, 
     -2.0732011988726424845004363116343169286257970605`30.*^-12, 
     -1.2672114703439870690891635668268529664114487775`30.*^-12, 
     9.252658320624593781617346469248794705477481256`30.*^-13, 
     7.515025410565545143347011826597204029459269094`30.*^-13, 
     -2.289707820104312178001442157788898009136838841`30.*^-13, 
     -3.694840076630069853444780278218579326988401632`30.*^-13, 
     -9.92139117532717656185263098947236053562995727`30.*^-14, 
     1.304620587657039576778731907951450911515507949`30.*^-13, 
     2.290722291067031860086229711532204882901829493`30.*^-13, 
     5.358143621872587323956273874461678681618159`30.*^-16, 
     -2.26092850974939900104882389305347200714640206`30.*^-13, 
     -5.54797136363461045627342856410126068483037136`30.*^-14, 
     1.877227537845468951692691602697999029303198571`30.*^-13, 
     6.93383548712268895316135393515007087583887868`30.*^-14, 
     -1.247803375258307141969420164612979185039010945`30.*^-13, 
     -6.05441014307774067872063500997557799466739411`30.*^-14, 
     7.95572940491525179669314117060908548900403045`30.*^-14, 
     4.56711919408557559466150405428750031045217987`30.*^-14, 
     -3.74798736255078949960735162998298981189405803`30.*^-14, 
     -2.95939249541247591553370721773400147565449459`30.*^-14, 
     1.69201318669560705009803041780775925381372068`30.*^-14, 
     1.74094399108791670667805642819260621814324663`30.*^-14, 
     7.291878831114544894453897766488321166392878`30.*^-16, 
     -8.5150962190572325151529414005342810644894816`30.*^-15, 
     -4.7989783487849961102659203698732380250858`30.*^-15, 
     3.466281269101601054795629784692373077856431`30.*^-15, 
     1.01758328312190879732009191821429672751268314`30.*^-14, 
     -8.851539999278475330851833819317860860703441`30.*^-16, 
     -9.0091078341377829088171074110068181436958079`30.*^-15, 
     3.38513612869384338685031702665555203724594`30.*^-17, 
     1.01340998045142058174642416055694943144732369`30.*^-14, 
     238.39968169058417276478151637467632951502`30., 
     36.81256175626747768371675469707264688363`30., 
     20.6417352473824901872017550755641781517`30., 
     5.4833148119858412493941958726413590620267980255780893884415`30., 
     0.1192769346991705695492242008561020635628764794435932259163`30., 
     0.116150348412602877999528029454747140491655224609346661611`30., 
     -0.1721563695244139988697586753065911527271995554165932457731`30., 
     -0.0472367309359647261416319028158507776602769534347712621633`30., 
     0.024013030933403369938827202969945621824719245215290066638`30., 
     0.0080955917645863586689569076710094557606098643252992429209`30., 
     -0.0001654227832051901756582439543323458479517804463738721087`30., 
     -0.0004549301419565321077720064244221018701478406743744066202`30., 
     -0.0013509374838852612643807698940234962658750257826081945576`30., 
     -0.0003812876225621109056340654664375801153427241165360245565`30., 
     0.0005640122364930570668395503356478387261751442836986822527`30., 
     0.0002113862846730511657557903703881933285066558584840752227`30., 
     -0.0001267544539661717984131401109135349524297698854767232421`30., 
     -0.0000636007937541935410741394661676036497240796209597213247`30., 
     -1.7123426466275611138725637122642171227602007809177433`30.*^-6, 
     7.6908412023868344280640659636401267150526008149047262`30.*^-6, 
     0.0000183711067166544341128898623316752747656552531035917615`30., 
     4.7157911668436770637079082071066528818661124979186142`30.*^-6, 
     -0.0000109560158188361388219298751651975905321400719492198601`30., 
     -4.2447464380122570605171186483662678906036989857912284`30.*^-6, 
     4.0189329819381158303369220684882025155050148756244246`30.*^-6, 
     2.0257104116823882349455385540354970325719601267015477`30.*^-6, 
     -7.453704556195831356017051643246005147551199888498385`30.*^-7, 
     -6.241924227296999308774968009566518005802102951541744`30.*^-7, 
     -2.611658761702886353996985007460281741503356784398006`30.*^-7, 
     4.73991358228904702354935914029132333865683146407479`30.*^-8, 
     3.577454204209151306870609213482111410869360752473549`30.*^-7, 
     1.002051373689237871368642040186412628616787170496189`30.*^-7, 
     -2.24196120785241523366214705789317132175041531990409`30.*^-7, 
     -9.19525855062728109702257601698450155572459971781665`30.*^-8, 
     9.87387118698642069795554492763295564184435255292243`30.*^-8, 
     5.2408327300903553391022528972792971346397030523616`30.*^-8, 
     -2.76639729740245557782890497367846032972429836971569`30.*^-8, 
     -2.17012093717347136109948673427511513780763286908541`30.*^-8, 
     -1.6377240529991330958545337707864225768726984887846`30.*^-9, 
     5.2914875801124668354219209769533187444190560534707`30.*^-9, 
     9.0082016392704048381082795001764906225687784648503`30.*^-9, 
     1.1902768005233350426720907776494627922942890355999`30.*^-9, 
     -7.8443630330110465357856515874442140455691259338828`30.*^-9, 
     -2.6298430823512123471900622230872602058929656462396`30.*^-9, 
     4.7701524612435573835351943952420335525529518917095`30.*^-9, 
     2.157009119721486490822224579673343755305390505661`30.*^-9, 
     -2.232878614367167480588018397729227561517451758557`30.*^-9, 
     -1.2975372418658602687364250407473050853870570252296`30.*^-9, 
     7.142382425359161596082400869302310425886667336035`30.*^-10, 
     6.101231581610885580837417993171603824480296921039`30.*^-10, 
     -2.4341965855388958529005183989711436806832901568`30.*^-12, 
     -1.976954047407717522059920163110736749044139513168`30.*^-10, 
     -2.316782347073777017045260372425704820431718821625`30.*^-10, 
     1.1262913659222987077562705109661038021689025501`30.*^-12, 
     2.410972923736212420126341838502346086475342670354`30.*^-10, 
     6.59020511101937681737046941561443477292557548155`30.*^-11, 
     -1.741898018798685175374870033474887108330287052946`30.*^-10, 
     -7.02866524871210773397638800926459427609975383754`30.*^-11, 
     1.01445311520199483502400736142241033702334461131`30.*^-10, 
     5.22405017161937766577038749940288586442202880357`30.*^-11, 
     -4.73879254934862707928550156709994898578107321777`30.*^-11, 
     -3.15302015846259031989109015948917496359607993547`30.*^-11, 
     1.49469026361586412018853444199889306868146595972`30.*^-11, 
     1.55535684566543821990524763249253251744569712409`30.*^-11, 
     1.0652863214144990607513561345327927336166911194`30.*^-12, 
     -5.547074007841698175079596105237705166138500444`30.*^-12, 
     -6.8274358238911090443196134742293010210506054425`30.*^-12, 
     3.335514477916261979302453270887213778607859633`30.*^-13, 
     7.3652408709104952201960578885212121515670563917`30.*^-12, 
     1.7689702588749160339035670434227990718060498171`30.*^-12, 
     -5.7583412483340011163887145427288840244065626404`30.*^-12, 
     -2.1695814885180280970542288132474199995355333734`30.*^-12, 
     3.7682795787060508460527974799589401204247810198`30.*^-12, 
     1.8197704580682607473621024514403316792410047805`30.*^-12, 
     -2.0714079685334141668598812644097326216107261497`30.*^-12, 
     -1.258056776154710093534366145020868078699117445`30.*^-12, 
     9.224884553422444233144307146001924178960854909`30.*^-13, 
     7.450568781637376103711957005002679145858055039`30.*^-13, 
     -2.272650953584997422230492078245948373795029581`30.*^-13, 
     -3.66270876209233118968544865117205078864286517`30.*^-13, 
     -1.008431537499326153785145584862279265734226142`30.*^-13, 
     1.286807594587984033369609305589933522975393471`30.*^-13, 
     2.296832196320434575028595980266451385891156301`30.*^-13, 
     7.683727246070369125188851710452575687393039`30.*^-16, 
     -2.266823334287490428854577548204028811711873897`30.*^-13, 
     -5.54966811601019208439703184834955978459027504`30.*^-14, 
     1.87725110863919724338654892992502933461865986`30.*^-13, 
     6.88160017191409492574316781646570497911661638`30.*^-14, 
     -1.249052783722761338762447141496099138925224272`30.*^-13, 
     -6.0271795628814009184979019221776282373134417`30.*^-14, 
     7.93999504034124992866729510764473642521916684`30.*^-14, 
     4.52336036959851330990847343568095365195296494`30.*^-14, 
     -3.74789659112794464602817387306539727840480958`30.*^-14, 
     -2.94416239845218138939883321536085476644971851`30.*^-14, 
     1.67912175228203685863642323754775448353425077`30.*^-14, 
     1.71862216364736314746136560293585977464562843`30.*^-14, 
     7.382825491475675716281338262773286180975906`30.*^-16, 
     -8.4798324647122548967365407002167279421574588`30.*^-15, 
     -4.8651836978205068460351052901393539579413565`30.*^-15, 
     3.3826388975546592875987437961640197099962911`30.*^-15, 
     1.0175231099944872330245327371133311876855175`30.*^-14, 
     -8.904976724665650079913951263813772390064714`30.*^-16, 
     -9.0306900530307047121641632684586339551578349`30.*^-15, 
     1.4584146202270396077525879988628220368962`30.*^-17, 
     1.01350992685467691904585153886727220697365995`30.*^-14}
prs[{2, 1}] = {68.95450354144283236540328309711875056478`30., 
     13.2583723004563591712946876078021164331869802968257675657216`30., 
     -15.9867740319876372699275310698745600345829770645375987744768`30., 
     16.09269991494096199924204926814277992645`30., 
     -14.0706747604032677669769259559744645621427695604322403352576`30., 
     10.9936964658687660595765928472794977119718123214455716184063`30., 
     -7.7682003857306212484703900500346772669158344996511490768896`30., 
     4.995338069441826651031078194252393058544147421296522757794`30., 
     -2.9387576539396327200490928608004112021911617521901743096272`30., 
     1.5920297124838030404559184241716499611963615028608758275938`30., 
     -0.8022439819253575788789821641126887122097269501562129210147`30., 
     0.3816993426576486421108400859446791064395155796395460273395`30., 
     -0.1743185071772011427891957095980344835002947660899866040361`30., 
     0.077013263700351012915232644464880725343257146618106092806`30., 
     -0.0325474078532787160027706620010259367984276166967612977417`30., 
     0.0128130089981207947381514865506602034114798132562056520948`30., 
     -0.0046373173793889947478037280996688022247934983349653629`30., 
     0.0016398039276068690207590409855561084907770527227957420411`30., 
     -0.0006588115744043577841715101141961059502439980078656884771`30., 
     0.000296470605680724282449030707467634672153222548158183731`30., 
     -0.0001051726697295792326123164670944970006329422693784527221`30., 
     9.4138134986099275588123860438845999310361387759806773`30.*^-6, 
     0.0000111538349274857455917229925823623780394649643994858509`30., 
     5.6796736922012043990150004018593104934221697338777`30.*^-7, 
     -8.281423105262733510475826016900922938504733040213318`30.*^-6, 
     4.4388536759596817211586808113194676242693578122922495`30.*^-6, 
     1.4735311890735058421272726932530816922920159534672532`30.*^-6, 
     -2.5831758698538922577522536323381403699189269406182066`30.*^-6, 
     4.00336139609581827450507270074442884327083810437982`30.*^-7, 
     1.055579256747639041548653056941033356345462779702871`30.*^-6, 
     -6.413023760662449913102884246949004927343673521586506`30.*^-7, 
     -2.403897250782326549790103611162796044998580209214263`30.*^-7, 
     4.147010700173519302232655242124468930426408715738011`30.*^-7, 
     -5.26745523724810951858085535132758267024285398721151`30.*^-8, 
     -1.867016779623048161401578934049766295827375754074097`30.*^-7, 
     1.030167295662851100235090898794711697151980735739052`30.*^-7, 
     5.4209654236903396531401175481328873561688931391503`30.*^-8, 
     -7.5211325116586778411624502339260601061098187579416`30.*^-8, 
     1.5438271165206781657254395048644862228800122933241`30.*^-9, 
     3.91251514090968518341786967373418129295383161803621`30.*^-8, 
     -1.6162304808001149580818943219316495282244084857708`30.*^-8, 
     -1.47215020812764509620668452856158937906348322809447`30.*^-8, 
     1.44534674370948806310368668105215483318672351224249`30.*^-8, 
     2.4747549434022915470489334920690669202619148416765`30.*^-9, 
     -8.9032011197839962966518435971099382422391709103664`30.*^-9, 
     2.012817268436465689990537534126777415425733187042`30.*^-9, 
     4.2171113812287946245223641258693811441199358080391`30.*^-9, 
     -2.7156072944158854186821603825477428818996096166667`30.*^-9, 
     -1.3792830788448476465114827784149473823525524786234`30.*^-9, 
     2.0594185407324922951972742810486725601896985186432`30.*^-9, 
     3.51965979978950701484469696609069353989282953141`30.*^-11, 
     -1.2014227907853750617276771374063192403394986367246`30.*^-9, 
     4.153431939439964905965157815155876021149959415338`30.*^-10, 
     5.511037692923122276635878620759312435925839221067`30.*^-10, 
     -4.41390469557166555158371285966564435716373492891`30.*^-10, 
     -1.673668436622042408653032719318281015296670192875`30.*^-10, 
     3.211800367531874079896745453255164933253055451584`30.*^-10, 
     -1.37961160642945127086187196010382264754217301779`30.*^-11, 
     -1.87615779130954013021069266455495061176423453269`30.*^-10, 
     7.39243404902134683927944860146854796129951262174`30.*^-11, 
     8.78563335626880951515920938625559807470462829752`30.*^-11, 
     -7.53084219928665917787417274931445154784303754051`30.*^-11, 
     -2.77888120161647175404373586287920130258013270132`30.*^-11, 
     5.56634885778331492641164439164208686964241456866`30.*^-11, 
     -1.7876327890968695543765527928616592226223473099`30.*^-12, 
     -3.3787939560060364192898696281150396866882792848`30.*^-11, 
     1.24588764442961729067888272730878858743070599329`30.*^-11, 
     1.68626368101278142813727143910170441022855263665`30.*^-11, 
     -1.33961249424947193097777866465911927014437610881`30.*^-11, 
     -6.1315558138505900352456438090132964249744600528`30.*^-12, 
     1.04554428863295029288894250779030277354864445828`30.*^-11, 
     4.363560382387629103473844394867202687433705464`30.*^-13, 
     -6.7722202912266737820836976562913309689047414654`30.*^-12, 
     1.9279726449329190438707438528086525669112839569`30.*^-12, 
     3.7006647931199525845794350905301243048953982167`30.*^-12, 
     -2.4286806233284333416269024914649876122699453634`30.*^-12, 
     -1.5998562086254494098996496140320911749562506751`30.*^-12, 
     2.0762973122948746861419778698882386281259985421`30.*^-12, 
     3.758235353597004132492922716713732909611190393`30.*^-13, 
     -1.4650170726805035854737154785873248814439903955`30.*^-12, 
     2.164946015409898266210309091748591261707821398`30.*^-13, 
     8.869829924512745434477653221962272757182168582`30.*^-13, 
     -4.177479359397983369533807104546255614886098579`30.*^-13, 
     -4.514235848486038049180005579319620169081624483`30.*^-13, 
     4.143769471427984301394259584698564545549736346`30.*^-13, 
     1.694059086869616480882137477098192223604744728`30.*^-13, 
     -3.254909771132291677878897715653550306028579254`30.*^-13, 
     -1.25682014157999131152624533703310572298426476`30.*^-14, 
     2.201604667895414941762272226219125781415612128`30.*^-13, 
     -5.86536970801237599193319189653514806817040268`30.*^-14, 
     -1.288931294216583522656307850078044884567063791`30.*^-13, 
     7.79800624195609997321737531881806272181542738`30.*^-14, 
     6.30952798235147143095661651819776360402461499`30.*^-14, 
     -7.1231907374366428929161223604422118533633223`30.*^-14, 
     -2.08894361700430491231256878928621674409051693`30.*^-14, 
     5.38694372872382992420714549832348444269476944`30.*^-14, 
     -1.8094922750737964002757634154697103470480971`30.*^-15, 
     -3.54565195153096894625063015637154905866176583`30.*^-14, 
     1.18882874145339809838067353010814656780435872`30.*^-14, 
     1.96235022402188562927686853087505582157187074`30.*^-14, 
     -1.34133126328128367557616817530404872208268649`30.*^-14, 
     -8.2822121182904099515127947327838774336511558`30.*^-15, 
     1.08280057148035082311673238580468604769642841`30.*^-14, 
     9.603695985761190497310495128384418971465893`30.*^-16, 
     -5.7247745053051174650357542131639598985409288`30.*^-15, 
     2.3833691876480268905921813273111031932712995`30.*^-15, 
     13.251302644821396245197541960377015895613600824876720979968`30., 
     -15.9705236927100694046287152325603943685602438790926718468096`30., 
     16.07506896526750975839007928468137509799`30., 
     -14.0544254534785010685396011332319122447780163242848281427968`30., 
     10.9808097624596981764599310361972191417666692585546777100288`30., 
     -7.7590567116161866828810332573691890013060589188042924752897`30., 
     4.9894505045880317149054060798533608919278640243155042145931`30., 
     -2.9352873539838029679363902350632537441893660931789364551676`30., 
     1.5901392959112567484975725127326967177817455532163658482984`30., 
     -0.8012826870003415979600538743216593460105535054189253328083`30., 
     0.3812382734486934123626333030110170068450399688298464175088`30., 
     -0.1741077832602727350963537337281941161062230152449985031676`30., 
     0.0769209873546475756634556118997234101669875418595076954084`30., 
     -0.032508821442724266217136652729340584150098677730467742726`30., 
     0.012797703087293319047531353148575367360645033796056938126`30., 
     -0.004631532226297633377904623903088165840111329442792314121`30., 
     0.0016376642345777110457417446809057901686308381941499552347`30., 
     -0.0006580098142261441072512932750416880004037717774036201225`30., 
     0.0002961720650841472052988831612093410649221748261403815067`30., 
     -0.0001050757513342947900516989154047543522498652010150296214`30., 
     9.3912898513017143504021156801914458548213009959811209`30.*^-6, 
     0.0000111589812281723992277626744748896634717184039981764136`30., 
     5.634473353506128255964665581186923422002435449252545`30.*^-7, 
     -8.2781231700490911088318650120233821847064448891125778`30.*^-6, 
     4.4382679047908170110356971115118658881814741138834684`30.*^-6, 
     1.4727679233939984605026420652229205404523126929365736`30.*^-6, 
     -2.5827373573156441741248139402536913118655118772105992`30.*^-6, 
     4.005335686928418335523811677673115077561102404635464`30.*^-7, 
     1.0552934779441530949509241080152115605891525453880296`30.*^-6, 
     -6.412875877030524016518759287011705833791379926212923`30.*^-7, 
     -2.402609780753057939297114585809976065030413507291845`30.*^-7, 
     4.146521916873094100090392798666475928745846286485854`30.*^-7, 
     -5.27193471891159605970403892611924862691191983436356`30.*^-8, 
     -1.866648284467205896421290066548297331586624391689034`30.*^-7, 
     1.030258225499637578883385125977347256507591590471027`30.*^-7, 
     5.41893246723551880889750895102509219616297012843231`30.*^-8, 
     -7.52087441450936967060832744399990932750091140985721`30.*^-8, 
     1.5530056910942958207417243212466779657488210001058`30.*^-9, 
     3.91205593935749377105185594624058530785803413341854`30.*^-8, 
     -1.61655794685574961978849036915176651977356861579069`30.*^-8, 
     -1.47178929600616940291609854912398023418942558427817`30.*^-8, 
     1.4454119899101011668096832623453539482966172222109`30.*^-8, 
     2.4725530639665898900576099222132207484902002596408`30.*^-9, 
     -8.9029179074154911519059917891393144314481899545905`30.*^-9, 
     2.0139462045229596201129828512012535875004637456811`30.*^-9, 
     4.2166352194190318266080519631201166998296517746988`30.*^-9, 
     -2.7160827004389574994242186379384795340102616012849`30.*^-9, 
     -1.3788814592139002710978199525617488632816598267054`30.*^-9, 
     2.0595540035713661434915129216618386106589234615701`30.*^-9, 
     3.49281821692081588485638548945156470491468885583`30.*^-11, 
     -1.2014099734615678782916649071256249012961226456059`30.*^-9, 
     4.154964301092927573546103453396809817941767237221`30.*^-10, 
     5.510440573052210194228969726140560837359275356988`30.*^-10, 
     -4.414646721400375582951362405601888939153039222368`30.*^-10, 
     -1.6730611802920598511731731150900319446742165468`30.*^-10, 
     3.21207629934990756306210705073345981353550646079`30.*^-10, 
     -1.38419904173420940856878534831912276218213669155`30.*^-11, 
     -1.876196061936655620780951920032456140625761383961`30.*^-10, 
     7.39535009567814370250889782391139028404806994042`30.*^-11, 
     8.7850389211226728826855613343149846544591520716`30.*^-11, 
     -7.53243302513935364335386589165750401292867415456`30.*^-11, 
     -2.77805109436324007123958246306345502380306709639`30.*^-11, 
     5.56705702697286754871152222201340212325314395666`30.*^-11, 
     -1.7949206967192046957518969267313135048684864929`30.*^-12, 
     -3.37899668671727070401461427372291107088232893678`30.*^-11, 
     1.24641402930460518939263091367748219742496087501`30.*^-11, 
     1.68621875778810239053779960698327911600414601365`30.*^-11, 
     -1.33993869634510529915535839079179185331822597495`30.*^-11, 
     -6.130228482217770684539809992538020995119168823`30.*^-12, 
     1.04571995456279673799060966909267767812047433711`30.*^-11, 
     4.349438649699159830488676002895907840990019456`30.*^-13, 
     -6.7729576940206293105369299595697380473672785716`30.*^-12, 
     1.9290982644084690130600588669058687637469350873`30.*^-12, 
     3.7008422865477107611706331864064146927141019336`30.*^-12, 
     -2.4294657474698066908300016582797619273920723028`30.*^-12, 
     -1.599739756362491985953158086429062469879596616`30.*^-12, 
     2.0767564926048965712524756021656198580471256506`30.*^-12, 
     3.756269623386081603797784431786800109412703093`30.*^-13, 
     -1.465260240812632748297247014419479836434343385`30.*^-12, 
     2.167058712440153950392353142069470146693606577`30.*^-13, 
     8.870650946462994009481249084780132053860452758`30.*^-13, 
     -4.179024615308398869623442103440934892957844698`30.*^-13, 
     -4.514364824622862273083232729116212720650019934`30.*^-13, 
     4.144953189655043362252041369647775257657675737`30.*^-13, 
     1.69367439725083743604953680624216032580775452`30.*^-13, 
     -3.255502126558378374947578027927934587257802638`30.*^-13, 
     -1.2531377161637945245136345622330604948344223`30.*^-14, 
     2.202001130495625593747170756041962703617965173`30.*^-13, 
     -5.87003140535300672159077066994195743445576919`30.*^-14, 
     -1.288977111379668124939673183405674267783095465`30.*^-13, 
     7.80061701688115989556300059375813802788073817`30.*^-14, 
     6.30998242801714756666370109561090123581723915`30.*^-14, 
     -7.12599013946952239196693714898562106753999503`30.*^-14, 
     -2.08764840633147083581606871058998532941042206`30.*^-14, 
     5.38786131699661826718667871976037006859440471`30.*^-14, 
     -1.8135745127331348443058450614957511313280985`30.*^-15, 
     -3.54690011007770451097306964604426516133918504`30.*^-14, 
     1.19010471838579163849623371660861027266572129`30.*^-14, 
     1.96234218473135215317884148236472534405236521`30.*^-14, 
     -1.34164858453094495727575047816646953806617832`30.*^-14, 
     -8.2862098123858975130826113524763425385844805`30.*^-15, 
     1.08349991165528848984200505443247583991940595`30.*^-14, 
     9.580464169160640972296718211491720515415461`30.*^-16, 
     -5.7256764810841948475680521728431924187573829`30.*^-15, 
     2.383780642450489486662042504889197719585226`30.*^-15, 
     1341.52200850421543992804137087371920129121`30., 
     17.13451536225521444146504178147392701867`30., 
     140.48283375686254412996675076099097283098`30., 
     2.6434637123536281810418056415523778819644129857829862499061`30., 
     5.360775786390899414897472886460307240352106951783220002012`30., 
     0.0831009533080103269078953200022690022357740700392449933819`30., 
     -0.8721297529164671154686395894105145570736608517742005471963`30., 
     -0.0191424751973312306969051906662885020962158250731001961174`30., 
     0.0927246146486891057374029165190151818554028686667341765219`30., 
     0.0033415838051155339053164180837167090202586684445686609067`30., 
     0.0085702941775121380537829565129203876756116949037262740418`30., 
     -0.0002071039438168681460725851188760872560904802254492902822`30., 
     -0.0088234261984341483964465108062894881923936914309475579078`30., 
     -0.0001547658132660816185664002868507968047759110209166732306`30., 
     0.0029517707126536479712866276472143369755546214249310883741`30., 
     0.000089202045499302798454429211272039892651514359555854819`30., 
     -0.000483590843482128105843171735315629014295491007953864895`30., 
     -0.0000278111845339225576523805745980836375835310700102466103`30., 
     -0.0001053699332302269778942966729677327686493467505672710783`30., 
     3.824051443274848600936220527595665295181323495903575`30.*^-6, 
     0.0001270982533833425247478292403125366209747381106947413075`30., 
     1.7900187827332334132081141470112293127931770621515289`30.*^-6, 
     -0.0000615838605437206162815784754190742990309128823269425929`30., 
     -1.7636204067124372214552567284858211740634994686752573`30.*^-6, 
     0.0000185347818367706661886815211502147303805124324750730152`30., 
     8.750346369669326162413607866950537273252708299465812`30.*^-7, 
     -1.3646537058838582014018717795033727912762719598595091`30.*^-6, 
     -2.844643375413504375615988700522551166992292756437881`30.*^-7, 
     -2.7256663256713610213870598939859551720660152197692264`30.*^-6, 
     3.19582060364108374001019867810971217331808996012525`30.*^-8, 
     2.3704483913780864331738645467647474591865395653206389`30.*^-6, 
     3.75511418374048958418838634094809023823930367723967`30.*^-8, 
     -1.2621204526072836831796881364334454635999563776422616`30.*^-6, 
     -3.77904800428233712526184519650452087907405682896762`30.*^-8, 
     4.710534439602549082637734862281516452507487306238096`30.*^-7, 
     2.24656888014144431186030078219138654238342247295069`30.*^-8, 
     -8.36169455335194234300154854453278696890909737265323`30.*^-8, 
     -9.743055173908827033942425142621892118195479733136`30.*^-9, 
     -5.02898727201155777552039724602741374781171428490994`30.*^-8, 
     2.6703712904641722407706716810013990773874090891772`30.*^-9, 
     6.81094653060424448757256379499035646452075871397049`30.*^-8, 
     2.622867107568118145273818031778348271401257935868`30.*^-10, 
     -4.86518064946943533271753418446450095455603609288679`30.*^-8, 
     -1.0109665328358568788744821431747771624882549815713`30.*^-9, 
     2.6026234182478435315288904629444551241244064514097`30.*^-8, 
     8.877018837973809100309406955326470210055082107034`30.*^-10, 
     -1.04207750847226240890857356129892988089077860265832`30.*^-8, 
     -5.564592392787181699696943406984153927326810907184`30.*^-10, 
     2.1613822347518536732955747415323219008703563673039`30.*^-9, 
     2.73814414218781680539614265761666390132674003067`30.*^-10, 
     1.1659991189242148929906641626170529386068014601335`30.*^-9, 
     -9.73167527090547120104128987745808732221247591131`30.*^-11, 
     -1.9002798632437681821289706132439886570544467625583`30.*^-9, 
     9.4183875969546773510544662105682393522898727169`30.*^-12, 
     1.5800341906204543787982358671237826031716390588782`30.*^-9, 
     2.31415118122432681152895948964988602294699728117`30.*^-11, 
     -1.0111197955487972114269750156868073227174207401841`30.*^-9, 
     -2.78308534551755701485151811387639169347166039131`30.*^-11, 
     5.255155155803766969960815487616126514276352619128`30.*^-10, 
     2.17298292372860164258938426566078184597648461441`30.*^-11, 
     -2.067058949680044528438287921952266138861702952366`30.*^-10, 
     -1.3645645328305640171149052659590836097236574828`30.*^-11, 
     3.47485988302667465959378350138544167436715465086`30.*^-11, 
     7.0499841705251359688599004143464908423402244131`30.*^-12, 
     3.83795874706344596273088752750305288595050093748`30.*^-11, 
     -2.7706166116284702289435588981109296133405972164`30.*^-12, 
     -5.62485748325279160395971046905383426164131207079`30.*^-11, 
     4.320482894329156778631821021017232528820356629`30.*^-13, 
     4.91193962926515108919381021955916022366547690686`30.*^-11, 
     5.714210799389734602612401041696325270733298114`30.*^-13, 
     -3.43374768394775924600638598675673712430310501384`30.*^-11, 
     -8.369685601820304290252038968206798123054959841`30.*^-13, 
     2.02975608738252171782668114787940236342981652404`30.*^-11, 
     7.394098610180311099736856449169396773040705598`30.*^-13, 
     -9.88845418588490732500118235524227078930879057`30.*^-12, 
     -5.365018657592692596309241220434429732803142798`30.*^-13, 
     3.3842900469849452339460299499029971851159319459`30.*^-12, 
     3.271128310831255820910178345453931819525870738`30.*^-13, 
     8.61932674350473811336819862136994918156784146`30.*^-14, 
     -1.73181061796614231257393008848166319327689753`30.*^-13, 
     -1.525166793957387336895957104425125047603752712`30.*^-12, 
     6.68444673115811244811612971731360854164696397`30.*^-14, 
     1.8301763706687491686993887540596655706570241856`30.*^-12, 
     -1.13833284264840384330860378835856060173431356`30.*^-14, 
     -1.5827691807612766665217670289788695622753240519`30.*^-12, 
     -1.80039266744423606615400156191749675594869981`30.*^-14, 
     1.1680959226474483920291572788365028683574694293`30.*^-12, 
     2.4212336243772380138550775325522588520931879`30.*^-14, 
     -7.576859441173654688147857159122769556410457092`30.*^-13, 
     -2.43885984086232944441770245721956422833717709`30.*^-14, 
     4.416758815817905748275801358856828614338296117`30.*^-13, 
     1.76500114904032382511641397363056365279561208`30.*^-14, 
     -2.224466325596399849735432952947772748151827405`30.*^-13, 
     -1.28283256042085618689904778701591044679801478`30.*^-14, 
     9.44176928224451100407564005662434531382649175`30.*^-14, 
     6.9512910616415800252245559293674661909748558`30.*^-15, 
     -2.60002834844978795884346664621598955602078071`30.*^-14, 
     -4.0726520042085472024040809032839379803763338`30.*^-15, 
     -2.221142396927704032293199140464914714225772`30.*^-16, 
     1.3903878112929749328706869461420390826363943`30.*^-15, 
     7.2682864968895931314483572913839630770276658`30.*^-15, 
     -6.151851262856143607628932882660799606696149`30.*^-16, 
     -4.5954565263866008484751536644796420297992239`30.*^-15, 
     7.7687153927225075094208422379625981197463`30.*^-18, 
     2.1168294996948611860949667904735371975375728`30.*^-15, 
     1341.52199187697010694460726868993325887501`30., 
     8.5789720097907575039726831119049636971308046454473896230911`30., 
     140.48281195029324392091955253551392297536`30., 
     1.323167960511296531682585611405859961971800353606426098463`30., 
     5.3607779226915457735214933032005041497353872471580519432192`30., 
     0.0416019189667715807634502406990699673770759783104024812975`30., 
     -0.8721297077400197906223919503093714099472449995062512698102`30., 
     -0.0095779228452662927236258915648628950193550164255974711737`30., 
     0.0927245092252208216353676006443952015075821443527226103443`30., 
     0.0016711247128447106917225280280837592701846448711967628704`30., 
     0.0085703283991809888767776648093694214197434132992580165091`30., 
     -0.0001033902274831633456661574446900507454297986428029512821`30., 
     -0.0088234316004819361069857713576935025145057496904844644908`30., 
     -0.0000774454851109681459325566561566924222002310889044754433`30., 
     0.002951769807367234277443627169442600323820088432016600938`30., 
     0.0000446079439339925648691759668547553733241421476985060027`30., 
     -0.0004835897539878239798059424443044427848437069499226898331`30., 
     -0.0000139011097779105827389147436803916620771955243831054747`30., 
     -0.0001053704173378334676543790697017554197912005107208951428`30., 
     1.9087302083482396238675696580502708111137770831709863`30.*^-6, 
     0.0001270983804840822633393365312614884829129161227737611107`30., 
     8.961808214489347722483260240279043276048866239823291`30.*^-7, 
     -0.0000615838620896428626600190636205474145651157034816019443`30., 
     -8.819537190990193129878453897876167740722171096609542`30.*^-7, 
     0.0000185347600964858426904527010825964744104933249290829356`30., 
     4.373833932404919074715645760815944267533854443688661`30.*^-7, 
     -1.3646379073619735905791797986769797038743980740326993`30.*^-6, 
     -1.421045008388257957416056358958090476021915762626946`30.*^-7, 
     -2.7256736238644392487580567472487786607129749670234607`30.*^-6, 
     1.59118835224392721710981312167820812844114396216619`30.*^-8, 
     2.3704505994126663418021342509450715930936836094064275`30.*^-6, 
     1.87987710315662553126506176517550726372999204945591`30.*^-8, 
     -1.2621205430717183145427406971510753810430803392680542`30.*^-6, 
     -1.8897675876897017162437156277369620664750134770204`30.*^-8, 
     4.710529812941468913308400790298005856469985723049175`30.*^-7, 
     1.12288920969283180143823657583058563292001198629834`30.*^-8, 
     -8.36165237240654479283301233246199788494492323297572`30.*^-8, 
     -4.8673852172952990880369798757362560000607277792534`30.*^-9, 
     -5.02901237350970159690723306088620555081340815687317`30.*^-8, 
     1.3325444995173344307597765172587408967146484531952`30.*^-9, 
     6.81095772111373250009038680671050311556309382972285`30.*^-8, 
     1.32393000862842547015974421904105148837988939068`30.*^-10, 
     -4.86518389903243145856175959931085042917555509326023`30.*^-8, 
     -5.058784618024210680023865475549932677267725032972`30.*^-10, 
     2.60262320482480968885074133224070833056454330186998`30.*^-8, 
     4.438490978895678303441959141265264852995843287939`30.*^-10, 
     -1.04207631077526113698483047614453235251321620866981`30.*^-8, 
     -2.781020108680758769860075830823623599870934550034`30.*^-10, 
     2.1613710144898020128680455642475224631609642380761`30.*^-9, 
     1.367795106414281228662777098467736310947840444268`30.*^-10, 
     1.1660065858512850646200547008256923420657933029361`30.*^-9, 
     -4.85696564018902079677369133862330957589429272187`30.*^-11, 
     -1.9002838295829726231074969398130821967673756872233`30.*^-9, 
     4.660642147231724725696778916751703650180803118`30.*^-12, 
     1.5800358000413026276781039151190709306234181771926`30.*^-9, 
     1.159147107791513587584553822456710525765391789`30.*^-11, 
     -1.0111201295651741363717198186418400691671454566331`30.*^-9, 
     -1.39200898652637023432100604892517238080113505984`30.*^-11, 
     5.255153051952465261227340273713031462713776597029`30.*^-10, 
     1.08627297619416001798371103728554465132530766791`30.*^-11, 
     -2.067055451828073189108067786230833943115334717609`30.*^-10, 
     -6.8184474761587081849985525245541765917238573289`30.*^-12, 
     3.47482920380515213672330538932546032632129386216`30.*^-11, 
     3.5211684326170764857914760842154624227875849355`30.*^-12, 
     3.83798008320855898579565472428567674787233931277`30.*^-11, 
     -1.3824587991582853367130794131989014510375918084`30.*^-12, 
     -5.62486960218666117034571328979056200604181162521`30.*^-11, 
     2.144624546289034098513214989690251436748797518`30.*^-13, 
     4.91194551122534864568272213112031806146779666057`30.*^-11, 
     2.865672435673868881069736962532178510790745562`30.*^-13, 
     -3.43374933824845848529579939777803558654567074303`30.*^-11, 
     -4.186856108932812358671507089209140397628933888`30.*^-13, 
     2.02975605122339437449042742675019608435818316669`30.*^-11, 
     3.697487206487060428343790230091069023157749805`30.*^-13, 
     -9.8884429970273020789364567753273593675785322345`30.*^-12, 
     -2.680781528735740650550317493615404850671893545`30.*^-13, 
     3.3842810846614802611598913858692209474345604564`30.*^-12, 
     1.634609325824391747817059643595426760591772716`30.*^-13, 
     8.62035311157880674478523000742416845736309084`30.*^-14, 
     -8.64320519624238235048539958864040470917627488`30.*^-14, 
     -1.5251712696819312983181084894944776652467482806`30.*^-12, 
     3.33753999959899003972686264387331953203018909`30.*^-14, 
     1.8301814799966502231171050615341784069669955661`30.*^-12, 
     -5.609687518297325472613461406930508238506783`30.*^-15, 
     -1.5827696705678911773211634926733780173326987447`30.*^-12, 
     -9.0000791482163279796165358795142191198212877`30.*^-15, 
     1.1680979548982846155717407703901722897729155554`30.*^-12, 
     1.21396452421331307563522421485568712698068139`30.*^-14, 
     -7.576849044450034521890632489275844819156866042`30.*^-13, 
     -1.21746678690994310899334131413288797969604572`30.*^-14, 
     4.416767668090376665902875771190942229136464732`30.*^-13, 
     8.8382574632294419470268309185735691706120167`30.*^-15, 
     -2.224454993876874289970577936243108177934959943`30.*^-13, 
     -6.3954257922612694156113616349929770434361537`30.*^-15, 
     9.44182619821079577986564384303790149680365074`30.*^-14, 
     3.4820183344259905210720699074470558976659963`30.*^-15, 
     -2.59995345065167165661145166470733238894094098`30.*^-14, 
     -2.0242420100926087341156941910081738052505099`30.*^-15, 
     -2.216769822148249845461692987601319321281377`30.*^-16, 
     6.986717000996644057288859294334414254795409`30.*^-16, 
     7.2686137144674506459000503012451716234128658`30.*^-15, 
     -3.020631466682997819858069895557257556981728`30.*^-16, 
     -4.5951879852541389796778123994585075651407384`30.*^-15, 
     5.0770479099948305035673645541960361449467`30.*^-18, 
     2.1168164344326476276758025249547156687639868`30.*^-15}
 
prs[{3, 1}] = {68.98978469206835070537596148426341435707`30., 
     13.2402027998641878222407646660044899321991239130454345908224`30., 
     -15.9718707740324786474119654831702636931068800299247840788481`30., 
     16.08394749515753331840195551678726718953`30., 
     -14.0684487743130438310958573235883455332445786160027381268481`30., 
     10.9962479979377847617583089458325226323543049963650454388736`30., 
     -7.7731329593761314319684742598712981004317913500672419954688`30., 
     5.0006269368797715467277597853630522366859840104335411349686`30., 
     -2.9431908813659971835799739369568609871210950171577710335786`30., 
     1.5951876535369949699407795121965620458530233217461072250624`30., 
     -0.8042274942184380273695593562441413284302942817223578525445`30., 
     0.3828249280962372222918429237416667306608996228326833193979`30., 
     -0.1749085006115242496346137775291477391932638930227403031248`30., 
     0.0773050409231612833325217498968176823515549800785022613964`30., 
     -0.0326854145067101345969358933093921918945331301945593606717`30., 
     0.0128752299653289436347103667511046650678809040495741819668`30., 
     -0.0046635408677274036922505981562893554741371062902178849971`30., 
     0.0016499894958237804391242924554803372078145367198353822646`30., 
     -0.0006625914627886194157702986728709593855683811870438310973`30., 
     0.0002979713519207507283139852921237866835588238061537140142`30., 
     -0.0001058338215626700628685731054838184976657104743592825183`30., 
     9.6688918729500376714771269610354768766645183920306087`30.*^-6, 
     0.0000111054583684795388842771567579539316734665004872414558`30., 
     5.558595441788240519933293185418876382635296291373789`30.*^-7, 
     -8.2812823352272606162109523544071205827706651539776804`30.*^-6, 
     4.4531334134341017739233184493046050812876524622786267`30.*^-6, 
     1.4642871906686435425270079281550124503778881319175606`30.*^-6, 
     -2.5848109431444763927117446575308783614353081157868438`30.*^-6, 
     4.050689279242358488260632618047827266727513618540848`30.*^-7, 
     1.0544301525228950854469743315363306131799344937880495`30.*^-6, 
     -6.431171372074547779684948891133299903176898831458443`30.*^-7, 
     -2.390659486681197678959887656134472754074299087332647`30.*^-7, 
     4.150429710760513671079011342500914358491268055442751`30.*^-7, 
     -5.34724569202025392496936633540101729327552590291426`30.*^-8, 
     -1.865483946631656164763400236804415574507193748562408`30.*^-7, 
     1.033602007222631197620339671022240671392100982870535`30.*^-7, 
     5.3992871692547678426514871485481127962287985192371`30.*^-8, 
     -7.53030977813229189739421883983584667320623720215079`30.*^-8, 
     1.6937698721281563215521010312082283621958183974583`30.*^-9, 
     3.91148213314643921518077751870951871547164503863109`30.*^-8, 
     -1.62383036104712442952399391716084260983663109596445`30.*^-8, 
     -1.46865651542359035656033813314274709722501212890952`30.*^-8, 
     1.44812775874885038598049576193768900317477279502476`30.*^-8, 
     2.4450647752981018669217804028772359561743664856841`30.*^-9, 
     -8.9072683571755750376960904208131575753274907925715`30.*^-9, 
     2.0308114790409786835148051863264939778721222448687`30.*^-9, 
     4.2126479798782363408776143544410449633108688538713`30.*^-9, 
     -2.7240676547136170499439355802298808929113876578855`30.*^-9, 
     -1.3736267187027626628955851878426772243571147152145`30.*^-9, 
     2.0621629129123450411076012263741361051141959602676`30.*^-9, 
     3.09473144562805922592361650735608007936306891097`30.*^-11, 
     -1.2014646562384743247981947524172550223208738310702`30.*^-9, 
     4.178248363758770469018140361010198591924324262971`30.*^-10, 
     5.502385620582556104991026658848101091530917541626`30.*^-10, 
     -4.425394043224780200451151430985690738127039460505`30.*^-10, 
     -1.664489380342242158369528609814794221645186892883`30.*^-10, 
     3.215365645898324474291078827916019141457370805016`30.*^-10, 
     -1.44683508143053270659464989948598907811130501695`30.*^-11, 
     -1.87595007375701255013948425337824747013653334113`30.*^-10, 
     7.43222191404976395406921088642034610950416920317`30.*^-11, 
     8.77049835630275556957740336855747264845744723188`30.*^-11, 
     -7.54984469257276978489548390007362299121204180456`30.*^-11, 
     -2.76316743200079096558512064296318303532465873375`30.*^-11, 
     5.57272113207395658198428897406053382000932983681`30.*^-11, 
     -1.9071783494469698795024615017882150496525743899`30.*^-12, 
     -3.37874396606036866291704646617864436719703920792`30.*^-11, 
     1.25326284944561493354671770284318887653761012054`30.*^-11, 
     1.68384872824949494564096140890384046036087529483`30.*^-11, 
     -1.34353447992561966667727384123442630370751537801`30.*^-11, 
     -6.1037694774520913373911110473728135198524035615`30.*^-12, 
     1.04706728002467680076038315452051655495806174288`30.*^-11, 
     4.145428608823158069670604609045193147970569989`30.*^-13, 
     -6.7757533090678190640455814973829675901187026371`30.*^-12, 
     1.9427447513428466851710997513272867482306977591`30.*^-12, 
     3.6977382079963127401915246407583075861225683382`30.*^-12, 
     -2.4364948414354330360682179022345865029730205219`30.*^-12, 
     -1.5963224816648771276942867680746611836740693705`30.*^-12, 
     2.0800034623800929756204313509191685555685471671`30.*^-12, 
     3.718866194193306372081752221473912768431547804`30.*^-13, 
     -1.4654893109081595262683305081910589742448915255`30.*^-12, 
     2.184752542036462027910994012867009777177031567`30.*^-13, 
     8.865014448351704612255386128677106407313163651`30.*^-13, 
     -4.194157785730445669831440057705894111710520815`30.*^-13, 
     -4.499261247326334967067786698957951430090764272`30.*^-13, 
     4.143913305687232825508012382215188550899461959`30.*^-13, 
     1.682729314058208380969700827520459571026988715`30.*^-13, 
     -3.257043615547454559219721617781692384360133812`30.*^-13, 
     -1.11240294691765364025802358628434210297361604`30.*^-14, 
     2.19348280951127613038769108661394530147397681`30.*^-13, 
     -5.9489483609074940371863450388233442017009789`30.*^-14, 
     -1.28660903373601343123920933178078350239303372`30.*^-13, 
     7.90463157798146053050706157845033530000617047`30.*^-14, 
     6.22123083214589719780892824818833311535627921`30.*^-14, 
     -7.17950919638766141059399214404132222235143602`30.*^-14, 
     -2.06790964484983654539847567360254556166945048`30.*^-14, 
     5.46930731960536545778287099746013613050680907`30.*^-14, 
     -2.4873611274058592829003554342768225729814435`30.*^-15, 
     -3.59320395519297004058046364358447478712310754`30.*^-14, 
     1.19735639165135723285599411659250454505566209`30.*^-14, 
     2.03312722907432860706197869985526658294463135`30.*^-14, 
     -1.38353407559220835502464273500785312912697812`30.*^-14, 
     -8.7872315384078254752898296661082629704773104`30.*^-15, 
     1.08293741730409620621661324369947650124375572`30.*^-14, 
     1.5954553495699173753659355654804089130144957`30.*^-15, 
     -5.8741822082728314281269642924404496798910434`30.*^-15, 
     1.8148565661300183599879852534975768814408022`30.*^-15, 
     13.2331349839394695401270644252270636164057230505489295474688`30., 
     -15.955625437063431012358053607670214261625572846369111015424`30., 
     16.06631472341425747304005017162695360258`30., 
     -14.0521919496969959228371634596992325212133324101720869961728`30., 
     10.9833502986747995350747057392508657410247572516187251146752`30., 
     -7.7639778104278921450136555081893331953459389846452313260033`30., 
     4.9947295264401305721913646185617771063830301445629803691118`30., 
     -2.9397132550868436611773997253884064077286118031708270131196`30., 
     1.5932923819509444938291086425981124668716204003218510728929`30., 
     -0.8032632813331856060705172943243083674917069897734200726382`30., 
     0.3823622437575255190856047328035487057761008797392040285221`30., 
     -0.1746969422397811608807613666295792023358715197774584460468`30., 
     0.0772123576954819117204755570322434897044323679704367825873`30., 
     -0.0326466396409936038598075271470197024509529620349655685737`30., 
     0.0128598411505143123148755093580585048708791685499373056565`30., 
     -0.0046577211657014531871722613266314255953406798346965192175`30., 
     0.0016478360794618415637216404414160694963276178112693179881`30., 
     -0.000661784389118707490700924217425719512131990184161062058`30., 
     0.0002976707626524518544545705460615703480080429630225071902`30., 
     -0.0001057361355410039155240492320696301673186626064083165396`30., 
     9.6461128155186425470122411229843518752903403986595948`30.*^-6, 
     0.000011110674266787011502677758865181525673733125576501168`30., 
     5.51318179862297309007077204480722966066293837385275`30.*^-7, 
     -8.2779688900580661669175229820336382890468484613014318`30.*^-6, 
     4.4525401060747017276732113364618585728238719761898602`30.*^-6, 
     1.4635246329836668569127867298879067567427589940180171`30.*^-6, 
     -2.5843706150420636803194621002986872508512926358639944`30.*^-6, 
     4.052657543627729131526463305172786483228905243466202`30.*^-7, 
     1.0541436714164212721822496709228388136995448324985396`30.*^-6, 
     -6.431017808758359558434353788443345154349713984626618`30.*^-7, 
     -2.389370898169282448904353378551780485244017913022492`30.*^-7, 
     4.149937819197910019707208765932077189220481571344023`30.*^-7, 
     -5.35171976876993419130094691201685986357279673381435`30.*^-8, 
     -1.865114091556371952309299845426231516212537777074873`30.*^-7, 
     1.03369221167618157771277628392950130092587749080736`30.*^-7, 
     5.39724975146404329510930257058678567239427035408731`30.*^-8, 
     -7.53004656052372237157413192223245555367204713827052`30.*^-8, 
     1.7029543979788985161330371248651385577422526578941`30.*^-9, 
     3.9110201115739389271326038425966409213112942029633`30.*^-8, 
     -1.62415719603348136240949489617161379674636905366114`30.*^-8, 
     -1.46829432182205833001713380319523957714451127757`30.*^-8, 
     1.44819222564490176836666280844689934210783775129143`30.*^-8, 
     2.4428585344971972860866582965703923156787052428905`30.*^-9, 
     -8.9069793480697785649371280537465788485659988060549`30.*^-9, 
     2.0319410183948872725147803612966604060723377020033`30.*^-9, 
     4.2121682881158407242419375555720190334389842585911`30.*^-9, 
     -2.7245422685905748093990051774215530388834423794122`30.*^-9, 
     -1.3732233398182447488272646952176960899907910463973`30.*^-9, 
     2.0622974354300359536603310575460082831076891821705`30.*^-9, 
     3.06781448657050927570942756746643078958817882883`30.*^-11, 
     -1.2014510461908252343638011202234648456072920280976`30.*^-9, 
     4.179782408079561755292303839359131711009812609443`30.*^-10, 
     5.501783947278977065334337142629191376842507415289`30.*^-10, 
     -4.426135931737354123982784454153778033113106732139`30.*^-10, 
     -1.663879282182043076576613372478105368785447971043`30.*^-10, 
     3.215640372050900502619958445705192291050662060707`30.*^-10, 
     -1.45143001125635893367023648090470442275487232486`30.*^-11, 
     -1.875987708827868882241622971283748337276598552286`30.*^-10, 
     7.43514273057989883765991988526132134156650726339`30.*^-11, 
     8.76989632613281092665617096414843663711562563441`30.*^-11, 
     -7.55143049076641471208103256020541716569838345587`30.*^-11, 
     -2.7623376497288516262093257869588110656796827972`30.*^-11, 
     5.57342870415164102266077370193391751819232419619`30.*^-11, 
     -1.9144853500285195620095751428762067866592184987`30.*^-12, 
     -3.37894030078409266305330937070234996803839874705`30.*^-11, 
     1.25378500251761768864061483484566665728731584125`30.*^-11, 
     1.68380365471654248076825305148858865279546072797`30.*^-11, 
     -1.34386040737024171334798612281654298728985739074`30.*^-11, 
     -6.1023894132377817090267019019056349606022850122`30.*^-12, 
     1.04723775120660879020952465843575441099387375389`30.*^-11, 
     4.131399412035346214092298148295066030238944565`30.*^-13, 
     -6.7764861926213249144569827433725964121169926608`30.*^-12, 
     1.9439137278291640282860794857035975126099003822`30.*^-12, 
     3.6978662717367168483047498660704174740932478059`30.*^-12, 
     -2.4372649571431450390301095493451881013634176739`30.*^-12, 
     -1.5962056409541872223261842961461981942253536166`30.*^-12, 
     2.0805012851731143069065437619030319518088225807`30.*^-12, 
     3.716457098312795965692378425073521744733875556`30.*^-13, 
     -1.4657157927250404660716837921013079548686338156`30.*^-12, 
     2.186826765967500067101086594925914561922152977`30.*^-13, 
     8.866198252495533735563958701957611889509662549`30.*^-13, 
     -4.196098114525812042717347584408280964737996226`30.*^-13, 
     -4.499225956487678225645699787831654072594677794`30.*^-13, 
     4.145028146562692527554272843112012569870388559`30.*^-13, 
     1.682688603629359879531099467498491070754276857`30.*^-13, 
     -3.257986387124039783273314198074710836095061348`30.*^-13, 
     -1.10719377356604348324558021475908042218092877`30.*^-14, 
     2.193791637282019637608277507058054809263672505`30.*^-13, 
     -5.95039831055644722517091289156036685270621308`30.*^-14, 
     -1.286958903650022893588423927628797803197868989`30.*^-13, 
     7.90857858048245193855180669760602502225996631`30.*^-14, 
     6.22072948620933794625740477675452921118206576`30.*^-14, 
     -7.17940579689093487982870340878848191505976191`30.*^-14, 
     -2.06912062296304857604777725276123211083419506`30.*^-14, 
     5.4712689997213486578415059798181963052757368`30.*^-14, 
     -2.5005513635664040777752870097560174790637484`30.*^-15, 
     -3.59197388899214814781055542042156517163120042`30.*^-14, 
     1.19678257404490367254988612442141463972949648`30.*^-14, 
     2.03371942884293746228609315875060020431919277`30.*^-14, 
     -1.38454974236503963350097023897371284596981622`30.*^-14, 
     -8.7724268376584881210472473169449180922685623`30.*^-15, 
     1.08262059147321222015224476927919932225846309`30.*^-14, 
     1.5923225640628512423968962989312436229048723`30.*^-15, 
     -5.8778513397685025654017749293929265539756278`30.*^-15, 
     1.8254974699158279484038205743964374102907081`30.*^-15, 
     822.56102605628730055744433982071046353423`30., 
     25.18371526064986035514688176952471326804`30., 
     85.62662983641949199233227879283371544669`30., 
     3.9765588452543053926862383407748001030212963316078184845753`30., 
     3.186086999717670881769689574162785738274438763864347753206`30., 
     0.1346130218653249157923064320014219651454401342589754869543`30., 
     -0.5375081834842873773009793931498834021691850209149817496217`30., 
     -0.0301626802732687332277569452427842004745825815463218807913`30., 
     0.0576875550787742202212277172173582889814982631459868125547`30., 
     0.0049590053598771719183189131223396251629517251918391419069`30., 
     0.0050645351845441437583613777844658996071620128627836392105`30., 
     -0.0002087743038815546946402185203046035060416734636578838378`30., 
     -0.0053848180953534307262804613904242586449542863328694656818`30., 
     -0.0002684162475194451701971890484158995917438882586820667405`30., 
     0.0018141752748167156013282836469285689554155087338908678048`30., 
     0.0001401564460454526600553324256159503679157204394668487319`30., 
     -0.0003011731438430900968021968543311907240404071439022133242`30., 
     -0.0000406255769094500758876085055650253376697845434535819002`30., 
     -0.0000626305107797524974239017888535651569216651591610210043`30., 
     4.2462848718075851587030792224452104220597153032570359`30.*^-6, 
     0.0000774277733252353563744429331400937598667556060372055705`30., 
     3.4223453328300233292606195163193528780658268099089987`30.*^-6, 
     -0.0000377539742606397471588244752043237986492607511219086313`30., 
     -2.8707239957943262422672495331110471441470060621960309`30.*^-6, 
     0.0000114463003026193089512671066075752648292166503175250427`30., 
     1.3309464638201923031455468356232805550680046977126591`30.*^-6, 
     -8.949166686336932359748382711399280340293055480606222`30.*^-7, 
     -3.950040770136482307458450982494704644638001438578505`30.*^-7, 
     -1.6449310983106899202701882928813838254681800667460642`30.*^-6, 
     1.99574120879596614963387266653249024177149839263311`30.*^-8, 
     1.4457083724661664657036233666445656149456430631929868`30.*^-6, 
     7.12700310526861743132012423801299651995342934241055`30.*^-8, 
     -7.73661455095441893911893233034661329323115090041863`30.*^-7, 
     -6.22610776254698540090176167792522280908517639282344`30.*^-8, 
     2.904964905935884772739936861153570882227537361973894`30.*^-7, 
     3.46829338621097004126212587817165357450040010159217`30.*^-8, 
     -5.27435547751055673179393365343516784884055401528309`30.*^-8, 
     -1.40163224061489912425934775375262081604052465750797`30.*^-8, 
     -2.99785420952733615947389783769150020668741792169504`30.*^-8, 
     3.2003884081181661099745195009892275887053850282726`30.*^-9, 
     4.1389766164327415261996104769968835333604373718299`30.*^-8, 
     9.660276499207423664954555288583542149293372382714`30.*^-10, 
     -2.97290297296440544217358728250212620346081567435226`30.*^-8, 
     -1.8209573211068623464282344552437073054409420233931`30.*^-9, 
     1.59701326828680463537082097269991806088795328639443`30.*^-8, 
     1.4521959123288473168465863591690989727296670368763`30.*^-9, 
     -6.4318396163128917990402441998361698029545286102439`30.*^-9, 
     -8.586557156131707782142334311740831512385892247634`30.*^-10, 
     1.3632511361039673375200501525438452657452320915471`30.*^-9, 
     3.962014203250095385504734690733237399999547409389`30.*^-10, 
     6.903410766934561455625469298117086819131748439804`30.*^-10, 
     -1.2331191159752840732258431715391760008685782922`30.*^-10, 
     -1.152419220871993060259503742619075813867632758462`30.*^-9, 
     -4.4718032317957308959874118057866069035568043653`30.*^-12, 
     9.638686429451303331451459939476460062001209205942`30.*^-10, 
     4.65028857041671445759736319841690760476108211191`30.*^-11, 
     -6.190831043447471451379537786481995002877491342847`30.*^-10, 
     -4.78000810245888960774056363072788899894879414298`30.*^-11, 
     3.230478857130647323242474183931438602520706163324`30.*^-10, 
     3.49284529148755095004333205637720137114882779245`30.*^-11, 
     -1.278985984886360970159714172103519636238850349637`30.*^-10, 
     -2.08135941253499457349767091878114460549494154397`30.*^-11, 
     2.23194267392892116885712332933474664193216697811`30.*^-11, 
     1.00953957953922066929879954656208401844590642848`30.*^-11, 
     2.2889551118943761921075513188880999304079467222`30.*^-11, 
     -3.4855828635322755775691501429389857729023080045`30.*^-12, 
     -3.41059937681818312000389216126888207647040696119`30.*^-11, 
     7.61465416469650586258221064438254475486818523`30.*^-14, 
     2.99782240451058702902565452464464747829311122461`30.*^-11, 
     1.2520133608581426860122941203395455475730415613`30.*^-12, 
     -2.10034853628946630588620502744306870847935991455`30.*^-11, 
     -1.4825787960920378347859371386798051048834241225`30.*^-12, 
     1.2485577500315861925049443467072770291901984445`30.*^-11, 
     1.2164875383260174264494173663652317039270958967`30.*^-12, 
     -6.094464243065176254441491230092745118769562861`30.*^-12, 
     -8.362356841574256110099155549120051284214506066`30.*^-13, 
     2.1339496619336813100136952985443190848619734031`30.*^-12, 
     4.842731650265564013256132182481435396784067315`30.*^-13, 
     2.69863792540386228780642476419121859603948149`30.*^-14, 
     -2.370143460962797056008902802300207018589730031`30.*^-13, 
     -8.959468028513143922426751751878745500218677174`30.*^-13, 
     7.58109831494107385576228802025801875554035891`30.*^-14, 
     1.1121058585097824956853567860598292702068076219`30.*^-12, 
     4.3790271221197047944439183432088143443773503`30.*^-15, 
     -9.476233939666044267174153106017638641367974342`30.*^-13, 
     -4.25059407702112830880108912417014474758251956`30.*^-14, 
     7.140388901772383029950850852570176564114998085`30.*^-13, 
     4.70819356900424298344507417988361962506471523`30.*^-14, 
     -4.497644441626349715110662344769536687415182238`30.*^-13, 
     -4.29611143497105723941245961675772766842545705`30.*^-14, 
     2.70074809304552071516950262923436837313336088`30.*^-13, 
     3.03232026873834931878204629926089737998396435`30.*^-14, 
     -1.24922759608831850804280830713845226800649413`30.*^-13, 
     -2.11054212817778676025921619864947162803019549`30.*^-14, 
     5.59737471231503287402762339144494933558327333`30.*^-14, 
     1.14405922042147309254378776545947187520785586`30.*^-14, 
     -6.1207762811425143940689669279476929335951805`30.*^-15, 
     -6.4672224438405459527679125041738344224825375`30.*^-15, 
     -3.7265047331697862659616616681511323132768145`30.*^-15, 
     2.2788813127257832920982026316448133860706736`30.*^-15, 
     1.2990674563424162741601900932279559414161538`30.*^-14, 
     -9.561569704295181012998421172866112122922571`30.*^-16, 
     -8.015434297522243109903090112405580223241151`30.*^-15, 
     3.56584257584245326242570821124802710357442`30.*^-17, 
     8.2661868917004916309418093704748955333824094`30.*^-15, 
     822.59581898037842452683391980339680457547`30., 
     21.69320976260596984248497952344385779653`30., 
     85.68514061842793172720639820707527570147`30., 
     3.4388604815280785936610831403758971885414936808903999865744`30., 
     3.1972023353942601956477245247958005220235981568133069712093`30., 
     0.1179438634281334429275020492782986566227356839255364381509`30., 
     -0.5372017661080971853352229796255587080337954028522293313252`30., 
     -0.026252192176718030899916141685473620175980279059298062593`30., 
     0.0575975211791607253915030452640765906134878180320320220566`30., 
     0.0042742259524669128102274306739130708770982603202973752857`30., 
     0.0050847656446847655023041420892861422976532438065234964883`30., 
     -0.0001656164965141379301320693021131401921266893229304000366`30., 
     -0.0053874460310522262558574735666604312976277220215600645688`30., 
     -0.0002369901625909254278383119788836913212833694771395880625`30., 
     0.0018137027742306499179215566465218885375933471480779948417`30., 
     0.0001219391786962654852308452602924894591437322638491906227`30., 
     -0.0003006780876224866979826940390476272031956386641701519912`30., 
     -0.0000349247277586270226161128841609425615082370815838209268`30., 
     -0.0000628383683292877668430641045583046625383333866825038371`30., 
     3.4535390930025688570382810747276899433667696475575977`30.*^-6, 
     0.0000774799126536323945242065558146634910175365428337327464`30., 
     3.0606571838470047168009512201598661651915382309376682`30.*^-6, 
     -0.0000377542325713959498503037030093585224657602988531057217`30., 
     -2.5110606216677718759992421802858537785586171579136008`30.*^-6, 
     0.0000114375921760100145261795040611487507099949570698282324`30., 
     1.1518788018291103208613372697120908547690441126110004`30.*^-6, 
     -8.887974208410089153439431340792216421626111562880266`30.*^-7, 
     -3.365458677035001762654927301039551782944969279919204`30.*^-7, 
     -1.6476734829203236250313564082612978997844815085551901`30.*^-6, 
     1.32338106384115157529576126567564813385238350804317`30.*^-8, 
     1.4465024053649122570323326256222838094797322403040616`30.*^-6, 
     6.36741152849464831570819441521604411710467330841201`30.*^-8, 
     -7.736739782318372293165388270901267490755414183719399`30.*^-7, 
     -5.45560850341015089838795138654211903683156455600451`30.*^-8, 
     2.903179825316779203353926674035296530587145762731076`30.*^-7, 
     3.00874795793002998437532190275220575350361144331747`30.*^-8, 
     -5.25885748538142496347350933121908300835386763598468`30.*^-8, 
     -1.20167879700276654684113384579526653284595756906332`30.*^-8, 
     -3.00678200518582981707727471812348484224659667762543`30.*^-8, 
     2.6483126651980405935628233082366184468542442215639`30.*^-9, 
     4.14281001848333937076258203196352995322629273749549`30.*^-8, 
     9.158864843271958633709625651667512413329281434528`30.*^-10, 
     -2.97392853451525077589274284839736635148872631278917`30.*^-8, 
     -1.6157517076920455994990616480188210970568456246339`30.*^-9, 
     1.59686524758728315664465634257815167780560149421253`30.*^-8, 
     1.2710891920278507402923419817531136835943891010481`30.*^-9, 
     -6.4273289359624799095866730097582405816678340470419`30.*^-9, 
     -7.44800937101038491791310620865940600776472815073`30.*^-10, 
     1.3592678325397590655285688889026163618285018765951`30.*^-9, 
     3.400153816100732253508392441404223043192219252678`30.*^-10, 
     6.928978824597136006323284221310439520686512298363`30.*^-10, 
     -1.032331233487725621966752143650150814785195293786`30.*^-10, 
     -1.1537277516923224597331238272126367876802931740123`30.*^-9, 
     -6.5135169004469661557472560509840129883528025005`30.*^-12, 
     9.643682111803906418905106455635674083929971274869`30.*^-10, 
     4.18337153484876624513773474500450331648685247338`30.*^-11, 
     -6.191621186367852531365256535958717945439152826415`30.*^-10, 
     -4.21320473957288874419036795413401418789310233589`30.*^-11, 
     3.229561733601283691470036677804544835155853705683`30.*^-10, 
     3.04899499711330545534517460754240772144737203716`30.*^-11, 
     -1.277722316230141583256335053148207453044125680621`30.*^-10, 
     -1.80170669957639685759244741422735309021988283729`30.*^-11, 
     2.22131384044388004086743412378983822829802934205`30.*^-11, 
     8.6475298133007273916979211840415740418773205622`30.*^-12, 
     2.29595963617154492373351922135234744317903730057`30.*^-11, 
     -2.9114663912692793060818969774981579812065382281`30.*^-12, 
     -3.41455107250586762776763688670191068911383852498`30.*^-11, 
     -1.61537615103200835758475468116314431487217628`30.*^-14, 
     2.99952581240882669657823594606357230754604781096`30.*^-11, 
     1.1393165801348572172583662432953566621760262442`30.*^-12, 
     -2.10084899575553313301527899118542977338634494415`30.*^-11, 
     -1.3126887291076243752236443964460771541641533046`30.*^-12, 
     1.24838137962327042022416610570197537165003477378`30.*^-11, 
     1.0673294656429692876677118799717651196271406082`30.*^-12, 
     -6.0911513748971731040499478729472681143342822086`30.*^-12, 
     -7.267006064837930870514060929963762993667406075`30.*^-13, 
     2.1300600461010843451220764464222477197235128816`30.*^-12, 
     4.186480789666749628978410252406058713507282132`30.*^-13, 
     2.96050439402114826713728379619700453024154892`30.*^-14, 
     -2.015865007738453293926690611354028581112704146`30.*^-13, 
     -8.98047595465920386022853147020322965329345834`30.*^-13, 
     6.31629589744714796407143579913726421496975195`30.*^-14, 
     1.1130085300993998273179839775150829839258923507`30.*^-12, 
     6.6581961255755053441923433938386065136310819`30.*^-15, 
     -9.482980582656521900688371863138171495251160785`30.*^-13, 
     -3.7948256671950092751143290281113224071113948`30.*^-14, 
     7.140537898418962729044171393778452622661571299`30.*^-13, 
     4.20213606729791001763580943928118191409774464`30.*^-14, 
     -4.498573388991683032448936841275218231264111102`30.*^-13, 
     -3.72629333630379705124303043459827934928792534`30.*^-14, 
     2.698623348652940496798688005494887020965881436`30.*^-13, 
     2.65905320764524048246108883755767800376490581`30.*^-14, 
     -1.248885393926780428461109310370794278589906024`30.*^-13, 
     -1.79572585630078165899233184490276817213538767`30.*^-14, 
     5.57976711603590491244706910834147448009165852`30.*^-14, 
     9.9146806536721538304564348560231133435383814`30.*^-15, 
     -6.0994978070726560913832511881036781890180248`30.*^-15, 
     -5.2962736110639439616418924783182656791608876`30.*^-15, 
     -3.819023759588922662443332269982000683311981`30.*^-15, 
     1.9265175459699028124700770268305857719889533`30.*^-15, 
     1.29901149453259735211426675871670690935446958`30.*^-14, 
     -6.671819259636594945003095399945800643948875`30.*^-16, 
     -8.0470733044691411954816500426007174042801622`30.*^-15, 
     1.11033482332905938754625227406070943268695`30.*^-17, 
     8.2676509685577643920916773070933810141793065`30.*^-15}
 
prs[{4, 1}] = {69.0391488655663941923081266025038728411`30., 
     13.21481947914412082331669426952786387629985246095458993497`30., 
     -15.9510303540714985606413071724460282720953248532974847131649`30., 
     16.07169333697233041819430365185602646877`30., 
     -14.0653173741437634195856919534594158961622542995137650229248`30., 
     10.999802676629195197158104119887677340774404605168758816768`30., 
     -7.7800260507467566434830759658769795172662203062158972944384`30., 
     5.008025901962209212108710585721331171528766455263461306423`30., 
     -2.9493975810102458498057213972100475018221509760616058654461`30., 
     1.5996119015880631926336528980594750925847645673448580684788`30., 
     -0.8070081981880982502513032916724953647596509347467235871143`30., 
     0.3844039158899443983755154622138863135694159726451496360588`30., 
     -0.1757366677906041215784685756654773061208078695091197336229`30., 
     0.0777148405122077159819774435113766425025309215252634763668`30., 
     -0.0328793460908851820649928752948159817748916853320189986729`30., 
     0.0129627127496557584181113259556671892410128222331375640365`30., 
     -0.0047004363878942913434837047228592077338355303397029635748`30., 
     0.0016643326980466644733366765146744021048639646219739973983`30., 
     -0.000667918266704021482126366898013273451376800196811547602`30., 
     0.0003000860618865508434799377835871658093255233808622061458`30., 
     -0.0001067648750167735560355855939978809771082063962202248277`30., 
     0.0000100283951111505653892067078741439317599496392023777108`30., 
     0.0000110367171380867182985886500836117450331095113287852823`30., 
     5.39190452553374067382366701766571467009697210972711`30.*^-7, 
     -8.2810854234390061854585924755121964930460166260297919`30.*^-6, 
     4.4731154191081862314672681261802732673036311429476333`30.*^-6, 
     1.4513090790715348349544684225644846573948453013169404`30.*^-6, 
     -2.5870661540421561517627100971171266902579441334898113`30.*^-6, 
     4.116930004374366781171450710346951577707884850626333`30.*^-7, 
     1.0528075315499594000589524574030556072651709628100102`30.*^-6, 
     -6.456515786144737908393728095601395680692635362062262`30.*^-7, 
     -2.372083391733723863807813076880506958362517889262781`30.*^-7, 
     4.155167555086186129943909335561734261503271266680215`30.*^-7, 
     -5.45896812137244538821497514723638535668681722071608`30.*^-8, 
     -1.86331285116125889828568799417285176955524168734945`30.*^-7, 
     1.038401373282798480164044824779355752529025418832431`30.*^-7, 
     5.36884571048747148573421951280757135144422102294339`30.*^-8, 
     -7.5430738606727281589984202974560504578407249351617`30.*^-8, 
     1.903840070832863620679630563814704303203598175717`30.*^-9, 
     3.90998570288215385907152509354286767557302819178036`30.*^-8, 
     -1.63445842496881155714820965793089600866950525134569`30.*^-8, 
     -1.46374283652426058844909329979100621001050913675887`30.*^-8, 
     1.45200615635630780107174614666782363701575507791867`30.*^-8, 
     2.4034323394771170686123630000143170463593358956805`30.*^-9, 
     -8.912851656940169143361771922905075017433095421616`30.*^-9, 
     2.0559991095100978111902011665436567029693175794627`30.*^-9, 
     4.2063384471375306925987844663595341883484682164513`30.*^-9, 
     -2.7358876990084390784660831263806483708946217878924`30.*^-9, 
     -1.3656794916375196863070510174542478781177993162508`30.*^-9, 
     2.0659812142767734481766185181947514858924949206545`30.*^-9, 
     2.49904320342928616218576820448934405665593819594`30.*^-11, 
     -1.2015072297497592280925648310233705534132895696056`30.*^-9, 
     4.213005309014035521327589267258560993378089870545`30.*^-10, 
     5.490178653585005221034252886074965598450802407896`30.*^-10, 
     -4.441454945946781430543517506566294613792310620734`30.*^-10, 
     -1.651598692615634520499323999353297408885012332573`30.*^-10, 
     3.220351295783626858861252216661871843711182322383`30.*^-10, 
     -1.54112123662493125144430345358033634246329625125`30.*^-11, 
     -1.875649053104843226526593111814889552823697989142`30.*^-10, 
     7.48791279829984680022452034908932731709773911892`30.*^-11, 
     8.74945089051204138605560168151284445446197751075`30.*^-11, 
     -7.57644531330905048944678505038285078168480865368`30.*^-11, 
     -2.74123260881707570694946124471183665599561935026`30.*^-11, 
     5.58157340122508756015104107283939624000686801165`30.*^-11, 
     -2.0721609280854623303189942400252097241640065953`30.*^-12, 
     -3.37867014106205094887057676167244788840566532444`30.*^-11, 
     1.26347510921554181553633197624080221742167799458`30.*^-11, 
     1.68040934264319991355132975971517603433409402928`30.*^-11, 
     -1.34878118513767792764320684673332677858492255933`30.*^-11, 
     -6.0649331318427269608623304414872437544639084904`30.*^-12, 
     1.04909503272243164029986693903787039493688574494`30.*^-11, 
     3.834290504769260909621622382296641177869699314`30.*^-13, 
     -6.7784989393667713611803458364317057311421593926`30.*^-12, 
     1.963406929569084820484524240657353709030148388`30.*^-12, 
     3.6928079629529057814153800131303237395961799916`30.*^-12, 
     -2.4481125668595298416939068794964750657591420176`30.*^-12, 
     -1.5894441454696244547393413798935459629836607167`30.*^-12, 
     2.0852938580722355785324006916448787802663958794`30.*^-12, 
     3.65737282085540479956791007507929427196134866`30.*^-13, 
     -1.4669545839458621052651465320696396187197630534`30.*^-12, 
     2.22936208515892308461987885241235147142028175`30.*^-13, 
     8.860558240384103731096646095116259110226049574`30.*^-13, 
     -4.222235500278548857671951184505302140011970809`30.*^-13, 
     -4.487375367293169225315023225666136526639579396`30.*^-13, 
     4.158739754430786206537222735079118441338638263`30.*^-13, 
     1.670253155467565221085328304340555213386832741`30.*^-13, 
     -3.26331567586603168679302870127053276412158101`30.*^-13, 
     -1.00787218513458252133216060212025445902500649`30.*^-14, 
     2.194512582387793281530569360763691095509966346`30.*^-13, 
     -6.02269690225054463653685125234957048187872737`30.*^-14, 
     -1.285354894420297109239449195559878027160214562`30.*^-13, 
     7.95297952268551204516845268647940884663278075`30.*^-14, 
     6.19875111148984582706365465281402271756509726`30.*^-14, 
     -7.20648320344964980566449170235183256680539508`30.*^-14, 
     -2.0473265629366524131599107844633031846076709`30.*^-14, 
     5.48406306946313569915991926371438254676955318`30.*^-14, 
     -2.6664189502559236496417971624526091632969573`30.*^-15, 
     -3.59917294400430155587972056870856293964849745`30.*^-14, 
     1.20909076693568078661105741221412855584884964`30.*^-14, 
     2.03597157871176233401874643383765399160775079`30.*^-14, 
     -1.39196861343751453678185493850283518532266775`30.*^-14, 
     -8.792764696425445023131298260290718145351556`30.*^-15, 
     1.08713830892641729992800750698588027007682851`30.*^-14, 
     1.6004049487478519422132439805710524660461324`30.*^-15, 
     -5.8963945239960976879625643154119948853607347`30.*^-15, 
     1.8128215034385906848821716450528321237474915`30.*^-15, 
     13.2077542375669708762678192960263884062332018773768919842817`30., 
     -15.9347920070839198632971081576612607397177038005691658272769`30., 
     16.05405801599042753669018987702984193924`30., 
     -14.049050028104877295764005953738434322449429437420222057606`30., 
     10.9868895818696598645270997835027531465679886735664331358208`30., 
     -7.7708548283709923945728493644791588311618481117025900953601`30., 
     5.0021146937346158133891863728460430148840984030321321848363`30., 
     -2.9459096824565373279103667406247771145172009447583853169355`30., 
     1.5977098192865837331679719412950387153015831523784677957094`30., 
     -0.8060398897516493463998883620345162663578439371950509326691`30., 
     0.3839389633739126063939608964689033130377654272297240429884`30., 
     -0.1755239369239234717825018870694130281287212308710274296816`30., 
     0.0776215852610209131244018691278450162399437106348448208148`30., 
     -0.0328403061369815999451898077498908466345198384425077565084`30., 
     0.0129472072529550925132849483720009767532198038263353893622`30., 
     -0.0046945680309483059222456852066504358266477389973497749092`30., 
     0.0016621599432760565026569066457439938454139810365340397142`30., 
     -0.0006671037015469702867575875859120545721912906888588306591`30., 
     0.0002997825831151573869714487253154904495154703526377818585`30., 
     -0.0001066661057983900857952964839371394643093118934419030402`30., 
     0.0000100052552346924446693480740751559483983172315022349714`30., 
     0.0000110420315806998204318689855391855657294723548900459303`30., 
     5.346188884275512728851897932643416324507694037858058`30.*^-7, 
     -8.2777529415567344807001790017915699792791864884726543`30.*^-6, 
     4.472511493540497300209980100676050971445990085183742`30.*^-6, 
     1.4505475418309486508186610600050665039326765464632438`30.*^-6, 
     -2.5866232837359757764436204192116738408738100612074649`30.*^-6, 
     4.118889757848653961462913510756511295774282472690564`30.*^-7, 
     1.0525200675734439663294307392249279790421077894787207`30.*^-6, 
     -6.456354230379467819779153620862558255802635766770538`30.*^-7, 
     -2.370793255753969166940045614986293266682137306525865`30.*^-7, 
     4.154671299317570829918228478735594849573228944096121`30.*^-7, 
     -5.46343450456577430485893498829445507736221229842449`30.*^-8, 
     -1.862941089899441595323657913835874282503939199633306`30.*^-7, 
     1.038490554916140558719550136700896260413896719504573`30.*^-7, 
     5.36680206209433999306623127309901266165491447200405`30.*^-8, 
     -7.54280345084498786403137023364109903109161614231998`30.*^-8, 
     1.9130328157730145782184996317651494312942705041467`30.*^-9, 
     3.90951972445538080863222513804926691453422565040533`30.*^-8, 
     -1.63478436610959536573460562281095096517658637126868`30.*^-8, 
     -1.46337885671165341824204886918296345502677763529686`30.*^-8, 
     1.45206953438147577104720495470864234105613373078982`30.*^-8, 
     2.4012200207488818343277388056702987520064878025265`30.*^-9, 
     -8.9125545379941639677207595883324337512258619046144`30.*^-9, 
     2.0571293914771737287027455239226326797070523024227`30.*^-9, 
     4.2058539011468621364417122967311584370946072365833`30.*^-9, 
     -2.7363611899324261841715233779858792715274313253695`30.*^-9, 
     -1.3652736848136951622412364578023086084938922529282`30.*^-9, 
     2.066114338834616330366379190789977733578486818851`30.*^-9, 
     2.47203037892981724927814723519419080783161151937`30.*^-11, 
     -1.2014925144584210786585079759058989243057185425944`30.*^-9, 
     4.214541390518085673634936320123780049291921647871`30.*^-10, 
     5.489569913527467533848612245579667755502253195638`30.*^-10, 
     -4.442195740554629278859333558525386466061665132434`30.*^-10, 
     -1.650984745229356838531613260627119228298596118867`30.*^-10, 
     3.220624099453142727809959105636721335629118532546`30.*^-10, 
     -1.54573309178143630259940522769155955842226855525`30.*^-11, 
     -1.87568496747580847003089677596826658190589335648`30.*^-10, 
     7.49083866321309302273874768271658813511346225254`30.*^-11, 
     8.74883659103363114362492030521216925810985010731`30.*^-11, 
     -7.57803026408931043834281983458353849196128842614`30.*^-11, 
     -2.74039553587680225477190852959879852241383663238`30.*^-11, 
     5.5822783152034144219006529041222519743988678919`30.*^-11, 
     -2.079505312897684841173482922998703689664777497`30.*^-12, 
     -3.37886350553972427011573423021153332824795236898`30.*^-11, 
     1.26399859890478932219935719296067033083545531703`30.*^-11, 
     1.6803620820881611798720801499269557554227318764`30.*^-11, 
     -1.34910729433551818568928662755139716910674337544`30.*^-11, 
     -6.0635369220975572119630676226914253274648619627`30.*^-12, 
     1.0492650299526598211669459451301808210713563218`30.*^-11, 
     3.820180793865519508766788542596633024363060673`30.*^-13, 
     -6.7792265782372662281636550030336517123162616639`30.*^-12, 
     1.9645811718823315067669088805826676576064449394`30.*^-12, 
     3.692930161216351511787988706727940532032692182`30.*^-12, 
     -2.4488834983223892609876639607356340275141741192`30.*^-12, 
     -1.5893236449443453822673497580462258189167868891`30.*^-12, 
     2.0857926747552449359418889212728747414009509007`30.*^-12, 
     3.654928430939009519268729508482961292944982768`30.*^-13, 
     -1.4671798149638372206216877953795975342987571209`30.*^-12, 
     2.231450830266324655175862561700723593651179985`30.*^-13, 
     8.861743822655678054393194473972967442952718513`30.*^-13, 
     -4.224194104773485665716562345168850557733735103`30.*^-13, 
     -4.487327326542964109963796130193950840974938116`30.*^-13, 
     4.15985741743203556746990396335721039018586385`30.*^-13, 
     1.670216186304916698329578265695236511471365084`30.*^-13, 
     -3.264269288012528541094350906226060706127817402`30.*^-13, 
     -1.00257343819048523847902031548804876153086309`30.*^-14, 
     2.194820183936276835510108439029029232015447713`30.*^-13, 
     -6.02408643361709457432823971183660703983034608`30.*^-14, 
     -1.285713033036057316270063345369556261425258447`30.*^-13, 
     7.95698702565831515493136641466022594687146975`30.*^-14, 
     6.19822936158507568676223095766236894135575489`30.*^-14, 
     -7.20631359184670509105882991045547486959125439`30.*^-14, 
     -2.04860730887625273328179488521036761727312007`30.*^-14, 
     5.48606750501630801073226688857053722410252123`30.*^-14, 
     -2.6798007067692979014397251873511985898356506`30.*^-15, 
     -3.59788475336928625170165766341339270085875522`30.*^-14, 
     1.20846295043374609831841062998934799524085604`30.*^-14, 
     2.03659197206427550024148277929893492420562886`30.*^-14, 
     -1.39299897261751536608037654359587676914139601`30.*^-14, 
     -8.7775489614894740711959790008412720434089093`30.*^-15, 
     1.08679085991941052681410687595532779083629647`30.*^-14, 
     1.5973651713762722837063180364387045828470017`30.*^-15, 
     -5.9001240183816460138517686767189223014674905`30.*^-15, 
     1.823629553821806697648736726952627623358792`30.*^-15, 
     601.70313631507506251613862267631480099881`30., 
     29.1604205188061569622924301110593021304`30., 
     61.97613821867439805312770232202407362038`30., 
     4.614489750579212672357669432124220006247664161986594030555`30., 
     2.1994558880177850785923047010299433305055556971114759313989`30., 
     0.1556034517550841108898546860878888890553460465020590029315`30., 
     -0.3968646586582822325506647777145955939901601862554328206716`30., 
     -0.0356281734201173640813364975076831499409222676251851648679`30., 
     0.0433123385047463324805178458240165929203389297259287936324`30., 
     0.0057906241013419315652516261559835375229746870014757552059`30., 
     0.0034572324225992670134703121893983421327810657715932723485`30., 
     -0.0002224704869589655465743049958837452781752145943214424053`30., 
     -0.0039079985371563395342104267610553180727706089850106018163`30., 
     -0.000321296670557361883856008595917389734044102370169534579`30., 
     0.0013334126450430865003966206545160570966678964954850059529`30., 
     0.000164991360245834241783745237637371636734097697033983393`30., 
     -0.0002265245672183216207101027511704614566061907679629317749`30., 
     -0.0000471556220481433606849017886019053326625628695784683863`30., 
     -0.0000432561530113179762664869094313590517849342762084280669`30., 
     4.6134292008304285754687004572044038777608865799481432`30.*^-6, 
     0.0000560153367411371004254014649455794882297776494388653145`30., 
     4.1619270828748008544813873275100289701242189373134977`30.*^-6, 
     -0.000027625955043381655320569582884836395277046684886561661`30., 
     -3.400580586927439893345465876705600651906032456190097`30.*^-6, 
     8.4851166620837309072084778341517442548664431549756775`30.*^-6, 
     1.556557250375137873242218948542268624481298657779551`30.*^-6, 
     -7.311912771915924806084834446626739982201174734271067`30.*^-7, 
     -4.532283568380853868696725237752431002750525842103203`30.*^-7, 
     -1.16960343945505529706013410944291172023061819887769`30.*^-6, 
     1.6679661132528290794338869066546787116194799523882`30.*^-8, 
     1.0481065439556667093367040698301234481342689374013184`30.*^-6, 
     8.66466594026214379499798817766680080746173033725064`30.*^-8, 
     -5.660384400492195969179782408814990082530029016994423`30.*^-7, 
     -7.39269044133264058282791447249854394795024388466236`30.*^-8, 
     2.14829563972633861300290923791006876785482011185402`30.*^-7, 
     4.06773555824935498912135204058825388612409531582293`30.*^-8, 
     -4.05397461157689322798845458392345608867450060179889`30.*^-8, 
     -1.62006421802012272106640999779133459589126459519369`30.*^-8, 
     -2.08213401213064194995637232600942152202918116373679`30.*^-8, 
     3.5387045992499390592526447014075462466496634792518`30.*^-9, 
     2.9810370318928351673116778192460535299065819474356`30.*^-8, 
     1.2640155846384488386674348367608036922273559586692`30.*^-9, 
     -2.16284175937409953271035589878062792278289383189255`30.*^-8, 
     -2.196564646403485949033914175711183603563199977034`30.*^-9, 
     1.1706239792472101540413643451621019944510254532137`30.*^-8, 
     1.7223430365071558484060767494680093768545089030879`30.*^-9, 
     -4.7637581923343334763927937162044988706941529017507`30.*^-9, 
     -1.0069455844587508198154789062174779827184664863049`30.*^-9, 
     1.0477268202823214662684713517999237209931232869429`30.*^-9, 
     4.58429200127569123268393772071396398248429753639`30.*^-10, 
     4.730830460374776503446199354756157056603583066135`30.*^-10, 
     -1.382674409619917198837203008813537418473987886331`30.*^-10, 
     -8.269442913466805195039719587975940089239204047312`30.*^-10, 
     -9.7326490793134985795099689004614854401090587359`30.*^-12, 
     6.991149780221367594941036410978121117892161584458`30.*^-10, 
     5.70899245186290608961822670714926271450069882159`30.*^-11, 
     -4.520826438048440381091112166848133598138448882076`30.*^-10, 
     -5.72008675866779526553978143517629135011468665075`30.*^-11, 
     2.375709829026880546564609178176095418232244789824`30.*^-10, 
     4.12920763978657051888759542424027981775491189164`30.*^-11, 
     -9.51954097365127202058479025134187360423110310555`30.*^-11, 
     -2.4345179045696416618687249584099730264883737136`30.*^-11, 
     1.76680137362351480566960245762903536329048740679`30.*^-11, 
     1.16521928001209726635488013079050019427604115082`30.*^-11, 
     1.58679625322817252006407087188760959473406274794`30.*^-11, 
     -3.8948344489303779323901404393046030434828137094`30.*^-12, 
     -2.44674009291373441882095942159305253475151295697`30.*^-11, 
     -5.15941182062752767521609671414300554926942926`30.*^-14, 
     2.17241370563014136685986443084209860407358320983`30.*^-11, 
     1.5605226766858487021926768987736515540178759932`30.*^-12, 
     -1.53129129164855330431953032684699808582133017703`30.*^-11, 
     -1.7842200622388330803981447726741793279329445776`30.*^-12, 
     9.1595197367433820273265360309792856803061056038`30.*^-12, 
     1.4479598591624809705148085800053700333323909872`30.*^-12, 
     -4.5061956466895471140540268894400271632076778155`30.*^-12, 
     -9.825947021621216823061033026560721772272463809`30.*^-13, 
     1.6108224633808881228095140536784100074855042072`30.*^-12, 
     5.658198169239681328904288197634829642571585013`30.*^-13, 
     -1.69991865360027865314592503630190775900656649`30.*^-14, 
     -2.706761417391480288690327424273029595584961179`30.*^-13, 
     -6.28883200340131688213089650132871487706596799`30.*^-13, 
     8.46930760500413808691968438796656490019483504`30.*^-14, 
     7.9923776595752607846854077993459682171399863`30.*^-13, 
     1.03883227651876913797489201096163078386263357`30.*^-14, 
     -6.844181032804072935869547649439791323507495342`30.*^-13, 
     -5.14922597648362865734018874946430965675890731`30.*^-14, 
     5.195185482112770607913235017312214456119525653`30.*^-13, 
     5.75017095370930857966308389643884678650655938`30.*^-14, 
     -3.271281716787359818664419244837252259601332313`30.*^-13, 
     -5.02065190080967348727038507489048610951364373`30.*^-14, 
     1.97832512573590793851070117611033466688544224`30.*^-13, 
     3.62361406132857005574471142515642880442932204`30.*^-14, 
     -9.07368729223093171464999412923944195657407711`30.*^-14, 
     -2.40212282526560990773126204794348305808268757`30.*^-14, 
     4.09999110705272471483541563815412078857564653`30.*^-14, 
     1.35185562525956021299984319290693743522961004`30.*^-14, 
     -3.3925136639202332446024272063829753036327777`30.*^-15, 
     -6.9632608862072929819161635749732761818518414`30.*^-15, 
     -3.4759625933339902812323063322096297055066578`30.*^-15, 
     2.6507875146392383568845276569798163320508939`30.*^-15, 
     1.10618739488611128715299163141856408877646134`30.*^-14, 
     -8.037966245566001689687565881179271615261816`30.*^-16, 
     -7.1905525344533639038966998255203636361836914`30.*^-15, 
     2.80094513547086344395196324459886143130175`30.*^-17, 
     7.6746776505303820308199482672058355811805355`30.*^-15, 
     601.741210187927237405997486121590432004`30., 
     27.25085404181529753463466174891171593814`30., 
     62.04014797715970719291112931397650671392`30., 
     4.3215218484244061200964580991455311291691043590089072893067`30., 
     2.2115904027101563649286703151675030678336316291397766885379`30., 
     0.1467935112796318010248515517469801366683194303250751195692`30., 
     -0.3965380121510722815464549969530201283719689838573078054713`30., 
     -0.0334796705417940545719819490354705955061867823051097567791`30., 
     0.0432135693026666919287831418614814499776994625560740110282`30., 
     0.0054124866514997831351878143072523275182713946569639529474`30., 
     0.0034794943340931455590674178580393275948034387602010289339`30., 
     -0.0001979476458319729977884766576886159715843457188866612391`30., 
     -0.0039109120120357348444871807624933128238062662214239761863`30., 
     -0.0003042417048112789048854296889579951107895696123706779207`30., 
     0.0013329025044585414049964540821362038626345826962156783915`30., 
     0.0001550052246700555964246196373990907702834176789991864447`30., 
     -0.0002259823357474234364694622684909213349703631665666337574`30., 
     -0.0000440111022161716070434743314703090278699473237005663809`30., 
     -0.0000434847382860465651486779138673105847992440030165410084`30., 
     4.1679308609153339518051026740457330937729252870064861`30.*^-6, 
     0.0000560729855585027931597450753759220814193770581260755567`30., 
     3.9673598254662197031300327489034674409946836758066817`30.*^-6, 
     -0.0000276264315209574286058091724126423092398618954700811967`30., 
     -3.2039977918304431143766184538427380197327307899925837`30.*^-6, 
     8.475613204587321348602132767050786691881273091171542`30.*^-6, 
     1.4581205453461852014179914709997417114853984401989979`30.*^-6, 
     -7.244764086108946729460044920384350324541876309712327`30.*^-7, 
     -4.208721264158247566853925520194148698580885304318795`30.*^-7, 
     -1.1726234436865180824263725878603324370245495836867333`30.*^-6, 
     1.28179367481217150922694243358955358335952808707652`30.*^-8, 
     1.0489860953295488155511379720819779909322413091670854`30.*^-6, 
     8.25516194594158525632569203907642540743200242446266`30.*^-8, 
     -5.660563103201097996540288554409708707949543505671113`30.*^-7, 
     -6.97179275070119854390453867883850782901179234444092`30.*^-8, 
     2.146351089423555486988187791468694538296479339303263`30.*^-7, 
     3.81536548822381635667913453850593478949387266354957`30.*^-8, 
     -4.03698565175379893214075757739270317227328641599844`30.*^-8, 
     -1.50967845046965898788217347790995956638829859998549`30.*^-8, 
     -2.09195317250431040095001032948696347830840054635635`30.*^-8, 
     3.2303824904672909762042977879511931311698979051261`30.*^-9, 
     2.9852686076414588656678404392332670913102240237391`30.*^-8, 
     1.2395691011458820751844182227393726259899617998689`30.*^-9, 
     -2.16398402666913692698207657594693054627114499626652`30.*^-8, 
     -2.0852815953699243248457416952540444228903238125588`30.*^-9, 
     1.17047016318557907946071959223263940587115812200003`30.*^-8, 
     1.6233134159820759120853851116577223256973555798788`30.*^-9, 
     -4.7588408451812973163482500601883368458983032968689`30.*^-9, 
     -9.444056099717284780090835105732531195733093292571`30.*^-10, 
     1.0433606310969773231554061064675493805240261391498`30.*^-9, 
     4.274239307713432233642630250197951708233885274729`30.*^-10, 
     4.758940546002580904619028601725158627402112981348`30.*^-10, 
     -1.270936666950008720680380609773537397189046837908`30.*^-10, 
     -8.283874455903012533772344020076657585321151533075`30.*^-10, 
     -1.09556558064810025194965329714699732407454329835`30.*^-11, 
     6.996687344419423328508279492940251924240852924012`30.*^-10, 
     5.45822989234643997626456286623361331260901094657`30.*^-11, 
     -4.521728955845131887485461039705860400334746585763`30.*^-10, 
     -5.41127431432810552572852281054765693560902106097`30.*^-11, 
     2.374720174809127739707059877224602884391834030456`30.*^-10, 
     3.88610272110858426949076146823699734644476073647`30.*^-11, 
     -9.50574374718771687326304176654032646047444657593`30.*^-11, 
     -2.28074935520293396491131174837507012747380273131`30.*^-11, 
     1.75513875367025669240778738475874213020879691183`30.*^-11, 
     1.0852583237568690119155773143098019879158344441`30.*^-11, 
     1.59449449166138472831691604783900339130917050606`30.*^-11, 
     -3.5752402091166211622210768524247537292601711593`30.*^-12, 
     -2.45110228841443012208831701443535685729724610457`30.*^-11, 
     -1.054482718712137197678389865166803057232415613`30.*^-13, 
     2.17429660719071601884170948618223374549271772923`30.*^-11, 
     1.5005694509281549974120796861073094221233296648`30.*^-12, 
     -1.53185626493196250867528641888558236793484551437`30.*^-11, 
     -1.6919337563103242398950125627075081073637180361`30.*^-12, 
     9.1576205984401258449281556663371427061946922108`30.*^-12, 
     1.366429096517360962716665502430174088129183097`30.*^-12, 
     -4.5026231996025626250743723388124572949065634955`30.*^-12, 
     -9.225150080693359953538251060905706785722518058`30.*^-13, 
     1.6065380202004416445650941916468664511236220781`30.*^-12, 
     5.296797617740372512050742233477559217970109565`30.*^-13, 
     -1.41482536998441516514848782307774164120722803`30.*^-14, 
     -2.511081949831468853982690772036689065269868581`30.*^-13, 
     -6.312148961793573466103705226726337269444115009`30.*^-13, 
     7.76198010929260489804405734781929354375966102`30.*^-14, 
     8.002163722843423728982326900943336012445095858`30.*^-13, 
     1.17073592220882246424890079783149637294381517`30.*^-14, 
     -6.851793098350155477837185889007088460627391785`30.*^-13, 
     -4.90515298380864636825680131241519790303448685`30.*^-14, 
     5.195250035512239104359922217728413457276870984`30.*^-13, 
     5.47331311021139383460024585261116265468479947`30.*^-14, 
     -3.272435218207570548253550741167453276533641197`30.*^-13, 
     -4.70945103795535160286016346863313580850959941`30.*^-14, 
     1.975908474631749464831675631746912847038031243`30.*^-13, 
     3.41716771282093819844341451649183376563266877`30.*^-14, 
     -9.07071882247035344090909719021212031366392569`30.*^-14, 
     -2.22925622926115846454077078006617338057825915`30.*^-14, 
     4.08003089394524891706616208124649679123843849`30.*^-14, 
     1.26630440000395873605527429661009099998292775`30.*^-14, 
     -3.3733907191838400642540010307169274530240237`30.*^-15, 
     -6.317439915640493694704044716689229545556692`30.*^-15, 
     -3.581512737831951949732590961360297898656694`30.*^-15, 
     2.4455403242834044390198736612256712245396899`30.*^-15, 
     1.10594792368817884112664081619253187681003597`30.*^-14, 
     -6.435469740348573129495880217204881571930384`30.*^-16, 
     -7.2271985542293439209826018579468076030123799`30.*^-15, 
     1.05403447415002092829648109693229733830787`30.*^-17, 
     7.6763769101926748949126352535288801164897448`30.*^-15}
 
prs[{4, 2}] = 
    {98.3646262157125834277825845774046190252886154325238802049753`37.5, 
     9.283638773378742359949549280759787513587478779645737434296`37.5, 
     -11.9643942325730549909592042341426534234661649859676458754083`37.5, 
     14.5096258531054958016323574199876084556688429662734667936091`37.5, 
     -16.6005160973682720078869862140598269561426921223590954485964`37.5, 
     17.8674047512306608063791310099450645430166312246305903230005`37.5, 
     -17.8795326774429711088529955041254217364454030546393531431187`37.5, 
     16.5180764407604499892293314606850134180757747279373207206946`37.5, 
     -14.0695067255280822605233120339399985707354566249799662097767`37.5, 
     11.0774694031247034980358076374504721020992818328615056630321`37.5, 
     -8.1066109286142494184873723515304653403076090545771963735315`37.5, 
     5.5573215051706542894417737948390247168144187241783084171868`37.5, 
     -3.6017867978200349102798027417368194210537702087242577445108`37.5, 
     2.2268231705041022879694042683790948249193881916740400343313`37.5, 
     -1.3217387568229150442036925939974287477113547927797294806486`37.5, 
     0.7547740240885093777017408329979751003168578913307242554707`37.5, 
     -0.4140689968787860787674817260055375408043434078637482322416`37.5, 
     0.2179617429320825145022927131072593382308059211671799553723`37.5, 
     -0.110514557495638570433219886804771584177091211782272615788`37.5, 
     0.0545386043233288911045287385758661149987714150096967206964`37.5, 
     -0.0264536431483489134401957691616273663060929800659562727933`37.5, 
     0.0125580249494233939849112174800367973847925455368957595675`37.5, 
     -0.0057096715510906372249988042898025230501086743200413396624`37.5, 
     0.0024449409930051077651679584828095591917045989079652897795`37.5, 
     -0.0010176201074280521316835852132961018612586852070988990748`37.5, 
     0.0004508885835435563510333923475158724050358061266008218173`37.5, 
     -0.0002155161657023111059096752375758461706749726999584257164`37.5, 
     0.0000916098251880383823503456404985801178807582394170961865`37.5, 
     -0.0000247245533276646806473982764646353657723435528066456632`37.5, 
     2.2566623594128608677959987681022261091810916313671022`37.5*^-6, 
     -3.2178647179096778595211324517431855782875134741845782`37.5*^-6, 
     5.9042213422842440504619463741330620734495030950467356`37.5*^-6, 
     -3.0760655793414025974661374457511419442914190676733375`37.5*^-6, 
     -8.655197556508737998403934136172875151045169547867977`37.5*^-7, 
     1.6221182640763992128850802078133587886889360264825844`37.5*^-6, 
     -1.067072987400840889194489200967560217252587302355896`37.5*^-7, 
     -8.439046786005162268037619218278656698758162721728197`37.5*^-7, 
     4.119603412431933330261403819718870640945949058477566`37.5*^-7, 
     2.785210950603434957958383322086809840238269779656248`37.5*^-7, 
     -3.301260109478765642238688393408773143963759909926473`37.5*^-7, 
     -2.10147437422741388357751972995405152032440525058957`37.5*^-8, 
     1.885884123346568125078458489026177168302648030153501`37.5*^-7, 
     -6.18934915102354513983727163146777717231748226116879`37.5*^-8, 
     -8.06037633785572910012267425213891300665607813148526`37.5*^-8, 
     6.5489941731148105273101736687221726006199304437599`37.5*^-8, 
     2.03555746030273692866929609823881025086742619975976`37.5*^-8, 
     -4.48282824389451216918815994248410464137115971963802`37.5*^-8, 
     5.2801052727265737347390997911731990050483154623703`37.5*^-9, 
     2.37676161247883847259677430534488350988094261195237`37.5*^-8, 
     -1.19116703618374129978591960461538048475834287784594`37.5*^-8, 
     -9.4464007806238176489828231464099839310683141095145`37.5*^-9, 
     1.04561541118652912916016020609244780253844629017864`37.5*^-8, 
     1.759957166169452105719910180735441301043898988217`37.5*^-9, 
     -6.8536527640968863396616189938734552920487695993641`37.5*^-9, 
     1.3877268144713361420637798562132294500236603400048`37.5*^-9, 
     3.6270613929996800358884018518583721060596395932472`37.5*^-9, 
     -2.1025095641524415974474580707385873640536001618721`37.5*^-9, 
     -1.4791500069904867202571786320801880308475829886627`37.5*^-9, 
     1.7606223296833953287138721468682518603775295232582`37.5*^-9, 
     3.157569186084403840950907168097689721616673054508`37.5*^-10, 
     -1.165458711608335180959385229116281209009090107792`37.5*^-9, 
     1.738086268262573040111248255268012943896784559517`37.5*^-10, 
     6.287654109287310497622448904981776577854970153312`37.5*^-10, 
     -2.897182868533672496071660368487094796644656318141`37.5*^-10, 
     -2.75480494485795562560830398099670946077051197829`37.5*^-10, 
     2.372429543265030899558475031133990496914957617332`37.5*^-10, 
     7.27374320139004688612792677514082862325138204647`37.5*^-11, 
     -1.400081934646288611788972443385812183484121749619`37.5*^-10, 
     4.6823533072008032512988635225271851994316582674339777121716831534`37.5*^\
-12, 5.55990379354103034446543838826477495917905498596`37.5*^-11, 
     -1.94399578690617892370142860651425537305341854208626874671341502464`37.5\
*^-11, 
     -1.086602384415017393454589367654625490408019293232452219650723640258`37\
.5*^-11, 9.2864684258746072977127186613165352742375694900376523985753`37.5, 
     -11.9704023737837147855286814439427814512408515915800868931526`37.5, 
     14.5221488024752433346004407965661021394917049655457597402753`37.5, 
     -16.617222148311273549003852376472350521337086316500490969389`37.5, 
     17.8855086284264789764655627248253141841529881852567327425622`37.5, 
     -17.8964298150732133496221920474542598763909595843482600500141`37.5, 
     16.5322243253906493806662298523746646485026520492835339399765`37.5, 
     -14.0804232622171174070360349495000618382564987218500149868007`37.5, 
     11.0853756523943918014844586097336599880391936394593799087075`37.5, 
     -8.1120501690619823364210311378209396485566163812571478880698`37.5, 
     5.5608962251462997169680641982142532299288006459397277037462`37.5, 
     -3.6040323717328696489542827394361803704184593699955430798155`37.5, 
     2.2281698227750486075777064173220067952816179501706340227604`37.5, 
     -1.3225103234288200666683587032410929968085515006522939628914`37.5, 
     0.7551986046489067756546141676222274387648699852521025647035`37.5, 
     -0.4142953636555571779151709006307268154133960112035350199798`37.5, 
     0.2180794681350377415322660379388307555314224409339388404034`37.5, 
     -0.1105741579755064971105152899892363675778390789926725865756`37.5, 
     0.0545676668845077129035168087546074324228124992498335210912`37.5, 
     -0.0264671951607804400663994497304847161272769389685486112065`37.5, 
     0.0125641511140380363751544455825088463830478020373455656455`37.5, 
     -0.0057124539231333944661181143611944637934235227488861398249`37.5, 
     0.0024462292284760250739694094196621668102795310933645566685`37.5, 
     -0.0010181929257927569324188628169565922949182608972519026904`37.5, 
     0.0004511087835385015152206994779767862719044247601640909808`37.5, 
     -0.0002155881884821201829238564490258433052383258037008946646`37.5, 
     0.0000916396843456149531524133112538479566697826352639433178`37.5, 
     -0.0000247453043537362966652226990623300673671204087300551175`37.5, 
     2.2682557635554050202429929592132509989755954039236697`37.5*^-6, 
     -3.2195539637670156973374312642501867063128630073430454`37.5*^-6, 
     5.9019615082282800649816297923385888407814837156167258`37.5*^-6, 
     -3.0753315687854094772167222686953327647852834445024107`37.5*^-6, 
     -8.643120944709530009254337662751939936229830542968253`37.5*^-7, 
     1.6211210079124859807183135112121666602234785247402018`37.5*^-6, 
     -1.068709712004257958918453262653580064158522496263759`37.5*^-7, 
     -8.433478309265263924355585955342091410062138027424717`37.5*^-7, 
     4.118341412548717322851855095363049933770910571392346`37.5*^-7, 
     2.78276318596952849627126671441728205742930437410438`37.5*^-7, 
     -3.299647262155838052119897230171678287927603617205124`37.5*^-7, 
     -2.09466678044073855487056634337768125074056347208748`37.5*^-8, 
     1.884760539894322433585641305974578870909763243547008`37.5*^-7, 
     -6.18882937575515238166847682997774296695410040644935`37.5*^-8, 
     -8.0544475647945243190496143899519782723560000923384`37.5*^-8, 
     6.54647263804212628343618596612831559261043007211214`37.5*^-8, 
     2.03318970919212075526203470820957075123162881493545`37.5*^-8, 
     -4.48057738413284045330695513493592219910106367530983`37.5*^-8, 
     5.2851775148226907220214639909952946171361383393241`37.5*^-9, 
     2.37527598729751860977169365059040457812232207951319`37.5*^-8, 
     -1.19093394647959074938056555170120275629838408891926`37.5*^-8, 
     -9.4389535295745740033874435797414990456688427376303`37.5*^-9, 
     1.04521385650452483616530291064066551926814267916324`37.5*^-8, 
     1.7567917526665680964463009318306646672391104416444`37.5*^-9, 
     -6.8502842846271742789004837755437870755286049327445`37.5*^-9, 
     1.3882086733156697321351973098519087570280570847596`37.5*^-9, 
     3.6248824039619018771791670283086645198932363160221`37.5*^-9, 
     -2.1022886288667715216775111208674349895371658561197`37.5*^-9, 
     -1.4779683756908240943047096106097340851338014755271`37.5*^-9, 
     1.7599227115755299423116344247289729337174948898437`37.5*^-9, 
     3.152604438582799737979764831576775880583316505343`37.5*^-10, 
     -1.1650833081825604690422923060437141917640291626795`37.5*^-9, 
     1.739819743547505748018652872462435114028425127546`37.5*^-10, 
     6.283463839172353077212967033844713961212198845309`37.5*^-10, 
     -2.897028268897782623317211226706297044611338494503`37.5*^-10, 
     -2.753991699638206775634446665127720505207226488332`37.5*^-10, 
     2.372314561126159343798377380431357348221020177127`37.5*^-10, 
     7.25932320321853015656436626812292859956465260445`37.5*^-11, 
     -1.399671413108369338821371593301992692108358411706`37.5*^-10, 
     4.65033190485004922695336180132663502269204238055358255236036378728`37.5\
*^-12, 5.56132743151426743492494934888138810373285488037`37.5*^-11, 
     -1.9471277738428778765225132619594017906808629431297527132295528448`37.5\
*^-11, 
     -1.087576951292677160297299688689508736428689432082549046368458865138`37\
.5*^-11, -841.382850742776428406220827370096193056714540712926377715066`37.5, 
     -26982.563707487663804502400892469758699115519271047373256017339`37.5, 
     1271.5084468719002658776045074968165252183521906689660912067646`37.5, 
     -3568.5025546565889860850966845537212864161103507459020242114334`37.5, 
     228.0558736231260111506648967651420358164582234547925636422498`37.5, 
     -72.0751941645806775828061748655903782432157017861960406237548`37.5, 
     4.5035196945896394909008489888563187786251370318004809471564`37.5, 
     20.7750353851339491772291357926926523314566041093414392912571`37.5, 
     -1.4946856303002283588358434356217662445882536797807844605854`37.5, 
     -4.2029448655129622496744799365317798095230971889940241360468`37.5, 
     0.3714386183733700518340838176238856197188060326596524746406`37.5, 
     0.475986367200856698374228554371289103921532786051166034892`37.5, 
     -0.0614891701300595346730002684293090389109802607738443071799`37.5, 
     0.1000192186505511133040236659874640076945170437645631121021`37.5, 
     -0.0021078445411228456521369274607078047185130081823115273506`37.5, 
     -0.0879851317101244166881249321120321400075777783660702887142`37.5, 
     0.007097930418210914228621376021827201897846167975743488323`37.5, 
     0.0333213600840560522070595923318617639358829294185833536818`37.5, 
     -0.0035314169362930317203363488871864074225293352917882020459`37.5, 
     -0.0071249595091617079227896389089974697508165195846952660986`37.5, 
     0.0010733907981127414948904839739907298376866611427444373521`37.5, 
     -0.0005779276864633265686191576941277714677413483667776520138`37.5, 
     -0.0001255024475477040278916825696128279555189248532160818617`37.5, 
     0.0015102625522520555054714261643582452862448029560442261964`37.5, 
     -0.0000979463266112383958956899005457104891253536001538555466`37.5, 
     -0.000915429594926443398065980288907065605820460451580067452`37.5, 
     0.0000909295441626922921149559667057903475963643701666946438`37.5, 
     0.0003620639808410041838440123214400296526209492128586449722`37.5, 
     -0.0000469143146191988947914307742190206874034792500016587938`37.5, 
     -0.0000821326093344740327122304568318670324005636509214794281`37.5, 
     0.0000165359242402871583022478979529071174041259009304156542`37.5, 
     -0.0000150728992222055683643139407875029410487428626195675283`37.5, 
     -2.5959131710774614646977445037037404671847192744479565`37.5*^-6, 
     0.0000310943932650591783065556951379068006142090027697751585`37.5, 
     -1.7724153465274201364116606050885832923455680223697627`37.5*^-6, 
     -0.0000222552866527671716762698377940910982094238433793380933`37.5, 
     2.1461349705074186509954357928672998292224832655287982`37.5*^-6, 
     0.0000112795149722814580652675729519899872485684430606346681`37.5, 
     -1.4156655564580479547256170244476557533851495846847348`37.5*^-6, 
     -4.0698427865764693987870410370261248071512465344552616`37.5*^-6, 
     6.917705755751540945318929082692671621398831719434001`37.5*^-7, 
     6.085512607451714476444746655700011127594126423067769`37.5*^-7, 
     -2.406403642635166125906103164856846230333363729574016`37.5*^-7, 
     6.159647676778509424530759382018131341239955854955348`37.5*^-7, 
     2.58181915609215350534560970872096766014993086777593`37.5*^-8, 
     -7.552981565179892661269140312846558246986527210137679`37.5*^-7, 
     4.68426691084678465577590761826713343690047060303735`37.5*^-8, 
     5.637525930185057363332889943234871574132048102925424`37.5*^-7, 
     -5.44326662105924147926082009452523278234135923160401`37.5*^-8, 
     -3.136471689761318672583530784812717194961952287983114`37.5*^-7, 
     3.92324842578989738509366625937389854827936367981128`37.5*^-8, 
     1.478344799321927662556589338123432435692524755299219`37.5*^-7, 
     -2.26916515181302508853844912879903007765151733038473`37.5*^-8, 
     -4.15544746091359843238286588834249811418685523699046`37.5*^-8, 
     1.00313174785425829375017881632084406861424180614701`37.5*^-8, 
     2.5690788696478087154991314025669898599099049440079`37.5*^-9, 
     -3.2186289733655896308303623157879471588999265437149`37.5*^-9, 
     1.65724190588681950755938679423614741396552702764157`37.5*^-8, 
     -3.709818935425861622119237963342745662385953276264`37.5*^-10, 
     -1.24235981621999324072378134494646887452953580597534`37.5*^-8, 
     1.1905296034019311134242627913543887478413060889663`37.5*^-9, 
     1.10047128742898244312926290402998645227720963859312`37.5*^-8, 
     -1.3780287747374054679980098648685573604767064203176`37.5*^-9, 
     -3.7988402830285793029045751270059861873694048009551`37.5*^-9, 
     8.160481102438015183696227987612931094810566725917`37.5*^-10, 
     2.4434578142248485828263501364318882224725894167527`37.5*^-9, 
     -5.095887095710137967044757420302848353522845782112`37.5*^-10, 
     3.498645228042813024957635339076130435208212778472`37.5*^-10, 
     1.146999567227936005818806606727352161495984515932`37.5*^-10, 
     1.398581429807141348305910572691523839391559706790767495633896576685`37.5\
*^-11, 
     3.03421048372782211888054426226072368625521500289912945642682049512`37.5\
*^-12, 15.8153595477408375545315535477091108244073273849496903929105`37.5, 
     -69932.8790753776272652996799496768176502730227077695009163644903`37.5, 
     2681.9026782735829041667031374477805607639761906496070156171949`37.5, 
     -9278.6949425124606349544641642534038444815022956049574886216522`37.5, 
     462.2693823324422963064033489406047115996121551527558283994968`37.5, 
     -192.7947340578082514925031234259636355785820536410990052447325`37.5, 
     8.8398967603507370521948288258672812795989342941615250192415`37.5, 
     53.7614950457062915257906138867910161488995557153466000152271`37.5, 
     -2.9572199415260020232718840636768121309941085504629206758421`37.5, 
     -10.8562811213675683137811080665228357711845037402294065836653`37.5, 
     0.7412314542837228372821943983215100202061492908113603841782`37.5, 
     1.2218754752847236313540010293962297801378673750996415508508`37.5, 
     -0.1244020643657847786803841798067241877402265370975945043946`37.5, 
     0.2619870522947753292192136561398157588274073519546226931166`37.5, 
     -0.003459275942609391016516219731226568430771368506698556094`37.5, 
     -0.2283192835206805953671272118724944540458027702685944638308`37.5, 
     0.0139750669244259944783977242689307678715436921031195712797`37.5, 
     0.0862082940450199452876067948129762169043425435232736620311`37.5, 
     -0.007036303169433658713322398151833861050928155561747184209`37.5, 
     -0.0183441312572756192477887490632723068526315112541785134759`37.5, 
     0.0021616629691082458487797822171664621546305101056591584987`37.5, 
     -0.0015495147071747640255026100328951897732380036056874841402`37.5, 
     -0.0002642104197525435954330950992360712368670861230461043162`37.5, 
     0.0039278290661127859878083433883251316134793124795713832182`37.5, 
     -0.0001897821807318968378520569122490994974639848925808926929`37.5, 
     -0.0023727219230610910238316177171852768090625785104438202312`37.5, 
     0.0001800457525979917867805425989753663266311720728800236437`37.5, 
     0.00093589838079846385151287691985594300578887612919810166`37.5, 
     -0.0000937343187359989456411367756238481632537154127527622292`37.5, 
     -0.0002109844495301820620334285616523867330300795289056480139`37.5, 
     0.0000333731388437149187194857190174286690830218368850729754`37.5, 
     -0.0000399937907636186318095816520105963943032025556831414544`37.5, 
     -5.4627366677995151641318142069219324489862043153230381`37.5*^-6, 
     0.0000809037171091921798300320163758248171163623800213840716`37.5, 
     -3.4035388175153108214443999598013266890284668532421567`37.5*^-6, 
     -0.0000577208535782079834803785883095130450155805225470670031`37.5, 
     4.230786660763660904421118975507835292567299268670188`37.5*^-6, 
     0.0000291869562653523021299542450228670373472079014272514378`37.5, 
     -2.8225265104128543978778782980103428419864712918380336`37.5*^-6, 
     -0.0000104977794198539695276151261921905072072914132348682324`37.5, 
     1.3848559277667933932319721585448585177058120677558705`37.5*^-6, 
     1.5425666719871114926831049915416261391233653500651777`37.5*^-6, 
     -4.916847569103915824918031636366996545265858725926034`37.5*^-7, 
     1.6127815684266921296758721515590895749785586272027049`37.5*^-6, 
     5.50029490973490785108118427211499759216351881111678`37.5*^-8, 
     -1.9644179842186841920461771081267030049406381260049167`37.5*^-6, 
     8.81740718670809212546672530235174595121413650494153`37.5*^-8, 
     1.4614857034548639031977908147979536216410633482029655`37.5*^-6, 
     -1.093269460606492439497812861012616503950615280407388`37.5*^-7, 
     -8.123338532749688775137892527060298789005699788046185`37.5*^-7, 
     7.64556170312309941725517637441964480064558235456447`37.5*^-8, 
     3.813887808932880911551366243776821365890812825296971`37.5*^-7, 
     -4.69243949741523951828126084620852798222862208526888`37.5*^-8, 
     -1.070251085877742103204431085864628013547899867325882`37.5*^-7, 
     1.91356293960000550915059372560936693208471473033356`37.5*^-8, 
     5.7264562293764986454706785177150766077333784038751`37.5*^-9, 
     -7.7036079850352091548978311874645151576601003500912`37.5*^-9, 
     4.2995715769815903415478497917306002862520814303256`37.5*^-8, 
     -1.3598288368191372149392612917899901045768912868525`37.5*^-9, 
     -3.251347600593408400642765526508378509039472012586`37.5*^-8, 
     1.5768236657085432927223211913437051053626516216846`37.5*^-9, 
     2.83541737526349912588176014393393444836404277070393`37.5*^-8, 
     -3.1659159798635402454776804795751950560228418393343`37.5*^-9, 
     -9.9392202823617833884035041830566448033420110671293`37.5*^-9, 
     1.1790500433153498432536727700839596401564418307274`37.5*^-9, 
     6.1969627036813666699632988524015183540540291245761`37.5*^-9, 
     -1.2190323094956216812671585052624539877453358594228`37.5*^-9, 
     8.76408135227709299069400302603887513793137270178`37.5*^-10, 
     2.33570526720704157789561898965723488563948746546015805124276274907`37.5\
*^-11, 
     -1.08136364694414532209092605119382897712967391438425871342220101901`37.\
5*^-11, 
     6.34725143211088659051899986914094552397079796191535088560068674671`37.5\
*^-12}
 
prs[{5, 1}] = {69.10256672965537071551757680129401575191`30., 
     13.1822760101699591828570266935254832273576632373632028377088`30., 
     -15.9242768565242837266356856733847402800673110663962329874432`30., 
     16.05593672961358276677337599341287442142`30., 
     -14.0612656202767414135432225771615858022079668533884004335616`30., 
     11.0043430803614998503392054650035530385462080710778749452289`30., 
     -7.788867148934770559042932443064044060489490881825074601902`30., 
     5.0175294904349286359791827949454987734181048477684952577548`30., 
     -2.9573779049930406250723153689202995122928043807902426395181`30., 
     1.6053055668431581360157180906042304028685041747400187734231`30., 
     -0.8105898718321282992896850706882119171670792494017161991512`30., 
     0.3864394738767036515298081836960075796930525701013589631452`30., 
     -0.1768051886055199895659744549690511871850973102527244637118`30., 
     0.0782439780574019832523098598922126921802520092505613995641`30., 
     -0.0331299281159709343948625894997146196741034263567433546402`30., 
     0.0130758329017541537035593398138482589947192326973274352735`30., 
     -0.0047481878214472191964099989263124966619611049079673970499`30., 
     0.0016829176191210486062065342451166759893495689682383596206`30., 
     -0.0006748272887585471076616310466493839672236218494773439883`30., 
     0.000302828558241034437544184827652101991793735250081549494`30., 
     -0.0001079713367958402562939345458458666556082474847325653587`30., 
     0.0000104947433648278383740591719040725958536824280974554563`30., 
     0.0000109465855020606623395982518274841947269921967255288131`30., 
     5.182473233651190933729705458775948769829320727600055`30.*^-7, 
     -8.2808344891274468902067784292733082067242012613543436`30.*^-6, 
     4.4987903553503105599128358757791766102490328458232057`30.*^-6, 
     1.4345604133190632155769756331905490520392905325083996`30.*^-6, 
     -2.5899075273565330410640257119507102736682165770517156`30.*^-6, 
     4.202063589532459141788271423032862642648135327635943`30.*^-7, 
     1.0506975803312875028636289307566061721116360894619823`30.*^-6, 
     -6.488994286145904689421106239016392910367489247939868`30.*^-7, 
     -2.348126235796886737730056604931202577815767447119031`30.*^-7, 
     4.161175338997901605464837167998382796733533774629618`30.*^-7, 
     -5.60263525250820801111236444461769903850387110525541`30.*^-8, 
     -1.860478404491188476929249343727356656736199076891345`30.*^-7, 
     1.044556005825637183178725114415637084467689715210238`30.*^-7, 
     5.32954926361074654522680348120355389644747520560759`30.*^-8, 
     -7.559339886831913648456371219715324331503004887345`30.*^-8, 
     2.1741860208898126999870088012239880388593885686445`30.*^-9, 
     3.90797521589213526545637155548478637931414397672201`30.*^-8, 
     -1.64810326013034176239815511766306851981548120462335`30.*^-8, 
     -1.45738633343426844812712757692625510590397721853771`30.*^-8, 
     1.45696710090445520809978811158439082650861394389072`30.*^-8, 
     2.349788880672700136560760022859658633045689091061`30.*^-9, 
     -8.919845739588400798902355076685745272023075285893`30.*^-9, 
     2.0883788357159262953097049331124479597438375134568`30.*^-9, 
     4.1981248287706958504139678895191995203192681367158`30.*^-9, 
     -2.7510451635106236655983709108194364094553024168482`30.*^-9, 
     -1.3554186856871228879624680576864151736478968328321`30.*^-9, 
     2.0708522367214075945539763037536912804421320120428`30.*^-9, 
     1.73207887221740247834359211634621703786354713014`30.*^-11, 
     -1.2015360761817753515967309813663954113722383041673`30.*^-9, 
     4.257664193994899185620409567805644052787439297473`30.*^-10, 
     5.474343340887558314079982405196203380060532005296`30.*^-10, 
     -4.46203833642047709733019139215500436272848824223`30.*^-10, 
     -1.634965693403143068866145058688272826003844537321`30.*^-10, 
     3.226702661274681872344092933276094345855545287012`30.*^-10, 
     -1.66249273682466676113806738106761416550233485132`30.*^-11, 
     -1.875221882212278219317035293738475696913696751216`30.*^-10, 
     7.55946089621005930836222158941014657410038646793`30.*^-11, 
     8.72217735177651665706879966740249393973959087139`30.*^-11, 
     -7.61053824782277362559956618334014094495977214427`30.*^-11, 
     -2.71293757913949438300368770126579674453336575085`30.*^-11, 
     5.59285242329905927237991633578207862790353963962`30.*^-11, 
     -2.2844102728199602950809782288453775259949253858`30.*^-12, 
     -3.37850527564616239716927000271529484360060383844`30.*^-11, 
     1.27659095439009183314159511897349300414761759456`30.*^-11, 
     1.67594311189045134876345769160075165641134817813`30.*^-11, 
     -1.35549481543449779743416368161095553697163945158`30.*^-11, 
     -6.0148071244637455845661536790772723568784267329`30.*^-12, 
     1.0516774493861781667208253931485049554632847973`30.*^-11, 
     3.433289968733507081524105696704395555221097919`30.*^-13, 
     -6.7817650613745249356780933109969024941989045093`30.*^-12, 
     1.9899685078159164317521007141220026931006738084`30.*^-12, 
     3.6863268906383405495200903040314365318060826816`30.*^-12, 
     -2.4630560835992975354321076984372531697795396664`30.*^-12, 
     -1.5804407806836573237042743195508602985518512369`30.*^-12, 
     2.0920661286118663156336146096720675863519469295`30.*^-12, 
     3.577674080899185176345999783579479470835493657`30.*^-13, 
     -1.4688526029532555958739078116528939784025995888`30.*^-12, 
     2.28774848404504918343422588338474811489098127`30.*^-13, 
     8.854740102681407533135695578637189409765408102`30.*^-13, 
     -4.258635851155461427762937147032801359369482916`30.*^-13, 
     -4.472454396868303861616287418529344822260299516`30.*^-13, 
     4.178599303747606144271608010428473052933050065`30.*^-13, 
     1.654321886492585413896777821912782532926639619`30.*^-13, 
     -3.271562352624849128966058046417103500248332232`30.*^-13, 
     -8.7845591909556347883709056216498639708542577`30.*^-15, 
     2.196513937138562714041125485179620256856275642`30.*^-13, 
     -6.11527974944137760279697215035409313760114088`30.*^-14, 
     -1.283866809861478471917711718485559844324216175`30.*^-13, 
     8.0096298601634954035008855337992440394694662`30.*^-14, 
     6.17553189050967084051366062717394286882152797`30.*^-14, 
     -7.23829283625079521111803908038389270835677099`30.*^-14, 
     -2.02158375643300520901797474405271049003163669`30.*^-14, 
     5.49748797082880305270760725538090447135158412`30.*^-14, 
     -2.852516163097566921610375335158504915328712`30.*^-15, 
     -3.60349925852332321307873987319469588728624172`30.*^-14, 
     1.22395857724746998998690600494284374860985246`30.*^-14, 
     2.03434083595930057522431801627380057979513469`30.*^-14, 
     -1.39989198144662212897637361126358220049453565`30.*^-14, 
     -8.7614363188533926587899338017034603967362736`30.*^-15, 
     1.09264456740820049035643154998114687772000679`30.*^-14, 
     1.5584035191142165769942731818130861880769784`30.*^-15, 
     -5.9141877489063067217171144847375027293668972`30.*^-15, 
     1.8535758986485361261155572465389613096506884`30.*^-15, 
     13.1752140763545670681624761687200199295566077143519147851776`30., 
     -15.9080474740819824645560566947564739036429892636107880792064`30., 
     16.03829813394176457164225469585992600555`30., 
     -14.0449847524838319815281277919066785419425981051033027084289`30., 
     10.9914101892145952565049839408402506723953225536642245197823`30., 
     -7.7796752459209700272666257203623000261681566300957334044672`30., 
     5.0116005182716357646789098064683264883060676494144836772801`30., 
     -2.9538767727893397386572615940204209554772400006393149436305`30., 
     1.6033947044077026059080583918409944423654499064298120762825`30., 
     -0.8096162798190875149855727111188807241860947944319626678286`30., 
     0.3859715931136294779005973590580925315624031159826011937859`30., 
     -0.1765909429246660052130767450755328028824907411546356740347`30., 
     0.0781499832380327305273679228872236347097759381068660764209`30., 
     -0.0330905451809550201422800791965143535798613884035579242387`30., 
     0.0130601763238630445570395853456013452729550980433320573968`30., 
     -0.0047422564144797406245459212855296790312536348540526239135`30., 
     0.0016807197837847205712916090390781745234263807965021241127`30., 
     -0.000674003000898698195135883838080755232327836260231531203`30., 
     0.0003025213274982352750335720752506630568600772482156749844`30., 
     -0.0001078711601733531805181005074459911589217298910415423416`30., 
     0.0000104711339669021928994429820103631386972038643658134436`30., 
     0.0000109520285623132136461069156627539457022150737432754091`30., 
     5.136363460825403133178941678855243475466884091933539`30.*^-7, 
     -8.2774773187092151259834016854911514717835605885082978`30.*^-6, 
     4.4981726613119204745356074242539856386186187385349697`30.*^-6, 
     1.4338002384800984281767382613977216342710569198611352`30.*^-6, 
     -2.5894613880223298541218771517117056222792375391758361`30.*^-6, 
     4.20401227483336594672804798842883880303273445569289`30.*^-7, 
     1.050408853463922241028508097403894810628795907083085`30.*^-6, 
     -6.488822386284072196860732342836590582502153178441286`30.*^-7, 
     -2.346834142337599252152354254930767724769872751157936`30.*^-7, 
     4.160673451604581018887675841275879189994151991226645`30.*^-7, 
     -5.60709151212557259279211004495412683542354847652389`30.*^-8, 
     -1.860104190481213218291814718558599905930892352231878`30.*^-7, 
     1.044643859747193863863650171800009604410217960950657`30.*^-7, 
     5.32749764024610115709324518622696183600482637807899`30.*^-8, 
     -7.55906017641134982910093724533664863453896565047389`30.*^-8, 
     2.1833889572516663509555743076989182604353292600324`30.*^-9, 
     3.90750413451312726559121929002578150820463378502273`30.*^-8, 
     -1.64842802640463022067019760382065956762581704172584`30.*^-8, 
     -1.45702005800700052643217924578430868888519565187273`30.*^-8, 
     1.45702906558620337588361119513455841298834674484971`30.*^-8, 
     2.3475687984699488214443384286937683515577151071208`30.*^-9, 
     -8.9195381369325653169161685075711722138477338567843`30.*^-9, 
     2.0895100188341389757062463651014609073273595706489`30.*^-9, 
     4.1976340307226885764359767470758737516598404068547`30.*^-9, 
     -2.7515171769296820042168053385248272068912138672853`30.*^-9, 
     -1.3550097617653916749799320707577341668867118147875`30.*^-9, 
     2.0709835407433727517066154992062056642502787668924`30.*^-9, 
     1.7049440869113568174265563855448972869966514178`30.*^-11, 
     -1.201519931678417108744734035413855004875321992745`30.*^-9, 
     4.259202801216354202490692171003497945365826643115`30.*^-10, 
     5.473725448437341094492831906128855845364796645683`30.*^-10, 
     -4.462777622407000734758920594405792716145269253205`30.*^-10, 
     -1.634346804292653211540132645097645061635656749511`30.*^-10, 
     3.226972946033097477114395618034306712985917767342`30.*^-10, 
     -1.6671266260962327868057090793963112963743151396`30.*^-11, 
     -1.875255522202857877043805084228143711398646422932`30.*^-10, 
     7.56239306045201342137025723608832007808332507321`30.*^-11, 
     8.7215470940719472308789118503406225929569173198`30.*^-11, 
     -7.61212238530375299386050447165833953563370473823`30.*^-11, 
     -2.71209068508679930940453561074812963989068788085`30.*^-11, 
     5.59355377363930137279273416381629649927638501972`30.*^-11, 
     -2.2918035398606097243711171194564726729130005729`30.*^-12, 
     -3.37869513934559808393775047111306318022705647978`30.*^-11, 
     1.27711655869141679866221048853728506073756038013`30.*^-11, 
     1.67589292594521262101702710447293862802457450106`30.*^-11, 
     -1.35582120782697334172927343450383175050217192128`30.*^-11, 
     -6.0133934563727082527100247968272332675927547669`30.*^-12, 
     1.05184721367100786347631091568540538945479974477`30.*^-11, 
     3.419066059131789570337691789789089299323703844`30.*^-13, 
     -6.7824862532279732545216996627005738257242046009`30.*^-12, 
     1.9911463053924803367897687967231298035709923542`30.*^-12, 
     3.6864451131439906750569934516246284609267397414`30.*^-12, 
     -2.4638291661964574007202597355515776509791709098`30.*^-12, 
     -1.5803156550096807318076255046574980272137795064`30.*^-12, 
     2.0925631621537607204102568155150122408887097455`30.*^-12, 
     3.575217465253906068050128147007792012721026057`30.*^-13, 
     -1.4690773604577962783151237154257450557880191601`30.*^-12, 
     2.28985734812789831519273468151268010462291068`30.*^-13, 
     8.855899040592306188390481109970400109246409735`30.*^-13, 
     -4.260587696151715284325916829527277485367755439`30.*^-13, 
     -4.472401227133515505900528425708259155552232481`30.*^-13, 
     4.179724089697444853117411792734218701033315221`30.*^-13, 
     1.654262570489945675226835995728786872833855013`30.*^-13, 
     -3.272502860152021308926313739270412316785455203`30.*^-13, 
     -8.7314839978905227580283186634075406776279106`30.*^-15, 
     2.1968250498338958007201949586370082466474231`30.*^-13, 
     -6.11684295559789440964691117832464470493089979`30.*^-14, 
     -1.284212147792012238008578445954373552387746533`30.*^-13, 
     8.0136216123440434977893659389929620408633337`30.*^-14, 
     6.1750440374825242888495162177315805286848628`30.*^-14, 
     -7.23826445219863419731082057032257063887203662`30.*^-14, 
     -2.02276193260779410285837941624525598865133343`30.*^-14, 
     5.49947524632119526135117096632906606436674247`30.*^-14, 
     -2.8655424232629165832507190023596043025815073`30.*^-15, 
     -3.60232990388027028369790892309438247306074667`30.*^-14, 
     1.22340252663932767703796965707002983946694044`30.*^-14, 
     2.03495857080659736755901505021391015268410255`30.*^-14, 
     -1.40089378878507321352286950869812468488229042`30.*^-14, 
     -8.7471741634725401167319253292998180650684323`30.*^-15, 
     1.09233490834468451649429367393943289547227707`30.*^-14, 
     1.5556066210179638834858451560160014734874569`30.*^-15, 
     -5.9178044576337494617822851765324227982806656`30.*^-15, 
     1.8637647089634822732946731472734022224343765`30.*^-15, 
     476.6473559840780595170007925894627690164`30., 
     31.60838071152332686287196253191424475348`30., 
     48.34610729980642788402280672299697026851`30., 
     4.9851265334942584907276794533726041478564444766497287840051`30., 
     1.5936814593654728462855986536164757784751327924491391607424`30., 
     0.1635688026645752107788819744509144506158836084687133820453`30., 
     -0.3184321956105617459799163343948863772437796362299460074799`30., 
     -0.0390708273652190523911099827789201503772628891178609584725`30., 
     0.0355950104408161026662953883238898148404276990499681096507`30., 
     0.0063435906107902785839577536571132491494259655345456021292`30., 
     0.0024555279023956813911716008380734101230751751981677008439`30., 
     -0.0002436885418403843560397042247757578049845669951024640562`30., 
     -0.0030608299747094598604471564698087264714434044875495081089`30., 
     -0.0003511125897691491894526026730083229777640858947426196265`30., 
     0.0010637162727902356082725721424597786221262068818321152253`30., 
     0.0001801444882477338984350967789821809478951281098704762992`30., 
     -0.0001865762300075525006216382919313872597313897834055992443`30., 
     -0.0000514119260203157473458827657371798632643043966823131378`30., 
     -0.0000313533455691611381466790843917830270173505857236212314`30., 
     4.9911746005210807035238461762295023565276910323565524`30.*^-6, 
     0.0000436717133714000440823144259610098248583997448273655385`30., 
     4.5598655979767924037337139912939768564701296383256277`30.*^-6, 
     -0.0000218992507416678479856769124257558024282854668367265938`30., 
     -3.7145066480967388170705892399187041192388814522632223`30.*^-6, 
     6.8510604713797630894509033301209631890483035712452937`30.*^-6, 
     1.6973315798159120561699946890744379006055415758490723`30.*^-6, 
     -6.66694145950712567453229449638934970672514313307894`30.*^-7, 
     -4.928031379422873614093064201742406498461725285406919`30.*^-7, 
     -8.883369063543706520632102118782569875420849022079474`30.*^-7, 
     1.70793001586372438543283928540672803546952242312222`30.*^-8, 
     8.197183494105955951433040870705244548879777062079581`30.*^-7, 
     9.50402341863311664988803441354084568973886623536263`30.*^-8, 
     -4.486266513177305274705302951240763578158292909809991`30.*^-7, 
     -8.07993178386248017545422507917964313153318581003921`30.*^-8, 
     1.728829390627353188231666409753434741010576702336532`30.*^-7, 
     4.43700021455290228009972571555413458153105194048274`30.*^-8, 
     -3.43559064152104689246667085124935404626246430588148`30.*^-8, 
     -1.76265397766502524863768719219810891651561008828688`30.*^-8, 
     -1.52342354139214391570626892766767706791329093916484`30.*^-8, 
     3.8186794318929077628620248199409087848094851167385`30.*^-9, 
     2.30890506416567640394238374908741361573716289862165`30.*^-8, 
     1.4044170352210389090241551794057166447342702277854`30.*^-9, 
     -1.70028205868104199839995446071147638471223497695048`30.*^-8, 
     -2.4080840848955172953939349359823376723470211243156`30.*^-9, 
     9.3032681973223592061928071930166246106911825805648`30.*^-9, 
     1.8825573716197424959195597931644880022072738402677`30.*^-9, 
     -3.8418845345356783683361296833289694184053413640567`30.*^-9, 
     -1.0983126751704657306155947856172310320963856122564`30.*^-9, 
     8.87830173658579397231316093086560390261233258753`30.*^-10, 
     4.987320412785457036688878442445914917152918142565`30.*^-10, 
     3.384633508858567162242263208282438049899085680679`30.*^-10, 
     -1.494703034731113585652077867120200611928631414817`30.*^-10, 
     -6.369496985221534769337359004003713924016634522336`30.*^-10, 
     -1.15753875387773288716120748279174591111010041798`30.*^-11, 
     5.471763402854302873447937707784974247282086252078`30.*^-10, 
     6.28236247472243254651177207628496599155644817812`30.*^-11, 
     -3.573432210010763108411549539981084757845922289204`30.*^-10, 
     -6.26396313751911073399140986359278646527945584828`30.*^-11, 
     1.896885554424458497493166500737762417355789178876`30.*^-10, 
     4.5111920191470844040169514010590148207737832741`30.*^-11, 
     -7.7303423418080452710898892616744159419259555118`30.*^-11, 
     -2.65384499366188722368428619517375479829272520768`30.*^-11, 
     1.55299233252146950292484923332038406159148286217`30.*^-11, 
     1.26676989456421428136493740358363891880670758882`30.*^-11, 
     1.15724765440639428899050531088654037408353705006`30.*^-11, 
     -4.2033303191650469148268749046044982978156235679`30.*^-12, 
     -1.88398149015350901460836592358332011273996901938`30.*^-11, 
     -8.81213308590074768875296573718118428893044859`30.*^-14, 
     1.69787901798011966295199805051876012157695182642`30.*^-11, 
     1.7243218586317894757969706138518917871215896151`30.*^-12, 
     -1.2076516868098707621507911065362247811888661105`30.*^-11, 
     -1.9563820781277796701296160889400890058661762943`30.*^-12, 
     7.2867666090301693184759961167296916557609234534`30.*^-12, 
     1.5851644116970060131440047916765843464301213326`30.*^-12, 
     -3.6264214869983217095944480618758065674422063916`30.*^-12, 
     -1.0720005382515374600810923622010421373569991336`30.*^-12, 
     1.332224415212591950880318876091714595802739748`30.*^-12, 
     6.173882013786117494033777603551625472303799521`30.*^-13, 
     -5.6096882512429695197122057118936295409688517`30.*^-14, 
     -2.933763265552331253243982418951708189459599819`30.*^-13, 
     -4.689560401951562796208683797358866779078761053`30.*^-13, 
     9.19700594462295283926347632874862590288738544`30.*^-14, 
     6.164546198387025146039957102205627365198846521`30.*^-13, 
     1.26766179218038634695644388215878674231932062`30.*^-14, 
     -5.330087709830342019284264120253632025885232623`30.*^-13, 
     -5.60904575408526792947245795570440962605524845`30.*^-14, 
     4.080020780151141885319668889507804786684004669`30.*^-13, 
     6.33256035954407537839899924866979181386073058`30.*^-14, 
     -2.575809828534025180436734355151002159734978956`30.*^-13, 
     -5.43683674566273960839175741944413872949221239`30.*^-14, 
     1.567115907646933399890527246012979275699892624`30.*^-13, 
     3.97165128244250222407997668910737806032703842`30.*^-14, 
     -7.15098830749866939652934911154428510222063971`30.*^-14, 
     -2.57779304080001694851676920974781628875503984`30.*^-14, 
     3.22901263908276036773114265858563234198610651`30.*^-14, 
     1.47797532243242311117139468163562621321931322`30.*^-14, 
     -1.6598660008827386391504512008076223145733602`30.*^-15, 
     -7.2918633509986708916150363062990518616097437`30.*^-15, 
     -3.7773315178544951320842237068591982181636977`30.*^-15, 
     2.8850305576144278796566427084829836525524252`30.*^-15, 
     1.04466699339831235113620198452265144686522519`30.*^-14, 
     -7.291349004809071306540883767945916596391929`30.*^-16, 
     -7.2933503895539578715195040059649946738438412`30.*^-15, 
     2.50227888988058395272362888293817957391285`30.*^-17, 
     7.9342484884561459918316323294806818750889195`30.*^-15, 
     476.68342232822074426016668226951461281304`30., 
     30.40273472602440803319211927321863556716`30., 
     48.40671690832711593362101313898538342253`30., 
     4.8013297487588925236036929369651037611944183149265076089308`30., 
     1.605136926489218874660424815014161899358091319725138080981`30., 
     0.1583059636118972061114814416847123241764419341648094887602`30., 
     -0.3181345127805067649907467925745187627078625259300654092442`30., 
     -0.0377059054183338880243666768664870994587871525670603821861`30., 
     0.0355011131408909717918816033670744490627428032978846391615`30., 
     0.0061015250973824870433388755098236370138273598033069106691`30., 
     0.0024767850165528960331902533775504493055646347155953164309`30., 
     -0.0002273387420900986628227407599539876189234232758907438414`30., 
     -0.0030636406140890054385192351970545947067777299819201988975`30., 
     -0.0003404789421370564605203347021303217848723082125022435001`30., 
     0.0010632421874251203392738869279975769983576133706783556034`30., 
     0.0001738228868510519991840611692239305710249024456908089049`30., 
     -0.0001860618696408626119142257362850479857930141255626124393`30., 
     -0.0000494029378680985627736493652851152924467331141108206402`30., 
     -0.0000315714028021192497995728437282051579501073520534225505`30., 
     4.6988303685821103346530905916694176042009536054452627`30.*^-6, 
     0.0000437271163500714033644723020398106642144179941296514057`30., 
     4.4402004079377282556261251033963581846297818203334402`30.*^-6, 
     -0.0000218999592978027920163235528239742860361088812809200768`30., 
     -3.5906154663601776633114970590202487447061676740927614`30.*^-6, 
     6.8420912705983495761732933276595426122454014007703241`30.*^-6, 
     1.6347629165015500226027110667070326706832285778901741`30.*^-6, 
     -6.603079360329327598069723721070297074538580494918934`30.*^-7, 
     -4.720298185613080155240811645815214584523604089777774`30.*^-7, 
     -8.912232101926213190706371371560285351346774901008877`30.*^-7, 
     1.44693426210185036648010770846791263089136024140183`30.*^-8, 
     8.205657165752268762294052835151080212940941518113696`30.*^-7, 
     9.25129818294838084366813232079128039563788261791615`30.*^-8, 
     -4.486490954613568554543965980009863421644216607559231`30.*^-7, 
     -7.81490485619941342044534494230167036998304075036483`30.*^-8, 
     1.726998868736917156510488188377266906903504145885698`30.*^-7, 
     4.27683181831378154264404585554869486291331522140996`30.*^-8, 
     -3.41945641911238798971277538011611338880969317159537`30.*^-8, 
     -1.69205723600433503170745173244111966484890012211793`30.*^-8, 
     -1.53279154580916819195823963839093479861395501221916`30.*^-8, 
     3.6181942477061291173336800767934216365371880477439`30.*^-9, 
     2.3129625199466898395655633300832903368905803567507`30.*^-8, 
     1.3917930773015416131878461881162982015019737745945`30.*^-9, 
     -1.70139065432752049224597553077030249062578020601818`30.*^-8, 
     -2.3387784399389239697074670552856647885477256861751`30.*^-9, 
     9.3019188229463702926979601472394418330557730560665`30.*^-9, 
     1.8201106633984134395251861583804392817454086261028`30.*^-9, 
     -3.8372505174729622514803588475180182999216731621463`30.*^-9, 
     -1.0586096529719688037066580811636954234031981946607`30.*^-9, 
     8.836841086615105321089297000947423755384395378503`30.*^-10, 
     4.789154285131276556462696584305746592267006270022`30.*^-10, 
     3.411438103970730490435499608035669084950047742947`30.*^-10, 
     -1.422418640998346502337475913245136989054703358948`30.*^-10, 
     -6.383317299850681200791628309995286793828087753435`30.*^-10, 
     -1.24466446984028543644355250027904199378668907603`30.*^-11, 
     5.477103392139188235573516836888384750253169260533`30.*^-10, 
     6.12849562683811470643714481993081281632002391857`30.*^-11, 
     -3.574336931307331716265143861683158333672671746825`30.*^-10, 
     -6.07029183211410282320449808810638882296555591815`30.*^-11, 
     1.895966645189809066565903862144992105166477315379`30.*^-10, 
     4.35751201120333401425655770982024151088426058625`30.*^-11, 
     -7.71730927477774391165920359906775212814018326074`30.*^-11, 
     -2.55609428463446003516861420990965164532641661525`30.*^-11, 
     1.54190423557395683760577294558543688800692397944`30.*^-11, 
     1.21560548710622368845925596640030027029386884194`30.*^-11, 
     1.16458709750685049933733021447049204280047900687`30.*^-11, 
     -3.9966005416462792617744440823420852550528234325`30.*^-12, 
     -1.88816179139728825289588986308956696951300312098`30.*^-11, 
     -1.252656900998750772923308294073614531420145602`30.*^-13, 
     1.69968986388940004233311223044931690472960414544`30.*^-11, 
     1.6879924231051502758352073701022608631183511611`30.*^-12, 
     -1.20820767702767526535898271395199487625290498352`30.*^-11, 
     -1.8987750198780275037152697058225891222602560307`30.*^-12, 
     7.2850266110626749480046931955572849857104600789`30.*^-12, 
     1.5337077445654805103446652877404473069595814005`30.*^-12, 
     -3.6230882800229803332975461277041890909128397142`30.*^-12, 
     -1.0339547060504536630813933515451013638981011818`30.*^-12, 
     1.32814423422167323489751451773176170786172609`30.*^-12, 
     5.942992127832436061789915723339996718754064008`30.*^-13, 
     -5.33996750095942730523154169575362139201853395`30.*^-14, 
     -2.80863251762573914806134862416002062824265307`30.*^-13, 
     -4.711951489858069731576605483146327317221778765`30.*^-13, 
     8.73133828451306506598949900370700651705027941`30.*^-14, 
     6.173825225011865107947321550744518656277011571`30.*^-13, 
     1.35702857978551670151346433249496173208749237`30.*^-14, 
     -5.337496186485131305106304360927744981688397369`30.*^-13, 
     -5.46385727691827109266083517983859277200085487`30.*^-14, 
     4.080054924586132415227257998140907884407516944`30.*^-13, 
     6.15748065351648452959966205764390293894868111`30.*^-14, 
     -2.577003176635433110915639985114512499173013292`30.*^-13, 
     -5.24391648507079829157552495239251272425315026`30.*^-14, 
     1.564783941543051204380021861860992300574297345`30.*^-13, 
     3.83910064287045377802806135370507897724866839`30.*^-14, 
     -7.14863567730266639340423077501351513091412883`30.*^-14, 
     -2.47020849961972044584654801392306419559315548`30.*^-14, 
     3.20974574098165074295161280106057942147764434`30.*^-14, 
     1.42199292635401496526636422061005957952988194`30.*^-14, 
     -1.6437434059171165994124791294646309279437656`30.*^-15, 
     -6.8926543474015293182655544316802935550221621`30.*^-15, 
     -3.8794707153231586943687757398960342936399752`30.*^-15, 
     2.7438262266245190186043338451683008587188141`30.*^-15, 
     1.04436590811573323935923872491559728352300338`30.*^-14, 
     -6.323081031741928108954612177526208332032998`30.*^-16, 
     -7.3289767005087211263972112128100690273102884`30.*^-15, 
     1.02576726067025738032232875645981789897236`30.*^-17, 
     7.9359018429597563528206863305139765537754325`30.*^-15}
 
prs[{5, 2}] = 
    {98.4094908530609414333030546385049761575186450712660127057803`37.5, 
     9.2873455830229709466809446093907757209194457123261322270842`37.5, 
     -11.9594569777470653454083684216060734757922673983340318981771`37.5, 
     14.4942173227780073268666378743537583698901586994043474481995`37.5, 
     -16.577854621799853143923272016139530425715283731134460103122`37.5, 
     17.8434887162636655831556850742956791268199833195462682891584`37.5, 
     -17.8599401900960354653826439395394823900518383432546600380268`37.5, 
     16.5058688863102686673104348495322259479590091903250599101139`37.5, 
     -14.0648363282788553789674132406932569211738528814134427088029`37.5, 
     11.0784868393931900305314793097083731034707718007065980967403`37.5, 
     -8.110801267837557764705343652908372484918760900683574983785`37.5, 
     5.5625319882217413937207891767643633428745689260906037458179`37.5, 
     -3.6066618735385438295695718100359742427102876194856083418078`37.5, 
     2.2307591173424625106307235010714831009777313459677602775369`37.5, 
     -1.324626297704909515445708469885278488020257489974632356498`37.5, 
     0.7567445841242367993550928644331037080770721512190026799134`37.5, 
     -0.4153317703394199391602472272745498721579297765738202240806`37.5, 
     0.218724198258593366737014601781303697957790175373063961625`37.5, 
     -0.1109501635069341526741854408753933057961466956376791463754`37.5, 
     0.0547763363766989272672750419426050580915042651195342942337`37.5, 
     -0.0265792711051453431163467838739121747758905729221377719911`37.5, 
     0.012622858496700573084113194437698818889588732092671829892`37.5, 
     -0.0057420956677622302151635533619168475811712722593344987259`37.5, 
     0.0024603192682732346846159492934614025228953153972377805078`37.5, 
     -0.0010244898488625670115810613919808296432745629194429507229`37.5, 
     0.0004539321180795410284541446063425116867409665730430458854`37.5, 
     -0.0002169632502446435077951070396907437225407652595424784128`37.5, 
     0.0000922971520748862703966161581562637691068868316039498395`37.5, 
     -0.0000249845763590856524034105426754675522684963000333827867`37.5, 
     2.3314769392612918659454390837827859138437176502013142`37.5*^-6, 
     -3.2552387099183277832853379586449577904852484422522174`37.5*^-6, 
     5.9264167901651338247253822912596289243052649295603076`37.5*^-6, 
     -3.0774732116289922851995458724597655161271670302088637`37.5*^-6, 
     -8.613789625557766285067820078303296794155102427088654`37.5*^-7, 
     1.6089487450578994057328306282717810860202872814421657`37.5*^-6, 
     -1.0833938647347561170265912517942034752236736614502`37.5*^-7, 
     -8.290123221644201222246821931284327775394576218736626`37.5*^-7, 
     4.127748824197932030509493090126158392428426413045955`37.5*^-7, 
     2.629200144643365120231256256213344395194720559150704`37.5*^-7, 
     -3.295975301933922971633280352706651043592305432992805`37.5*^-7, 
     -6.5281694353975301987316882507056887782421983608363`37.5*^-9, 
     1.875866875809162397617317845163823732283086674430967`37.5*^-7, 
     -7.53148208502105485480828277197045322892658818510262`37.5*^-8, 
     -7.93095112820746407251729888692590366154512556547673`37.5*^-8, 
     7.74314506038599072844389306058265142063168262471434`37.5*^-8, 
     1.92417877602493653342581781828402032752325356357032`37.5*^-8, 
     -5.57727692940875701058249960754449874531478932868025`37.5*^-8, 
     6.3492325686616201086950373282215175271576213596188`37.5*^-9, 
     3.34668302296559516596522582536814416992588232169269`37.5*^-8, 
     -1.27090830805029571601868576303684034440516540677639`37.5*^-8, 
     -1.83268474460708694202932156591778244298640944094845`37.5*^-8, 
     1.12094402755880777486148394628229533870446520056074`37.5*^-8, 
     9.5546177580144012447129693747448448174130020328545`37.5*^-9, 
     -7.3941466213940018633998758625303124940827134535084`37.5*^-9, 
     -5.6684488515225465513156127102148172813966879453291`37.5*^-9, 
     4.1691115726711694602259824705642263397805621384674`37.5*^-9, 
     3.9508028834998096102526171763465343089613728781066`37.5*^-9, 
     -1.863967182185822477742198679304297631335577803361`37.5*^-9, 
     -3.5896323094064021266563404530894591953917985230558`37.5*^-9, 
     7.280228965400418039262655414707127406906112082186`37.5*^-10, 
     3.2429152781887114337856531303000312718707531012462`37.5*^-9, 
     -1.195169934629378582737513484209035513429910440519`37.5*^-10, 
     -3.1003356307855876147058481906025681093767288150607`37.5*^-9, 
     3.82390321870460232799840494711472280675428637063`37.5*^-11, 
     2.5739753773328299142803628862395695557762549174036`37.5*^-9, 
     -6.8820170634528564194652727177207747597051389959626752653782471335`37.5\
*^-12, -2.1124257128078630823579370192524812814059676432179`37.5*^-9, 
     1.294945695075578420583421581385582484407929056881`37.5*^-10, 
     1.3840108658547370524431892234874832830521692686989`37.5*^-9, 
     -1.720620191361206931799204471127715655200686752864`37.5*^-10, 
     -7.311948307423381163860295887632457432733794733169`37.5*^-10, 
     2.237297969042343304494815023760745164124640488721`37.5*^-10, 
     9.2901634126967662098717802388405869291577057280947838862289`37.5, 
     -11.9654419490273862801986591384943961343164422850812281084744`37.5, 
     14.506724293947174162458517347076801715414768443926122345037`37.5, 
     -16.5945603649775015655676339094182998840584595690280832040141`37.5, 
     17.8616092041362785857629730081146705410241296013108923437587`37.5, 
     -17.8768662261356130669440009973766347422151235173710385367782`37.5, 
     16.5200512457094894171170936579619352797262840727847018511838`37.5, 
     -14.0757869752644011592286733454097309160717391493772175043976`37.5, 
     11.0864229735451172771364844123159334844619949452855548518863`37.5, 
     -8.1162644468536336020470409558438519147285301260160756192054`37.5, 
     5.5661245504183575067715164596340873518101534048185781444535`37.5, 
     -3.6089199409786335935941187252376238375932469521851636786681`37.5, 
     2.2321140324401139397080264648779932005623769436596767374223`37.5, 
     -1.3254030458951054516321254700700046822408458768193127719224`37.5, 
     0.7571722596869912230817229234017513326466394925461102725067`37.5, 
     -0.4155599087977649590561867316038777060350095589505723749869`37.5, 
     0.2188429017084037188689521549341249111418682611940535243428`37.5, 
     -0.1110102869557638079563010075566600077860300484534255990075`37.5, 
     0.0548056693191147146227432799313422554637226895738562873606`37.5, 
     -0.0265929578949020784270270762792900297199434002707776345478`37.5, 
     0.0126290495222353753224418872235979618852919267119443975023`37.5, 
     -0.0057449084500379146457732441148035801943239092599070575842`37.5, 
     0.0024616215248724665195990340704852066356745268285789094772`37.5, 
     -0.0010250690647381388228559068125602493201422311399237613714`37.5, 
     0.0004541551788056946207409962844581823869542119189538719966`37.5, 
     -0.0002170364652274737614461079516478165426530574001923472569`37.5, 
     0.0000923274192277207832977222206632893048173707914341898245`37.5, 
     -0.0000250054853957228937590181369154468500666248321487408642`37.5, 
     2.3431998158121448012983412912518528043956130185813087`37.5*^-6, 
     -3.257009310531760564730103991188801606186055626808376`37.5*^-6, 
     5.9241297421561936849773252404286735927396928932106243`37.5*^-6, 
     -3.0767051960838394197029914023681278918717681389429454`37.5*^-6, 
     -8.60142502264773005863066538889467204090359554962459`37.5*^-7, 
     1.6079134422806012781304271255676681796143783871288455`37.5*^-6, 
     -1.085334289680103775707542375487810916812694180490908`37.5*^-7, 
     -8.284273691469852974393313575338020519454734857445378`37.5*^-7, 
     4.126728875886171835917993216111277641715489106204407`37.5*^-7, 
     2.626453768238138912932457725510110290338975507232484`37.5*^-7, 
     -3.294652965392325482220587596456402532962300694915442`37.5*^-7, 
     -6.4372064172280102987441010526621462512049592288399`37.5*^-9, 
     1.874974731256378876444004471895707586312482995144313`37.5*^-7, 
     -7.5335070928233387610705557491345172066332156361571`37.5*^-8, 
     -7.92777227958968787391183701282706961431814132231162`37.5*^-8, 
     7.74254226800365714980098469660797506597542712961554`37.5*^-8, 
     1.92399095558252359464352990572738253741605802752572`37.5*^-8, 
     -5.57719665362262954511399911286197718808622014013921`37.5*^-8, 
     6.3285268310898594123127744030844211246455719845684`37.5*^-9, 
     3.34677575409144540881687547879286030376499182608989`37.5*^-8, 
     -1.26862588265812230824635161793189725083392978577558`37.5*^-8, 
     -1.83375140005164534292166649466893232079132346232182`37.5*^-8, 
     1.11811963101693551029368875327007369638355534522334`37.5*^-8, 
     9.563977882421900009974315578289307093191996762801`37.5*^-9, 
     -7.3713590959651832711290173521289493111696019156097`37.5*^-9, 
     -5.6826379269331704580458258864252014886752256113596`37.5*^-9, 
     4.1439993390954703009858455547566750328669562252062`37.5*^-9, 
     3.9604606933463631557269522641835186395464022316739`37.5*^-9, 
     -1.8441970985512742393115268188968260361756889762229`37.5*^-9, 
     -3.6017354710719204986205802014194170712392392489545`37.5*^-9, 
     7.056543678326714007848718507944112759092235179093`37.5*^-10, 
     3.2498108714992570780061734570488934034469575673836`37.5*^-9, 
     -1.013681075368207172769166710444322675254854348263`37.5*^-10, 
     -3.1090751612561198259223687110347564789480876273245`37.5*^-9, 
     1.725133614929040575524857964315902653233701967666040129564457304064`37.5\
*^-11, 2.5778038725049146462064939578730262986984409175883`37.5*^-9, 
     1.068886180972695009010003171161409760607955582880081730483918255581`37.5\
*^-11, -2.117962312823254792996901276152662263603057178571`37.5*^-9, 
     1.09350416315960355731179015775402963610941689844`37.5*^-10, 
     1.3853058176506916086053245837467337481432968467262`37.5*^-9, 
     -1.543410874519426993054891434995538054902644526143`37.5*^-10, 
     -7.332485980655689967234702867313887448940813358192`37.5*^-10, 
     2.04859736686954111883255567224570480573831775516`37.5*^-10, 
     -724.3177592802611576287554614473712439754130385279384699572408`37.5, 
     -18584.5351785134912534444165477088466694720654669544075081083991`37.5, 
     1272.653382507443574072279357924626484237885671728606104607076`37.5, 
     -2424.7306406218104289399009138484468134339473633884276570756372`37.5, 
     225.7494446957280592151901225859276575178769609866957302805172`37.5, 
     -42.8472375317813236045402023203309456912881932839516088744823`37.5, 
     4.1581914362513789054768676250709753886923084885611908884513`37.5, 
     14.4051164436517071386239521382021420596546334105112595730529`37.5, 
     -1.486800597252095664239097454885456286265364912588925276178`37.5, 
     -2.9419079476211187403028775190156986557393665509684835608536`37.5, 
     0.3713123593180727217988639200146143850201517274041956150334`37.5, 
     0.3423517084087513083525828074937870853336223677429446754897`37.5, 
     -0.0620308973021296622277029131885615192228402326542422528492`37.5, 
     0.0657215265458348485122002000491799841458717276934544307929`37.5, 
     -0.0018318295264635568371120212014139939829126674681848473663`37.5, 
     -0.060380442408407133745980570656365958996167281297812391674`37.5, 
     0.0070133926609033982489232680399315126627469450472470665884`37.5, 
     0.0231788445572236908887936515825190730869902546111289529127`37.5, 
     -0.0035186999544015463772236505867499617879671631628798936418`37.5, 
     -0.0050627360276543314880028634585135137387549431423725736401`37.5, 
     0.0010775903989658753335408401895980332663466018715805939463`37.5, 
     -0.0003381653134612933837524048093698782772052412378899278947`37.5, 
     -0.0001300582105231808818166685903969323888152134936738780768`37.5, 
     0.0010269721616626674492875177030208116514741499031244281759`37.5, 
     -0.0000956669795083130248657707545311028297818970574425464843`37.5, 
     -0.0006323724513483407642067838006326104124847563683982998009`37.5, 
     0.0000901940554742769630505074138919664837591652241307144715`37.5, 
     0.0002532941612653630800780641179810614829680631884996824782`37.5, 
     -0.0000468381682575931331733581348916426794664753746085532514`37.5, 
     -0.000059299847826363976869607113447105144248790854380127782`37.5, 
     0.0000166420509533670345092044548707962146825209380012100387`37.5, 
     -9.0856267668138646887315269399388483921205347542965895`37.5*^-6, 
     -2.7021314984795105477012194413524886837733769198417871`37.5*^-6, 
     0.0000208769116930402208116558398497820169918201074839364769`37.5, 
     -1.7037759033230925576818897927340027364677327692098503`37.5*^-6, 
     -0.0000151894704808150644048007501550952704943000371829105014`37.5, 
     2.1116639969144875573301998571656489720685821239311345`37.5*^-6, 
     7.7057347796368358429657948273456520230206375331072813`37.5*^-6, 
     -1.3983861383975383450875246775426767049860199013460512`37.5*^-6, 
     -2.7934284273891446084246805248097469161173105819942823`37.5*^-6, 
     6.844760821064070008818618275508825691982327484048319`37.5*^-7, 
     3.74784403476208565209371733408489911591807891177703`37.5*^-7, 
     -2.350258107057105988371146483909812942158800364360216`37.5*^-7, 
     4.487947557980171462022653814352371088249359831679501`37.5*^-7, 
     2.24716544984245903871510669658280209834623500633475`37.5*^-8, 
     -5.65438269406313086597070353801708945683896974320458`37.5*^-7, 
     5.11639270946932253405846952403577671451374901903644`37.5*^-8, 
     4.102689277137950571318868358056299862151790746827699`37.5*^-7, 
     -5.73127180862696791413085589999900865153865982575662`37.5*^-8, 
     -2.466305176418980134709435619701978396252094199315597`37.5*^-7, 
     4.2762136374483434470640409007739630756424592702977`37.5*^-8, 
     1.127280580619855549170043111726226123389745824627607`37.5*^-7, 
     -2.47879765651385932949961948539439105560546703092276`37.5*^-8, 
     -4.4668177414506906627664986584999725824591661203899`37.5*^-8, 
     1.24352436250745908225104351727936303914032426550751`37.5*^-8, 
     4.503389397713015807611754393485499328310800360631`37.5*^-9, 
     -4.4230157460633081940746269226582098448922535486731`37.5*^-9, 
     4.5382200266409944269483097749115546292781337070802`37.5*^-9, 
     1.0075220499976517652274910341062898941998190212605`37.5*^-9, 
     -9.5749947423078304116008285209081201542001577943534`37.5*^-9, 
     6.658036038960819863658881989639270202575918212807`37.5*^-10, 
     5.3225066231441745404073219147576687855700432016102`37.5*^-9, 
     -7.406235561513712869646661575330503960739607143477`37.5*^-10, 
     -4.4544918369883239748312596032364655956725095479851`37.5*^-9, 
     7.005086502805815528158600027669236655375755154009`37.5*^-10, 
     1.2621619342842024178173027202714239935391598248609`37.5*^-9, 
     -3.29237193589046970792419489702063258361238129194`37.5*^-10, 
     -9.468020819495313391038286802779971475182437233439`37.5*^-10, 
     1.748883372298112055649028970078282302205091174902`37.5*^-10, 
     3.81430541857416878928047061091442601343686446053321251175923667162`37.5\
*^-12, -3.46100081505292815596512896154926597406933726745`37.5*^-11, 
     -464.6332548336346161187698584781250537153333960934329681449235`37.5, 
     -27254.1645176771623140457827009604936107229068834700449516008079`37.5, 
     1699.6646592053366213364912823796937452908526657794403283155516`37.5, 
     -3568.0544068538343133516864502856715853703971820705153187532058`37.5, 
     296.3296985481581865924982777845045183157354132058018548611373`37.5, 
     -65.2682448089971140549084275790130478151553533449447306701806`37.5, 
     5.3921314159979076973385235945325058898791713845282400598337`37.5, 
     21.0937600993091747068706790505637048913452890293620736418407`37.5, 
     -1.9304732373411050567074691667898966765767036244790767411503`37.5, 
     -4.2992692923991533746640666169816444221636590257449834860236`37.5, 
     0.4838662234246294456738842501462952389284488524058264990127`37.5, 
     0.4972384032385613372616687887955069882973793510364220539321`37.5, 
     -0.0812972637616205056232539520837028268225552935915258462815`37.5, 
     0.097513311796560479120227804883507709634480025031772791854`37.5, 
     -0.002184440426613036417921995085365139660525877681425804005`37.5, 
     -0.0886647814715453543111687584347570027131370714431031483795`37.5, 
     0.0090886594393483895639476920434691354589107295265262102761`37.5, 
     0.0339296161291091681942831776057066616521127991992320368071`37.5, 
     -0.0045827735178345827341288934335700879483072869779916831158`37.5, 
     -0.0073745999773671708232481818387612722143932838923200576898`37.5, 
     0.0014097320170397945237973149647983807866603428883497273705`37.5, 
     -0.0005170762787047540032435407306119829992230115803561806405`37.5, 
     -0.0001732404506865955704049975529818791160698067438939129544`37.5, 
     0.0015116371265710130940912327138557353389462720247116497981`37.5, 
     -0.0001231262818487883563554597124508276903961858013566732955`37.5, 
     -0.0009274429084331654802975580251089743872374763690374661465`37.5, 
     0.0001171672513293660530896588053710905765390839548271087286`37.5, 
     0.0003704443494176393341931758638554976736001045252161726468`37.5, 
     -0.0000610676664001353072503599195550746627777764220442551391`37.5, 
     -0.0000861916503649944841134067379711656123764200596606849603`37.5, 
     0.0000217939893888765863044461872525592259176837623021589256`37.5, 
     -0.0000137029514976980987376161119505344601225128733351688473`37.5, 
     -3.5936046668903396345621652658244017721215560108514434`37.5*^-6, 
     0.0000307462122294854164962091871669290883557044113426510317`37.5, 
     -2.1821447503031678050565306572266701630084007629964055`37.5*^-6, 
     -0.0000222911092238454320338679759489842706831078705616807459`37.5, 
     2.7417889154458245975962519044133271011388477358189763`37.5*^-6, 
     0.000011282347717060740645047956565282780970061618610124298`37.5, 
     -1.8202900907529183679130371592801736644238887768830195`37.5*^-6, 
     -4.0751990939057929458354637112752628601809346701778931`37.5*^-6, 
     8.961942107261439500968229094283444783481907178937856`37.5*^-7, 
     5.362092829488092620945247151489420294461915496403965`37.5*^-7, 
     -3.082600936404603235609474235232850090445728125535114`37.5*^-7, 
     6.654934986421745062407087873322046318743842634619906`37.5*^-7, 
     3.2422336650723869981623348964706848385405656888806`37.5*^-8, 
     -8.31423133973385558132355624237164693935688577969371`37.5*^-7, 
     6.61408030366400601739604434072588347579258670338001`37.5*^-8, 
     6.023017020231740141782495501483527378925052685400527`37.5*^-7, 
     -7.32946412786668054120233965642299599736721751748857`37.5*^-8, 
     -3.609821469888920220923317551553875376741650860132204`37.5*^-7, 
     5.59171566147791616066026446425142695758016955223297`37.5*^-8, 
     1.649520831916064139059466248130387377749458664701123`37.5*^-7, 
     -3.1631781405462793219820226967878830838660214538252`37.5*^-8, 
     -6.48762044249462637775357122524285098731046836034003`37.5*^-8, 
     1.64689303215728816321685989715744547002091237644037`37.5*^-8, 
     6.474703297947319480670333249296460779633434470233`37.5*^-9, 
     -5.3605906657447619354739804089394301254890761131495`37.5*^-9, 
     6.9243008445380231437447600219519018019939445944098`37.5*^-9, 
     1.4926200471878586616231548528379586167315900102094`37.5*^-9, 
     -1.40038378396713374221422339694427844712598443511743`37.5*^-8, 
     1.1192359531143199457370885031407697111204220962031`37.5*^-9, 
     7.9000277597367701091334464916336919102974638052632`37.5*^-9, 
     -8.603827557201355829419169754076320288461838590045`37.5*^-10, 
     -6.4721504812636622007093651795523335710887346055516`37.5*^-9, 
     1.0487526421292551304332562313043837718039725892933`37.5*^-9, 
     1.8853806696371436081901283112763015317130947327814`37.5*^-9, 
     -3.75820628967905971611649350687308499528695325874`37.5*^-10, 
     -1.3554118818129669228871580045617694732427483052993`37.5*^-9, 
     2.794732986272097644508025925920359124994900254118`37.5*^-10, 
     1.529385592540792562621061811833008917375301641189198390379829046171`37.5\
*^-11, -3.76855329142466810425151711017481721692032793416`37.5*^-11}
 
prs[{6, 1}] = {69.18000072072199560754172895270520702993`30., 
     13.1426409624328263622116073061376284047139001146935068327935`30., 
     -15.8916411661684729320358700235965168768720470707337665970176`30., 
     16.03667684400607619689504156457415131824`30., 
     -14.0562744185632798274132321554409583368911792389505081671679`30., 
     11.0098468736958977423193278824365230788806087127012000923648`30., 
     -7.7996401698771135118943764799382193831106517143614870519809`30., 
     5.0291306285777175587494839881461476420474087470451103105023`30., 
     -2.9671320073890621683511839910312168456001680430328217096169`30., 
     1.6122726190304405138828298178820065815999623342961500115683`30., 
     -0.8149773599997578426242303174656131950404532086181317064977`30., 
     0.3889356744422602209382519777851986356483066339481875255231`30., 
     -0.1781168707647714895437635752452540142945455853758104259305`30., 
     0.0788941508932611627741061668324291310646615998689529261671`30., 
     -0.0334380980109667047902613057554408569239609299387573096949`30., 
     0.0132150763073190426456317816307268968407234973925085221857`30., 
     -0.0048070333719864039667376046754497492392533813299299739666`30., 
     0.0017058533411487579016953323816977601009732338858970132359`30., 
     -0.0006833644099494799194569313447704097282446311667467853895`30., 
     0.0003062168395137185854423597466505691423429662625655367562`30., 
     -0.0001094603817989576603980190578604935512578521667746357959`30., 
     0.0000110710866681007218829357561319929585250824156833110276`30., 
     0.0000108337278079369598373980267653403817221438295381617214`30., 
     4.934072110818505366695020715220221912237086656048244`30.*^-7, 
     -8.2805350736327944078446317047663886903637039403777894`30.*^-6, 
     4.5301466244834765390212432172805069992506779499728693`30.*^-6, 
     1.4139944408684397101546094271172098000597520911212604`30.*^-6, 
     -2.5932912419146082018424910099205407195378243692652322`30.*^-6, 
     4.306062050952381369171635985171034984331304947739539`30.*^-7, 
     1.0480826109637088116804172414126825748849489095252647`30.*^-6, 
     -6.528525588227703054712154296823252723638037987388303`30.*^-7, 
     -2.318733634732105641148360789623282561565279439056591`30.*^-7, 
     4.168390130063119485714163763640406372732137298972514`30.*^-7, 
     -5.77826039931184416581931244001099120712952890901375`30.*^-8, 
     -1.856948447956948749167649606047167775965316102944662`30.*^-7, 
     1.052053727975030084048614252713937285194644141011203`30.*^-7, 
     5.28128109439616029722394262220246684464041804049818`30.*^-8, 
     -7.57899868439989885847915642092106914329994315175062`30.*^-8, 
     2.5049907988821028865847272115060569624040894255237`30.*^-9, 
     3.90538587735940632785517506801653816284498874636212`30.*^-8, 
     -1.6647495961550624211263557697696569068340086352408`30.*^-8, 
     -1.44955801985296632285010973915442298952485014976596`30.*^-8, 
     1.46299128135165975436789975868988635457654900784459`30.*^-8, 
     2.2840489719924677294609225264007054219288176870022`30.*^-9, 
     -8.9281123234632689643232715675960279463252841714999`30.*^-9, 
     2.1279464899127255939498417138339363299485834044662`30.*^-9, 
     4.1879315199716630252176668462283349500137883172598`30.*^-9, 
     -2.7695098781158220156645585188493399869872779226283`30.*^-9, 
     -1.3428126409398428590700997933712131606353336119554`30.*^-9, 
     2.0767472743984136921512993746024515687783275377371`30.*^-9, 
     7.9306595564520909025713588484433722190394166494`30.*^-12, 
     -1.2015318513643293915486125236627673971851041428861`30.*^-9, 
     4.312200103190640280821608177041887486935822211928`30.*^-10, 
     5.454775559015945763058232447560364127843213591684`30.*^-10, 
     -4.487092620614497865316068505692111484525644830261`30.*^-10, 
     -1.614546921904641969139745154530443602823838398059`30.*^-10, 
     3.234373546686787676958771164538693310145977198783`30.*^-10, 
     -1.81104916859518414157970069758527928227727449209`30.*^-11, 
     -1.87463737334199279645882922767286627410043338642`30.*^-10, 
     7.64682077688638607214579003118227725865992042247`30.*^-11, 
     8.68850123120264210470119606014689165925351241809`30.*^-11, 
     -7.65203687100470731688570964073257549362084401517`30.*^-11, 
     -2.67820359887040777305176778963893503123902669079`30.*^-11, 
     5.60648056352440211777198052763007478607229802982`30.*^-11, 
     -2.5441821926472601082544082136456253667544998603`30.*^-12, 
     -3.37819378878874536956838148436296924528796395581`30.*^-11, 
     1.29260793034138193612296584234189805402692266983`30.*^-11, 
     1.67041822816990995118804382383383822245376495207`30.*^-11, 
     -1.36366622166248531912961578862640583134410424462`30.*^-11, 
     -5.9532296485771238220407896854766631760466762067`30.*^-12, 
     1.05480334611391601808067787258188639596690968521`30.*^-11, 
     2.94196508703421541336627812759166081126981693`30.*^-13, 
     -6.7854910044476079785122812831684337816234186984`30.*^-12, 
     2.022432852698485690674932698974800115885192238`30.*^-12, 
     3.6782509134481488094334546862965756824823024962`30.*^-12, 
     -2.4812940882696890205951218457873073664213839096`30.*^-12, 
     -1.569315998154666364893617514455804049127853179`30.*^-12, 
     2.1002959194309256451877809805564547117221945557`30.*^-12, 
     3.479803141811217358230836798490963720458356286`30.*^-13, 
     -1.471149828438586774520717085035337843425525433`30.*^-12, 
     2.35959475047085042998142360097606466140714825`30.*^-13, 
     8.847397806005179117945800237355638940830791269`30.*^-13, 
     -4.303187720746084161050210568259400098423890768`30.*^-13, 
     -4.454266018735749944418608217537645246676418177`30.*^-13, 
     4.203144690956471143215758132106703281769528301`30.*^-13, 
     1.63485656711498698039365969863279204099600418`30.*^-13, 
     -3.281631324661592667149768080127954785909497613`30.*^-13, 
     -7.2243088766640002166712692593393660263483331`30.*^-15, 
     2.199196897181470892021781291068936171253967181`30.*^-13, 
     -6.22721111188745972878608437593131551560426083`30.*^-14, 
     -1.28204681005096426558837678118639983004680691`30.*^-13, 
     8.0761342623010403211581459050955918884877239`30.*^-14, 
     6.14936241049807842736599721490249182326473127`30.*^-14, 
     -7.27551786255366175530624811919979357128556994`30.*^-14, 
     -1.99016860143478298461672082192905807008108138`30.*^-14, 
     5.51111409108106702048646061979519916160565921`30.*^-14, 
     -3.061533501598629851898075763179320325054758`30.*^-15, 
     -3.6069512389510718861592443542640014426201564`30.*^-14, 
     1.24215175485597847467081526099859265394931151`30.*^-14, 
     2.02972424400186923371976954148080897437313034`30.*^-14, 
     -1.40830788369202569301573530941806937791463557`30.*^-14, 
     -8.7031081941335454369051416882269009481972335`30.*^-15, 
     1.09946964615312407186855536470951731435422039`30.*^-14, 
     1.4831151053508610720261314030802315202810165`30.*^-15, 
     -5.9311728073365380991487039289953423309902432`30.*^-15, 
     1.9252316776086341852501037317837661846487382`30.*^-15, 
     13.1355830682542472652774844443337979358767049792927242911743`30., 
     -15.8754227061807626101805314409752239003118007247740887629824`30., 
     16.01903425048415746126873606188876559497`30., 
     -14.0399770331359359114020144441443524931920500171767436804096`30., 
     10.9968897837415085911839958305703603247636952579854978514943`30., 
     -7.7904229679981937267126179930344146879260299343597672595455`30., 
     5.02317990843272214898306842787140760585888215513891340288`30., 
     -2.9636146603257571021253207090012096245904953400412060656792`30., 
     1.6103509893782532474084408499341857266305237717977070171047`30., 
     -0.8139972829297045950453144125956363525939506760670234452286`30., 
     0.3884641962960645031298644985721944829511446650329858457503`30., 
     -0.1779007624188588193888321591704508842165855771632774325246`30., 
     0.0787992458506412730487750443232695144603757139436727325537`30., 
     -0.0333982925692162701213439910427549015404618076395583034892`30., 
     0.0131992334426572948630270558006249444218424679527825006638`30., 
     -0.0048010241442878670599345335720859628133123405282585523622`30., 
     0.0017036245177730773214253313009587734048800261524260331622`30., 
     -0.0006825280988492917221552978306477863438002593105169725452`30., 
     0.0003059049661168370477007047169795839207747421561714989225`30., 
     -0.0001093584622912054400554025775860801438909066692999375791`30., 
     0.0000110468947410892911601108777373409722017345451689922093`30., 
     0.0000108393310356585893860986564851821895787116796821013699`30., 
     4.887471552672742630916026447202759014494875269846799`30.*^-7, 
     -8.2771473989906069962580581272601586131931631412017553`30.*^-6, 
     4.5295119226650294948767765107415338090364836750592751`30.*^-6, 
     1.4132360091090160923746764582771641816111484439239745`30.*^-6, 
     -2.5928411067474318241387403764165444314958408234434522`30.*^-6, 
     4.307997016519756755611518325752283978739256199138879`30.*^-7, 
     1.0477923418880406238196540007985022820404426683459268`30.*^-6, 
     -6.528340941622707675021035020661671897578077738622327`30.*^-7, 
     -2.317439198473059338231305486576553952042627384720779`30.*^-7, 
     4.167881328546991087264232429445316904620973115994903`30.*^-7, 
     -5.78270392891801181596511393895378136602114545722055`30.*^-8, 
     -1.856571233454792810838774643166867842807031835526895`30.*^-7, 
     1.052139939765152404919961329339212782994545297004731`30.*^-7, 
     5.2792197801050921394981191465661861360803028319474`30.*^-8, 
     -7.57870752463945254183199972160523287765723011319981`30.*^-8, 
     2.5142056050888328963236129946896417220362114688513`30.*^-9, 
     3.9049085355345356963282962965752128501813303056335`30.*^-8, 
     -1.66507288677817322229215184093870631257263695408462`30.*^-8, 
     -1.4491889398088841798512268945977299170906369778772`30.*^-8, 
     1.46305149753481916507488046375477529282497150933921`30.*^-8, 
     2.2818194801032393926214124333605997745001905274073`30.*^-9, 
     -8.9277918177115985886300316905742294501616043486593`30.*^-9, 
     2.1290786971035420787969604337527229132476849332879`30.*^-9, 
     4.1874330580851309989441400623291217433753983125944`30.*^-9, 
     -2.7699800339729702922680391225400469189991174926068`30.*^-9, 
     -1.3423999115474650193107882576057093300377129706205`30.*^-9, 
     2.0768763229027520071141314180874120843086602161637`30.*^-9, 
     7.6578351570525588229775463503342107034692230539`30.*^-12, 
     -1.2015139473093771111660063888577776606485588364579`30.*^-9, 
     4.313741678560905815533777917477067052410770251203`30.*^-10, 
     5.45414642659726463094942130791852568900802774015`30.*^-10, 
     -4.48782996167264760256564227475840048367782953285`30.*^-10, 
     -1.61392199946398081347245353506110697901630126449`30.*^-10, 
     3.234640701290170108415885307927348251874356091714`30.*^-10, 
     -1.81570994983821417159215272885568702000717500438`30.*^-11, 
     -1.874668190805731367527351038012323462900657322293`30.*^-10, 
     7.6497604137287952440822182604301960772693762828`30.*^-11, 
     8.68785135425994462547231501857299723487198763256`30.*^-11, 
     -7.65362000221392277742108424792873433854989890371`30.*^-11, 
     -2.67734450619841956045201367006031185730722201242`30.*^-11, 
     5.60717741598842699467978376369909248624665877588`30.*^-11, 
     -2.5516351910643394173402701170786597089148088554`30.*^-12, 
     -3.37837944416154417267749776524970024743552728466`30.*^-11, 
     1.29313626762791090132338116009661489046965980975`30.*^-11, 
     1.6703643850542247787249647653390894166718807824`30.*^-11, 
     -1.3639929466330530417751245303289884504454892237`30.*^-11, 
     -5.9517957010789008900513843154842527047191688122`30.*^-12, 
     1.05497297513117195892594676187183884181798370712`30.*^-11, 
     2.927595219738566281026645780618147155677142207`30.*^-13, 
     -6.7862042204518162198517879321655165805426374208`30.*^-12, 
     2.023613899994863690410314574063697244763633825`30.*^-12, 
     3.6783657762412181287403431441180924643462086242`30.*^-12, 
     -2.4820704445835095551385370195788998877640318426`30.*^-12, 
     -1.5691851090425928146741361600165683001118667543`30.*^-12, 
     2.1007897458728816893703479938677642636026532648`30.*^-12, 
     3.477345891527791954785388861256189677142165268`30.*^-13, 
     -1.4713746888657669411367700337550980962500393817`30.*^-12, 
     2.361729920801770862659722647572836828210506253`30.*^-13, 
     8.848514716950019555951390882903511829940921692`30.*^-13, 
     -4.305118144199004801239584039744983452797614351`30.*^-13, 
     -4.454213550672664377657259547779693708690757417`30.*^-13, 
     4.204280604712988015929197022040315322500017474`30.*^-13, 
     1.634761256336384688669033402035719460616560096`30.*^-13, 
     -3.28254403259818328288382150531630021226563017`30.*^-13, 
     -7.1718074394703206483984476127421016858193332`30.*^-15, 
     2.199515279365873415762313703197420126018881458`30.*^-13, 
     -6.22906514497873164241897743768993480453350117`30.*^-14, 
     -1.282366276069790097189609080359615005093201929`30.*^-13, 
     8.08004359888603853253269264539924725742553687`30.*^-14, 
     6.14894846121455238176521141802484651834292011`30.*^-14, 
     -7.27573057086943955845270201327221330325065815`30.*^-14, 
     -1.99113717374754529391818247910735327639926712`30.*^-14, 
     5.51302605370696499164970943982109882820164013`30.*^-14, 
     -3.0738137527044631262112320149821107826538367`30.*^-15, 
     -3.60598221879479689802239534560554729031857335`30.*^-14, 
     1.24174580200345448918496763637298634380011002`30.*^-14, 
     2.03029837941052948534453746688168694301131785`30.*^-14, 
     -1.40925054320890608270442199621216712437799484`30.*^-14, 
     -8.690375272418133691660820745834755327708356`30.*^-15, 
     1.09924083124734552215382044880956485723236553`30.*^-14, 
     1.4804257539350007314393143642321815629422177`30.*^-15, 
     -5.9345535490027464340164848466494060390417556`30.*^-15, 
     1.9345632387941063916660918862087207926266776`30.*^-15, 
     395.64333174278691697409752984130106247129`30., 
     33.30112049040839130334988857157971094991`30., 
     39.31992560357239239876964135610027455926`30., 
     5.2175785370883231521289532619128669168717669888212057718785`30., 
     1.1631374662871619009862315538358359042639458980413557409762`30., 
     0.1637043602120621012364077396528196651666330966117159442571`30., 
     -0.2684129858835217831081176656211263224049070212435535168556`30., 
     -0.041539935202461455810119990860262725856840734397616281481`30., 
     0.0309483978468229810733115874926194795305357659244118682799`30., 
     0.0067722006478590790621914372990030941597972173627140368695`30., 
     0.0017291679486772718889335952792728813239203987982582714686`30., 
     -0.0002720514419760207429558008803510497112642426104798136875`30., 
     -0.0025024227938154395515248267339048761985226137549128023477`30., 
     -0.0003689323616064669138706878393776716516273760226015734735`30., 
     0.0008909560573932050187393978031226854909533304509071613439`30., 
     0.0001905285476007085868178838171003797249106917025204660485`30., 
     -0.0001625985985442442394076702585888999967353413331650212446`30., 
     -0.0000546167258637058976064862327609147935739529991054414316`30., 
     -0.0000228647687241331243542579329448925205731188259786034374`30., 
     5.4125816023919010836032459242752119996687862219784719`30.*^-6, 
     0.0000354876913845972175485490127084856887199561570222304757`30., 
     4.776241045539392311348722818476598613877798284241045`30.*^-6, 
     -0.0000181930977119378681150811134960225277676298584463314304`30., 
     -3.91972920860428662090566152744544295229237898040032`30.*^-6, 
     5.8268319483451584134439845784771318500448748895604794`30.*^-6, 
     1.7970694701905514467918861274677412546707069538765598`30.*^-6, 
     -6.481321526500221085486309140568592311166209159337634`30.*^-7, 
     -5.2417686124308964247040051975098213002562878036626`30.*^-7, 
     -6.959971973246764370865603467730370710195790880812287`30.*^-7, 
     1.987343604190654493823246241829744629446925827255`30.*^-8, 
     6.689689184662891149385319565849283323455076664116859`30.*^-7, 
     9.97544656518212992668464311484495028108493973801083`30.*^-8, 
     -3.726300495605708001815864804362312294914436042072937`30.*^-7, 
     -8.525119585503427962939286777438363973119353855551`30.*^-8, 
     1.46427365920064476309008259033771858412121435785599`30.*^-7, 
     4.69372456157395700070419724667557211847406790429806`30.*^-8, 
     -3.09443498081233459805453212119617358957521604140918`30.*^-8, 
     -1.87011737727990143866209357841157496592597085267264`30.*^-8, 
     -1.1281404611698882709178516714240874912835264280982`30.*^-8, 
     4.087490311238423132491948366416089465019351760709`30.*^-9, 
     1.85961179278755403750235199766395777647998765871697`30.*^-8, 
     1.4573351659296176447286521804472243635672465738155`30.*^-9, 
     -1.39721294410051109867759111889392973754270309303756`30.*^-8, 
     -2.5345940448049764232672211847510776553825499502962`30.*^-9, 
     7.7547603617861540869789653103183481403442267196445`30.*^-9, 
     1.9875380168517429344906156082459531818074715348813`30.*^-9, 
     -3.2628398088520248274584483478700929659025176924307`30.*^-9, 
     -1.1618583902220909815992345214988663820085861628525`30.*^-9, 
     7.995855454929769907970582702800174690861312667343`30.*^-10, 
     5.2878949521608439834253728420929040212597724787`30.*^-10, 
     2.416600610872812374220174237891854902764972796996`30.*^-10, 
     -1.593150965392114319376636563405430475510828316387`30.*^-10, 
     -5.090943498895767448774165941809338697255537086702`30.*^-10, 
     -1.1413658024569868696560228390088696052668040307`30.*^-11, 
     4.470115907662575578585836812870815483766386558748`30.*^-10, 
     6.59971207350759513108922409483949979991954121056`30.*^-11, 
     -2.957774181367963406621035582701580203107062954271`30.*^-10, 
     -6.60582039916979324195930647383694539638543510219`30.*^-11, 
     1.590721633081779054080637234602604237519231552076`30.*^-10, 
     4.76645816588965202126617277147501955699783111231`30.*^-11, 
     -6.62175101919181953926828864114889890819423040544`30.*^-11, 
     -2.80820099828873608479484936120455052725073404348`30.*^-11, 
     1.45512906496092871774251826765410135917653047569`30.*^-11, 
     1.34319978247741566220123544637726673812019146929`30.*^-11, 
     8.5256466083394032526822903796782230599268508204`30.*^-12, 
     -4.4760914125115060286570329829257672658714307648`30.*^-12, 
     -1.50515455418694623590216716204750700267034141093`30.*^-11, 
     -7.01412322968238364691005382024342494974697992`30.*^-14, 
     1.38438217273464685804491585350313235919958284358`30.*^-11, 
     1.8110582078828232443547515290999305777629872365`30.*^-12, 
     -9.9662340374009317781492086052324406071194147953`30.*^-12, 
     -2.0620782203136702980125889668308731279444608076`30.*^-12, 
     6.081416986741967971130529673449177557239733194`30.*^-12, 
     1.6749061962701669620257847941478038330190113667`30.*^-12, 
     -3.0716316192943361133390823810980831844881008044`30.*^-12, 
     -1.13342295204055607268977734275861398718894107`30.*^-12, 
     1.1660434133140694700163254693910087224638606387`30.*^-12, 
     6.545137302897408096603016271726108236585437134`30.*^-13, 
     -9.26260859269296485550121445414281220787631782`30.*^-14, 
     -3.112029656751497847483956798120505007195026716`30.*^-13, 
     -3.582193578814036270530443938952661824371316369`30.*^-13, 
     9.87980896205605519195559420432561076637789809`30.*^-14, 
     4.937681194529397728981020896903179675778710753`30.*^-13, 
     1.27978290958348282249440226902818254006783341`30.*^-14, 
     -4.330424128049156318757239159562324426567296351`30.*^-13, 
     -5.83953797044440679998012677524719715613736098`30.*^-14, 
     3.34971024836956199498520983967954259807810893`30.*^-13, 
     6.6751528910920503766770472097788756023427942`30.*^-14, 
     -2.125895926409907079822508686232813030615389926`30.*^-13, 
     -5.70069606438423890534741709438152986748071013`30.*^-14, 
     1.302329516949676533612862080780450819642790311`30.*^-13, 
     4.19615380289005766841852756060647604971968093`30.*^-14, 
     -5.93731295037639191639096003443369200784531317`30.*^-14, 
     -2.69975582565962248106984017448842962450613041`30.*^-14, 
     2.67794219594455832308894848976401258150337931`30.*^-14, 
     1.56322293111160904567130363414952254980275924`30.*^-14, 
     -6.357503261197504157210746689590440300153588`30.*^-16, 
     -7.5683231132456269944818013146697901314993372`30.*^-15, 
     -4.0374127831701990152115887901268040330738925`30.*^-15, 
     3.0507866043404206135573490623043358207713346`30.*^-15, 
     1.01626024987047046747488094273085807674331601`30.*^-14, 
     -7.083907322858336962317500812632331428899428`30.*^-16, 
     -7.5454245501437076836077482444538638094704013`30.*^-15, 
     2.40803144718715787934125780181793376668898`30.*^-17, 
     8.3084391276207929361595366053448428872923548`30.*^-15, 
     395.67645348947321029181933343560696908444`30., 
     32.47101360046438747041114484144805307202`30., 
     39.37555632157151412121994856644971105076`30., 
     5.0921298675689490265802053830258128736710686204648090501119`30., 
     1.1736102013350368607169932804754619352467809402434537536672`30., 
     0.1603580594096546946335372496030775269015129085108689415971`30., 
     -0.2681536246907207597601510320709062511727956318684605153014`30., 
     -0.0405928541765734396076982697769565713763436649066693413062`30., 
     0.030861788308219075574041193351629836177035196340620377932`30., 
     0.0066024777784896101106029757189049184631826410175215380112`30., 
     0.0017488886830411348585242819403403285629110863458163418427`30., 
     -0.0002599910124015539211278494911948492535950346269534718374`30., 
     -0.0025050641144861468820678362855940187087387714395380629449`30., 
     -0.0003617381850828298083423714116513144033857048107843557047`30., 
     0.000890531699707151790166468182238223248426325283568796503`30., 
     0.0001861621343137309998322378551204163724109588278058903821`30., 
     -0.0001621254880601358343474472407811806340281013819112475826`30., 
     -0.0000532121166754551981115004836225003402998080771334769752`30., 
     -0.0000230667889715240180040302856650408513881221048025294735`30., 
     5.2011182982827292534679615015514273731161133419998556`30.*^-6, 
     0.0000355395031519901439506798557000324586651494670787526344`30., 
     4.696828413669265201458180158211941613290349359853642`30.*^-6, 
     -0.0000181940545146190747864478576370867441414718212476749329`30., 
     -3.8346731082050625175341524575287720490530940631876473`30.*^-6, 
     5.8186368429012142671087263255342408157235656595526663`30.*^-6, 
     1.7536212330277228416490588574779282577733430292817945`30.*^-6, 
     -6.422388167152165709835901695090518920140803389144162`30.*^-7, 
     -5.0956167715792830512416261270330830816002522271045`30.*^-7, 
     -6.986774450911364984155915571521423715659088273351729`30.*^-7, 
     1.79183836777320932254080075945558194769568181538042`30.*^-8, 
     6.6976374595076926887026514305955437666733838502622`30.*^-7, 
     9.80690451233909837379509809309565492655508917066908`30.*^-8, 
     -3.726572118897501603774292151977174050725817458900839`30.*^-7, 
     -8.34338984309435347849784481620651378276018742270517`30.*^-8, 
     1.462606763509793427439199498583693096753764088692036`30.*^-7, 
     4.58273123628994788090056334287898997528237571001367`30.*^-8, 
     -3.07957381611115989899792396350284107847782036571532`30.*^-8, 
     -1.82069974703227120870067149940475798425170760945195`30.*^-8, 
     -1.136820036346914050243112273395583735878443111805`30.*^-8, 
     3.9441445873805085387417982922990350290876902530843`30.*^-9, 
     1.86339499950908673460883316365397506654498019405257`30.*^-8, 
     1.4512423419494055075967289041315313651777616370673`30.*^-9, 
     -1.39826223427346350614357153051076154793454554900591`30.*^-8, 
     -2.4877805304121367996610882242641569998565858544635`30.*^-9, 
     7.7536493370524369788754890887895146054596823504403`30.*^-9, 
     1.9446348688124969314079690889953364782179516994119`30.*^-9, 
     -3.2586140052587400506867222616283643866220265805726`30.*^-9, 
     -1.1343352102342784087458347812571746174441703666498`30.*^-9, 
     7.957672179236440640600339683590013144663712557803`30.*^-10, 
     5.149299634352827646934219768997355196351237749297`30.*^-10, 
     2.441418547587676109635626173543287118670367957714`30.*^-10, 
     -1.541805225169423433682260707288780913268309861952`30.*^-10, 
     -5.103808889551186040069735671662441346616018447825`30.*^-10, 
     -1.21046265102785914979462257381222059678884691632`30.*^-11, 
     4.475130336337642442145548898775944107343967496786`30.*^-10, 
     6.49793216152132900444257213764163022753359899594`30.*^-11, 
     -2.958663728514541948109182268126082250388007332451`30.*^-10, 
     -6.47374526620583460345109149476390544324907882546`30.*^-11, 
     1.589900084073367210008120092445748318972182792798`30.*^-10, 
     4.66052279911503162067143740401960159986662154418`30.*^-11, 
     -6.60982867518640665108213823168932259880624311999`30.*^-11, 
     -2.74032080752799121531450643902459255110431539166`30.*^-11, 
     1.44490231997561398865207524580609213957545361313`30.*^-11, 
     1.3073630699249838129706648539788115822530398986`30.*^-11, 
     8.5935915917074890306969149985852512138760293751`30.*^-12, 
     -4.329291673361538013874897533251042986503563942`30.*^-12, 
     -1.5090486372025388494665870119832467721347890692`30.*^-11, 
     -9.86045552173184283351563881587015622303399283`30.*^-14, 
     1.38607749134380283501921955304134154368916265977`30.*^-11, 
     1.787440629002190098317241096347454391787935381`30.*^-12, 
     -9.9715784086454858455561059881297546358267961163`30.*^-12, 
     -2.023048450054710031388716835757688237435484916`30.*^-12, 
     6.0798950997373825834837201254771105245213884602`30.*^-12, 
     1.6394968689349425971601149771467747023165552069`30.*^-12, 
     -3.0686259891335978814172746449112896210683883726`30.*^-12, 
     -1.107141487159936552732585785265506231131432924`30.*^-12, 
     1.162277016392003970028698210513151440934996492`30.*^-12, 
     6.383614839782491960643123526519389537879466835`30.*^-13, 
     -9.01488078676559430535203877603641471102539314`30.*^-14, 
     -3.02449539573851311028981504173036067249562304`30.*^-13, 
     -3.603065569061946249708263812895566752056373085`30.*^-13, 
     9.54070526461397169838379203343330674504658405`30.*^-14, 
     4.946254136676612878736776905272048945018531372`30.*^-13, 
     1.34664170116719875988072382057474750870635509`30.*^-14, 
     -4.337423678099151468942973541939329788415813846`30.*^-13, 
     -5.7486688470955325226460560798712544095152635`30.*^-14, 
     3.349745405150683995079182270881485086676602254`30.*^-13, 
     6.55425819490090726093383314976315983008082448`30.*^-14, 
     -2.12708266662339969771384182536349090693245066`30.*^-13, 
     -5.57183988351473104939113992443419499847572127`30.*^-14, 
     1.300165867950051373043094921875674985874301562`30.*^-13, 
     4.10282130870988028293158303907142302202944749`30.*^-14, 
     -5.93549578397241349851984341433552600542013763`30.*^-14, 
     -2.62758843006341499052199293428123771732512874`30.*^-14, 
     2.66003007486740966218891647626320724211651902`30.*^-14, 
     1.52284851405652802623333009560514143921413147`30.*^-14, 
     -6.220410647832536571667855659856997663998906`30.*^-16, 
     -7.3041455990989760589198253953792461956886664`30.*^-15, 
     -4.1324367478876963193681392034783761064102603`30.*^-15, 
     2.9428023525993857777238176705855177037635534`30.*^-15, 
     1.01595494477096712014950337807063313373857515`30.*^-14, 
     -6.470223800130332303765605044488074303372661`30.*^-16, 
     -7.5785619719635538489342494918487376494538659`30.*^-15, 
     1.04572049231432385311203519967138422705782`30.*^-17, 
     8.3099775062805408829651016338902591610363763`30.*^-15}
 
prs[{6, 2}] = 
    {98.4642964488554739788895815271699412911436845412292601700417`37.5, 
     9.2921620397892863558322817260480512387266268970949473164331`37.5, 
     -11.9536516298843126544554802726108086711189991200113359247679`37.5, 
     14.4754918581765264297945458674306020681419405838962250668193`37.5, 
     -16.5501297549980590985539899604808572311599558291475415758422`37.5, 
     17.8141262404513806189533909897401038695496222929384395923005`37.5, 
     -17.8358050830631384992698885603113025344293172454134216976531`37.5, 
     16.4907472812185556503732995696592221985114447364745343314629`37.5, 
     -14.0589454539541327784665476798441733020601132796785720077214`37.5, 
     11.0795822699847428292200412563654977844854378869283526102156`37.5, 
     -8.1158130711108393838264306272805240031098333142715362561405`37.5, 
     5.5688256316280544344934803386432945345782781016360499051952`37.5, 
     -3.6125736245054538723749883225851205107664131088902154795926`37.5, 
     2.235543128526652286171156757367432149064763784646919982689`37.5, 
     -1.3281418752602529925362842259957470474434051781051461189925`37.5, 
     0.7591469975858306608179107037037288674228896316453878207928`37.5, 
     -0.4168730629182248776393719942616829769722681718154238669882`37.5, 
     0.2196556680893044548683600681110497070423808961206955880904`37.5, 
     -0.1114826842287786838653946445567670701289167188062922107034`37.5, 
     0.0550671815444006984591055721168462193410348380541466560938`37.5, 
     -0.0267331424217908916965501854745617759609178250113892727708`37.5, 
     0.012702319314968376852009851365474139279910126663392301433`37.5, 
     -0.0057818017801897453383073779281838645597885531417267421439`37.5, 
     0.0024791680601481712875418479778294821754508804113523182421`37.5, 
     -0.0010329685631708654494143014045114765945605081032095654955`37.5, 
     0.0004576852271716609322035338391871002899748355362824417575`37.5, 
     -0.0002186962604696042390344051721966294539646025710234941524`37.5, 
     0.0000931293238180570759037250560213098660740046277042747754`37.5, 
     -0.0000253467604286171273308544762086889814318899590016791242`37.5, 
     2.4345821085612693870666734724691252026364473536314236`37.5*^-6, 
     -3.2596617529625714405183765624464223284543346994361515`37.5*^-6, 
     5.9439899299675283276576796420353691366631398274361874`37.5*^-6, 
     -3.1175142143655562659454066650721852068587072269004515`37.5*^-6, 
     -8.480354323480820816582482764131943472612683754257157`37.5*^-7, 
     1.6301072258321744922640166117164243279622824389987048`37.5*^-6, 
     -1.176610202013902651489424561640524388753204582788559`37.5*^-7, 
     -8.447644012385803476605943844165702908882064254918665`37.5*^-7, 
     4.198962512700091065340080022101595102803430351697369`37.5*^-7, 
     2.767088714507034203658255263531342364329750680343134`37.5*^-7, 
     -3.34335249698075866069371550128013991212417917659227`37.5*^-7, 
     -1.85102985213840341995165911874201212202130119439067`37.5*^-8, 
     1.907894004809765917007392004455061951097161693722457`37.5*^-7, 
     -6.32009356268408045140322368154009966987827488540582`37.5*^-8, 
     -8.159008513652576177997561668745689439400073840273`37.5*^-8, 
     6.65362643171966321832388247257716620057040109683798`37.5*^-8, 
     2.09817139886817568079762223846020489346043415565577`37.5*^-8, 
     -4.48809347797682323396474833238974687383835081842642`37.5*^-8, 
     4.9703923728225815615329581233644736111061239870636`37.5*^-9, 
     2.39343218792458797665014630646753700703714353313655`37.5*^-8, 
     -1.16090054586154107476085934232846313599390876089877`37.5*^-8, 
     -9.0451372093489064233000131376759165363449775895136`37.5*^-9, 
     1.03464966753657016987743829232735179898347070139051`37.5*^-8, 
     1.6755752772596365038439390589270727155960904828085`37.5*^-9, 
     -6.7624968606846571372615297769031916076186847693219`37.5*^-9, 
     1.8484334446673781581056474678970258282317312366571`37.5*^-9, 
     3.7259820273824031736936977433293298338611656608686`37.5*^-9, 
     -2.2182010396834391124715509224024804740292137494497`37.5*^-9, 
     -1.6201190617331215325409813431093836224169087571267`37.5*^-9, 
     2.1697594965094134473595703997226249750386459841555`37.5*^-9, 
     6.197148813910712389949757288143726134730687808793`37.5*^-10, 
     -1.2563966310532721826225457618371215928248345966891`37.5*^-9, 
     -1.658539322607585873383863001469153133958353829394`37.5*^-10, 
     9.555121612428908741086097512951556750140452035477`37.5*^-10, 
     1.698081436741960748996025618885548437117831795981`37.5*^-10, 
     -3.230196220433930766273446573000399092131568705899`37.5*^-10, 
     -2.359818649823502909361168234280941222674560818856`37.5*^-10, 
     2.97722336656067689170527779798367732371226310461`37.5*^-10, 
     4.120601532336262683529972369716908401434098673616`37.5*^-10, 
     -4.9199468556571516107196102851946647214058395201551634507317743611`37.5\
*^-13, -4.88358565114456051465169330274701173439877384676`37.5*^-10, 
     6.69852570180575077723131811225682940232119241716`37.5*^-11, 
     5.624085690582675268240484287620293888983707922862`37.5*^-10, 
     9.2949652909589672772397875514265214814344269112115812795761`37.5, 
     -11.9596079737978760211774405133474003725262703487417253307776`37.5, 
     14.4879790021391284447605142376102967045984258176136247779392`37.5, 
     -16.5668348652396670378348115232817132737154634439152356269316`37.5, 
     17.8322668334464196239016026065370949256589494879518006729273`37.5, 
     -17.8527663027668859904904560994798648929619208315370175638742`37.5, 
     16.5049716969793730658393620431311143662370745773683382035131`37.5, 
     -14.0699377624689329965995855226025967832107006935323160628576`37.5, 
     11.0875549405618396646498603072072991198162560156487773412821`37.5, 
     -8.1213055437036833912087666728217171813802372568543718191785`37.5, 
     5.5724400467767431090734318501966155596887819417486464950592`37.5, 
     -3.6148470065709779149080116347990553256148279592323080263932`37.5, 
     2.2369081797264465855068490796112517380774816014572115857328`37.5, 
     -1.3289249840807119522141383938004518245220168854683272447452`37.5, 
     0.7595784750638206066371095228681097223299356697483034998916`37.5, 
     -0.4171033792158130280148104116588770632701233807076726366009`37.5, 
     0.2197755747376691602492206710059311829424973573765477046513`37.5, 
     -0.1115434512479111171846486696465344444195377225261616771956`37.5, 
     0.0550968475494466583668968657818954088810927250367528271149`37.5, 
     -0.0267469953728116063673996026298015763898244929378721977483`37.5, 
     0.0127085902528410348586262667964906773683039166749008757496`37.5, 
     -0.005784651983906662405769302210387296304539597450635398766`37.5, 
     0.0024804877008000185283015367880722297974571228016999947172`37.5, 
     -0.0010335557510901956014700364264122915738274437876051835867`37.5, 
     0.00045791176458019757763082567925754035603752482522022174`37.5, 
     -0.0002187708592198363457128155167395472247810839984755107739`37.5, 
     0.0000931601686709592639056320234211906185033784441693589718`37.5, 
     -0.000025367925356277162287574897269566115021110598489557084`37.5, 
     2.4464095823112026004592534079256119330609983552015759`37.5*^-6, 
     -3.2614514077147067733929109107404747187002510845800046`37.5*^-6, 
     5.9417401889607213947166049589747851959456388099314982`37.5*^-6, 
     -3.1167552209283057211039570673133206745767335810989366`37.5*^-6, 
     -8.468169755619189919489982568234218649037703914184733`37.5*^-7, 
     1.6290979046444464861552830885136733190235831221793506`37.5*^-6, 
     -1.17823559259823790660251650581512412790451415837269`37.5*^-7, 
     -8.441876517910497272061297428097363302271134769506233`37.5*^-7, 
     4.197721228987363996391043811225364628640880909854649`37.5*^-7, 
     2.764621070755694349917535659148173006788058563296621`37.5*^-7, 
     -3.34171909303759075340636200971172332259973324623029`37.5*^-7, 
     -1.84267048229807488731997003698651455608825305620772`37.5*^-8, 
     1.906779791707106289381495128488125812104398879006513`37.5*^-7, 
     -6.3195818858866589846371940945353410643149787069068`37.5*^-8, 
     -8.15273864405214671162355799266629159865486874141477`37.5*^-8, 
     6.65249434907393350971120750009707656050288558308661`37.5*^-8, 
     2.09569209750086063362936286789746940257835163613985`37.5*^-8, 
     -4.48578519409673192041013594962888717774469546029522`37.5*^-8, 
     4.9806034491558942914370161332406142765729361698324`37.5*^-9, 
     2.39318583005287099565981633713010180990712910791204`37.5*^-8, 
     -1.16100044399605073582335472288046086644362480263701`37.5*^-8, 
     -9.0365420861999164819935587748529262427969149089869`37.5*^-9, 
     1.03490118889141251377376493671615521069739689200495`37.5*^-8, 
     1.6831506902533059483073556580132897217683547196295`37.5*^-9, 
     -6.7643582034805213287104703443406910570126719215807`37.5*^-9, 
     1.8505578851574258922206322614304382291609032817928`37.5*^-9, 
     3.7312458765801348336758506183062805423070069104641`37.5*^-9, 
     -2.2089448783600507383719901662544595088098096127315`37.5*^-9, 
     -1.6256739943518838954430433728396202806299588903069`37.5*^-9, 
     2.1710485316482572546948077637829643498381243857207`37.5*^-9, 
     6.271821388683236640804338564292980878689249086726`37.5*^-10, 
     -1.2487199839513625998005161505289880341420183194267`37.5*^-9, 
     -1.735248774228806591958576258599182441404061487696`37.5*^-10, 
     9.572309680541855328647186195594975872249223221449`37.5*^-10, 
     1.780623923067139666177410618521015369056497732496`37.5*^-10, 
     -3.174695339251236247110124747708951312199226895251`37.5*^-10, 
     -2.444922389317507634997897572993857342636580565022`37.5*^-10, 
     2.995349944628748732192449300606778798203301075969`37.5*^-10, 
     4.205350947198201450983586562961480516937043501192`37.5*^-10, 
     2.69861996045853862045920356012467484928795945494360791297572083409`37.5\
*^-12, -4.970090172600307124979440095367388841999741884007`37.5*^-10, 
     6.78824238278392337081917771594308570021054617439`37.5*^-11, 
     5.70957113365403119272311775282367621902436766327`37.5*^-10, 
     -584.3009204768808547061403378128696063178428650775713942023132`37.5, 
     -12796.2060301622552512149604413086990800797176112068075884771857`37.5, 
     1145.2869293222366716312975884765410127516489662320983133899588`37.5, 
     -1639.4322507542823830912274482924943919819498855497513076262058`37.5, 
     200.9655423554601406293570484254316099125250411779670004308478`37.5, 
     -23.3693403722802453425165958959064644193443288801209936454205`37.5, 
     3.3638646061341123906881705993982267756668944205936497601568`37.5, 
     9.9946625075275183528780496898470293286117908159058279056673`37.5, 
     -1.3343751584653316078813218837720655208270376382828367952995`37.5, 
     -2.0685250466078311339546700558406115088165232639894497055737`37.5, 
     0.3352388360582941039543961178637012070580517974473250056322`37.5, 
     0.248967595161633086120478723932625942645995789615866614734`37.5, 
     -0.0565892776869124643696589397382612080208813211365836970895`37.5, 
     0.0423460244756253202653367568656493515294286660282055106419`37.5, 
     -0.0013638130802266466990193514742755763011631540064980577617`37.5, 
     -0.041365853999603569371362581860852879196556780386437187058`37.5, 
     0.0062437086021031788836929659340155104067380631373305532836`37.5, 
     0.0161648562783539667950322532189242239416085273023563147972`37.5, 
     -0.0031637589391975454993414257901522745152879056993053480701`37.5, 
     -0.003628317571652259865296862827672563504175235154418169812`37.5, 
     0.0009773420170047905631072446750887176534402456588388007095`37.5, 
     -0.0001778396598422032931822759237734874608719337569412724057`37.5, 
     -0.0001222632702525240246605343755907353703897645504586790049`37.5, 
     0.0006937697932646169394808928838912569388234898016622118481`37.5, 
     -0.0000839597188677329808963110924778209572474824387396502774`37.5, 
     -0.0004368214899746440833022239264893574698533021918393047847`37.5, 
     0.0000806278318614365439088260677260938928733216209054878464`37.5, 
     0.0001771192210290250222348380917145852517002395109933041125`37.5, 
     -0.0000421793562635573399120029800952277446526562987572155137`37.5, 
     -0.0000432081217173144972428089055617264514315978875685232438`37.5, 
     0.0000151218958230280358560093886959346772062663654362342331`37.5, 
     -5.6863943010241061178826559193397769605950143156874875`37.5*^-6, 
     -2.5208264219337006183196777907494196735746040999701954`37.5*^-6, 
     0.0000139317522657230440448179136626593117965349895628859826`37.5, 
     -1.4698925147384752626299144225379711302332957096459957`37.5*^-6, 
     -0.0000107948756139688692534493421161508753169465928428080725`37.5, 
     1.9000458438477404907658427382526936406141825251401243`37.5*^-6, 
     5.2703220368356372782895173689804691089219823410877688`37.5*^-6, 
     -1.2414952734532405693255737806321931522357416722854846`37.5*^-6, 
     -2.2672540939484761396976678727027321329947304511735407`37.5*^-6, 
     6.379748418919229285529986709394774678424354204045887`37.5*^-7, 
     2.242604078277640275138933183273393755636453952731352`37.5*^-7, 
     -1.997689936871489006367012479295350164109186122310685`37.5*^-7, 
     6.50771015170310844034832786575682978868819665502188`37.5*^-8, 
     4.13572385610217958352628519382963595585857735662271`37.5*^-8, 
     -4.322359770013230514809872695485753761207758848524617`37.5*^-7, 
     5.88392714497774307496536524740677359648833135464833`37.5*^-8, 
     1.041687236806599657896366849142549985997377642240101`37.5*^-7, 
     -3.38324260592889409337312200011934565877006411315668`37.5*^-8, 
     -2.025854089432222239520903581910544323603076407778586`37.5*^-7, 
     5.05315775924115721702504013823662114106952593187038`37.5*^-8, 
     -5.71989604711432800813607277502350382567840517138948`37.5*^-8, 
     -7.5302530846513428265561469032534164597146112575047`37.5*^-9, 
     -5.0243160860986538215606431067524737514319393946447`37.5*^-8, 
     2.10410972247179535315160037750959656707160723239933`37.5*^-8, 
     -9.6643987238972516955206212222840646276493131228557`37.5*^-8, 
     7.9165214104320072644896140893638701161833307097352`37.5*^-9, 
     -6.4268493988405150573059784268408689924326074351965`37.5*^-9, 
     8.0304179308341603105804142759253449243546915229109`37.5*^-9, 
     -7.58106128410908837952938681076529062557049545759767`37.5*^-8, 
     9.5524053813216603112824251068160655842450291912795`37.5*^-9, 
     1.912916361381912024444599482336762921749157647228`37.5*^-10, 
     3.6589266611078648717245358843985577767157610861334`37.5*^-9, 
     -4.57888046203593744054042396720301808159481831564467`37.5*^-8, 
     6.7066655619335236157519707484236935056305879300243`37.5*^-9, 
     2.734175048889376614593377457839850750185922684701`37.5*^-10, 
     1.3709393546000831383316868806826884395375906034123`37.5*^-9, 
     -2.07181139173347614117490162904701393027298058392272`37.5*^-8, 
     3.5659284425144380520709808111796347104274530546255`37.5*^-9, 
     -2.92964199355401212111521472546604344077641984463`37.5*^-11, 
     -8.750934019651696645151693761916362529685244158522`37.5*^-10, 
     -456.8113376745741027325455156476925378695129504902937907044188`37.5, 
     -15985.9476293330071385723436246425611868094309589639005527632251`37.5, 
     1354.7593039428559000923069203409070185309318595461915095168591`37.5, 
     -2055.5158526209541275602683812670487983631387608555101697543856`37.5, 
     235.3811113933659201224465750704602484755975831993783426408223`37.5, 
     -30.6674287350318046973080937317298700440960075845152048311748`37.5, 
     3.9196458515764856993893295874879087412216904783423558693811`37.5, 
     12.4689758751191158399874066305178969525543504156748563088961`37.5, 
     -1.552520561918142649835389909517492370928467144810818921282`37.5, 
     -2.5749943095983453878042677901232444351190275057129063707245`37.5, 
     0.3908294846004814865093161974896067334138592512322157821471`37.5, 
     0.3080810764552394768183569364242188780060959674105929077802`37.5, 
     -0.0661784368930748911083584846580243861923428122129754601389`37.5, 
     0.0535975273213948453047073227924998872238476909480495464398`37.5, 
     -0.0015010861554788540716888146779020977668911455944806328899`37.5, 
     -0.0517503544795514905836546370248071676350272643154718616571`37.5, 
     0.0072574479838553935600878567587992209086723426048650068922`37.5, 
     0.0201568936028245365500648829596699052629881401691007671179`37.5, 
     -0.0036875360816882641034598039788705024770586857476696622578`37.5, 
     -0.0045023266167282727789462648077993993343172881219723746413`37.5, 
     0.0011419892714583592454436406968836754450826675717810655325`37.5, 
     -0.0002351052563118149479651015040670277258365305305757011015`37.5, 
     -0.0001441593189794316102716025032225134387680354161684029834`37.5, 
     0.0008701684708485779311989486845535070840931124507090022148`37.5, 
     -0.0000971725202753349036680379106714744921971440150558337034`37.5, 
     -0.0005457505411767911060462829379173785588928398409127496753`37.5, 
     0.0000938833714982536887615811701250714346725968052296282972`37.5, 
     0.000220673255009321915062689141188525566602752596961905803`37.5, 
     -0.0000491599938181180240422670131972654438463648599648664211`37.5, 
     -0.0000534939252809637745383917461498746993141217557481964602`37.5, 
     0.0000177083534914404719977572335572406591059826708044066868`37.5, 
     -7.322991022196858955111608521886382198935989846652251`37.5*^-6, 
     -2.9446933898686434652371291754359254790431483412151945`37.5*^-6, 
     0.0000174966933847737940398900548464352748703652533085246049`37.5, 
     -1.6733997128632819144607196027408539549931351110863764`37.5*^-6, 
     -0.0000134850154387212359106969141163251911236834687670295393`37.5, 
     2.2320784756857138061188910016984448792511360535772401`37.5*^-6, 
     6.5830791858183218869225474070178450478032125782302067`37.5*^-6, 
     -1.4278982136953600363890856761556804645512852543623416`37.5*^-6, 
     -2.8105519686969403642167879421444313419869058978895016`37.5*^-6, 
     7.624739359379616307621838652535853120828895427122676`37.5*^-7, 
     2.800624611212247900663177179598412298042792210795036`37.5*^-7, 
     -2.190754123122578602568041433961934212335198108829277`37.5*^-7, 
     9.2993086446908498043833749004260021348080079180053`37.5*^-8, 
     6.27245497610485019504913049970447441839650060171684`37.5*^-8, 
     -5.34847147653550524587079626605095674489327103156716`37.5*^-7, 
     7.97147210338433916623349263977433277398937192818204`37.5*^-8, 
     1.362433820038743507322177196401462475489148191288723`37.5*^-7, 
     -2.87680959310971899270236800468893281866621045553852`37.5*^-8, 
     -2.475828525702841865132120994500759759952723050576241`37.5*^-7, 
     6.74993429903913941751316815170982414993380778874957`37.5*^-8, 
     -6.72946265840312471908203405963195775154463136138554`37.5*^-8, 
     -9.88441288178701285130490446523089798601569672968`37.5*^-10, 
     -5.85608008228206570218760185164249767601681760204007`37.5*^-8, 
     3.07510766331897116419283220512497303446443128195473`37.5*^-8, 
     -1.175969017480968597407215303789044246377674058638547`37.5*^-7, 
     1.47505143820924456659892729548353589407890228099643`37.5*^-8, 
     -5.1410338541698154332144984649340117730731815953823`37.5*^-9, 
     1.35489066075347395395841020712350534603253851332289`37.5*^-8, 
     -9.24797986024525613526711036427553821286780815171895`37.5*^-8, 
     1.48069079237507806873462752994731884333291433243191`37.5*^-8, 
     2.0752541886467850592057328671946773956457362618268`37.5*^-9, 
     6.7865832341258852605825038438645101308453865843346`37.5*^-9, 
     -5.58187180405479410922526920957833828755064502983811`37.5*^-8, 
     9.9908293838368811302039105142733544240479179323485`37.5*^-9, 
     1.3495371673036397532517066533426834641522459186274`37.5*^-9, 
     2.7930916397826684807078800048498825656020216150915`37.5*^-9, 
     -2.52274391680510462658424579689810966165850711812599`37.5*^-8, 
     5.1306457110922247443852526568291730829683752993132`37.5*^-9, 
     2.888613971193208283242146612624878829595567983576`37.5*^-10, 
     -9.228767636993715355694721487979498961073149706333`37.5*^-10}
 
prs[{7, 1}] = {69.27140515439210963995974166914955702103`30., 
     13.0959974805679040004064885564472039568201786253916034301952`30., 
     -15.853160907770055046881396060116528382834099708659006177481`30., 
     16.01391279542024568421984626625121687453`30., 
     -14.0503206050968397528195496012552738831600088873218357592065`30., 
     11.016286855119128103853087218683740706890229485693057292409`30., 
     -7.81232545776435403901641241218529067173803465473686854541`30., 
     5.0428206170286015550458789453355414754803029768155934228481`30., 
     -2.9786600132712851514837538936012700021007127767607885433818`30., 
     1.6205178655562754808210769463283608602862168563949065478872`30., 
     -0.8201765648550017730840866895570155213395847990846748811918`30., 
     0.39189749400277739889466005914570551888422134106074907289`30., 
     -0.1796751534725143591414120233634734737049827930823709688353`30., 
     0.0796674424712486378218556073160073911305866658132666840934`30., 
     -0.0338050085971582739063247902836099898746772086445132667725`30., 
     0.0133810414730210550045479971210157269519860285147297130366`30., 
     -0.004877266913599961463530150975431630605665171663287737049`30., 
     0.0017332746807802521458255424876837381642670086222591424515`30., 
     -0.0006935864634476119356338047762220230677796829061286281574`30., 
     0.000310273252794845141842418857700323182049805125276161561`30., 
     -0.0001112409257216389926183679539972754968469546659779972348`30., 
     0.0000117613344291352404849468558307011657872261314385487002`30., 
     0.0000106964855610567352507807824912735398510369804425112711`30., 
     4.651429289990768819617008302471871484311723904550087`30.*^-7, 
     -8.2801983152914884328250923796558260778649117888354953`30.*^-6, 
     4.5671707092705209864882470517379143123220476159327894`30.*^-6, 
     1.3895541653522860585744408049972468999591590309461411`30.*^-6, 
     -2.5971635342792369262772078443346715967686647408196486`30.*^-6, 
     4.428887647537546478122312352185595504402189654403036`30.*^-7, 
     1.0449411230666242323155167679352617525818555559465904`30.*^-6, 
     -6.575009356804474092938659865796296545393747694812504`30.*^-7, 
     -2.283840026280966322839115927386608959915652415176122`30.*^-7, 
     4.17673487050444857094801489723095488551687358027928`30.*^-7, 
     -5.98585467890184788331832240271398175274465556588249`30.*^-8, 
     -1.852683814239309040310487418894900634142467597787819`30.*^-7, 
     1.060879450195137248917767599996278635431177065198051`30.*^-7, 
     5.22390005377402183531937429793245481937547235167002`30.*^-8, 
     -7.6019163448573447255625939758898828460789060951781`30.*^-8, 
     2.8964683130662217565277949262692768762641482354709`30.*^-9, 
     3.90213862275222382328790164039148205192432864594305`30.*^-8, 
     -1.68437828566840831487908002805079558391242721080469`30.*^-8, 
     -1.44022272043807474051598268479452647289791864788992`30.*^-8, 
     1.47005492550047003461722496349482174679393442543215`30.*^-8, 
     2.2061102145726665108423235839409054799654302348258`30.*^-9, 
     -8.9374821297067883384559575231748548030813734450841`30.*^-9, 
     2.1746957737401095796608906750844285334981708519138`30.*^-9, 
     4.1756663793739562712592667906383519899100357912448`30.*^-9, 
     -2.7912443969081894891117658936397571867565554404953`30.*^-9, 
     -1.3278229449929652056695995538674807512771937826399`30.*^-9, 
     2.0836310298292196922778393961170185793785371565606`30.*^-9, 
     -3.1891797916263261664617189670383527467166342319`30.*^-12, 
     -1.2014708814925173269694102769500177429571107804897`30.*^-9, 
     4.376581858042351688973321576546942294247306639347`30.*^-10, 
     5.431348236050371245114926629366802768337893843312`30.*^-10, 
     -4.516554520786486261889386704224798765886185849611`30.*^-10, 
     -1.590289628601133295833503321645824146029750945503`30.*^-10, 
     3.243308050632418989874088155241626038025325085377`30.*^-10, 
     -1.98691080913559484941649656707091948127859649195`30.*^-11, 
     -1.873857874976886037089338918053994220939869502277`30.*^-10, 
     7.74993555082975354708399738472987442255361033839`30.*^-11, 
     8.64821500145267599428550376447513803898025862613`30.*^-11, 
     -7.70083610725231119939061679396154814579093051819`30.*^-11, 
     -2.63693948309054764212340050982367794928441062139`30.*^-11, 
     5.62236284684723651484921533053133659166221182584`30.*^-11, 
     -2.8517147369981900785596101529074643672564993712`30.*^-12, 
     -3.3776690880439643306366786233498570443690261466`30.*^-11, 
     1.31151896275026677164469127182710341056585407841`30.*^-11, 
     1.66379561712566015804473674193990930866205865652`30.*^-11, 
     -1.37327782255325843580140238914010349462345059733`30.*^-11, 
     -5.8800127022407609604799745152205934536513919094`30.*^-12, 
     1.05845582712315792239954053342051952807400500566`30.*^-11, 
     2.359676384589541141439934124116019511712703003`30.*^-13, 
     -6.7895466359201114832013744037130815385739033304`30.*^-12, 
     2.0607996172629792415418602228491580542850237136`30.*^-12, 
     3.6684999321160046502409968859867871361683837315`30.*^-12, 
     -2.5028010642305227749784896601111048704527260555`30.*^-12, 
     -1.5560245328089242272853274412767300884324305007`30.*^-12, 
     2.109953496297049773132869219465405539865822322`30.*^-12, 
     3.363587306180461750715361012274493530455355572`30.*^-13, 
     -1.4738219615219753407509201225095110614238608`30.*^-12, 
     2.444952435597938847920321728451516800917544058`30.*^-13, 
     8.838368232340346904101071252566402742913013633`30.*^-13, 
     -4.355849916272152436484168853028340175009672085`30.*^-13, 
     -4.432720975780443226106567593538466715558975485`30.*^-13, 
     4.232332719432680373172666275320388711871426026`30.*^-13, 
     1.611823745494133566728376492255215990443295822`30.*^-13, 
     -3.293461113751496281114630921985518644052754085`30.*^-13, 
     -5.3982040193692405015888616140467268893009521`30.*^-15, 
     2.202529152685957564361706371211171571312787479`30.*^-13, 
     -6.35825127903394354950836973035146848221337181`30.*^-14, 
     -1.279859429057167071296224200737163583891699522`30.*^-13, 
     8.1521624011822935033729034043517123708216869`30.*^-14, 
     6.12015082741518293452804298930909736917285391`30.*^-14, 
     -7.31778013134054974556117908243157886866451659`30.*^-14, 
     -1.95293710576264878160451971047837891467106132`30.*^-14, 
     5.52457752842550239812017509426535695515683428`30.*^-14, 
     -3.2931722251254569498805924369992496727481895`30.*^-15, 
     -3.60916281791622655002596706971940582949212981`30.*^-14, 
     1.26371975938951084869981517622756357663050426`30.*^-14, 
     2.02179270338331646268484825780330839959728646`30.*^-14, 
     -1.41716045449737256901495411457311938610776581`30.*^-14, 
     -8.6144509791278958622223914187350782697550534`30.*^-15, 
     1.10763373278087242138049161361141681563044888`30.*^-14, 
     1.3715075204340997453732602468033958885194506`30.*^-15, 
     -5.9470811952671605856684758670564633715893163`30.*^-15, 
     2.0308687021050300655658991636719573722621626`30.*^-15, 
     13.0889443560706212814510184247747568455294197165477976866816`30., 
     -15.8369553080934078168153149792276721146310304035399538835456`30., 
     15.9962654838139287709025768345090136281816681624374018572288`30., 
     -14.0340037117144460620505781652070038394025030284199591936`30., 
     11.003301162183314754204335650807589603791593250823713325056`30., 
     -7.8030783254237559279760355671335012179614036187190988374016`30., 
     5.0368441430293401456803686315548434156706502810534508756992`30., 
     -2.9751234458927491672511895594462534110206858074712969112213`30., 
     1.6185834599716760488220714221279846096123624845532393516783`30., 
     -0.8191887847425206007214373110334586944984144511647492508377`30., 
     0.3914217381984025222149234031057897598213097694495366979373`30., 
     -0.17945682780392820437912312420823390188797832217747777249`30., 
     0.0795714527170807781596148583759219722643677591696472720806`30., 
     -0.0337646991078463254727160770301552625813965465941168262165`30., 
     0.0133649761193011557048424050461641239784858672617512944388`30., 
     -0.0048711646294019345861720934977650053004783541614627554269`30., 
     0.0017310087568697632745534765831779318770105338934609491754`30., 
     -0.0006927357424608219557572683957573574011184652191363734426`30., 
     0.0003099558109661084490678564061693071062157509160242237061`30., 
     -0.0001111369138069885306184172656785192598971024066742050407`30., 
     0.0000117364415943387909892862395490450852382167975480485364`30., 
     0.0000107022823538292358576602480249978149404898930001412008`30., 
     4.604235615895244453943409625463262477782765436713041`30.*^-7, 
     -8.2767741155796422291470367183806177238693369472262941`30.*^-6, 
     4.5665156496132826532488166729430527510738613789174449`30.*^-6, 
     1.3887979057243511209635908567570213113232537608756235`30.*^-6, 
     -2.5967086769253883899450697774806552547088079372015361`30.*^-6, 
     4.430806126383969445243344435043492630236611934407414`30.*^-7, 
     1.0446490334309831850693703517957666832115949770500285`30.*^-6, 
     -6.574809498444904599105587312239328616522153602574445`30.*^-7, 
     -2.282542892725904024198512236055978181810546987325733`30.*^-7, 
     4.176217854197936831806718659652922649380352298069756`30.*^-7, 
     -5.99028265455812205310190406398584532106230785373658`30.*^-8, 
     -1.852303050245614418829241335547337986416438866152803`30.*^-7, 
     1.060963693765077660310236127272476132817861328396496`30.*^-7, 
     5.22182736839788309390564127280598231639472159800304`30.*^-8, 
     -7.60161153820683191701316605988927244328884661515062`30.*^-8, 
     2.9056963056461644714855180017031086576037974017411`30.*^-9, 
     3.90165384945290020488007003806776840217243725754984`30.*^-8, 
     -1.68469977569529949023813442598823671436370600392416`30.*^-8, 
     -1.43985032773583580413649123372821873017350481655784`30.*^-8, 
     1.47011304523722945905330282957329952557697272848049`30.*^-8, 
     2.2038697163549209943059648058333635505265609704484`30.*^-9, 
     -8.9371462477136867207747454325682158473729032265739`30.*^-9, 
     2.1758290817929879664504993536577050293369221799186`30.*^-9, 
     4.1751588277574729504417857855176176314696064753885`30.*^-9, 
     -2.7917122838491818003488985904054468257740997680807`30.*^-9, 
     -1.3274057242205944965627665285438864951090224028708`30.*^-9, 
     2.0837573707987437519667099554997712098350389898797`30.*^-9, 
     -3.4637302852507833611970772436784530676180092693`30.*^-12, 
     -1.2014508799769498119232882977841943761966257601128`30.*^-9, 
     4.378126777017310899729924903987773246110676083493`30.*^-10, 
     5.430705756365897410500773293728783621978167951906`30.*^-10, 
     -4.517289432415469435317138502648944769906749511236`30.*^-10, 
     -1.589657585013099582535310479868599781612787297594`30.*^-10, 
     3.243571437655118515688625317626206224016118645243`30.*^-10, 
     -1.99160320345355172440457286747258666127392821262`30.*^-11, 
     -1.873885308375613436359554872959398069917577978927`30.*^-10, 
     7.75288370882542616554544464086379762058214131915`30.*^-11, 
     8.6475418144036863773548686723003960315871294557`30.*^-11, 
     -7.7024179264737595960210577042809954874097850173`30.*^-11, 
     -2.63606581177704129218216147052275904499918538678`30.*^-11, 
     5.62305419828317795031404939333221903944684271754`30.*^-11, 
     -2.8592380183063842161462409290571667904316750184`30.*^-12, 
     -3.37784976932226662441462107127031253898997247186`30.*^-11, 
     1.31205063419074556108350048551232580081617101533`30.*^-11, 
     1.66373735513199862984905860628484626666076470784`30.*^-11, 
     -1.37360490157362130206108581017737924046839505722`30.*^-11, 
     -5.8785553220756855420995786379987804388952862959`30.*^-12, 
     1.05862540950313014215128319471030609122238055422`30.*^-11, 
     2.345127028286155991549776712487620555353926559`30.*^-13, 
     -6.7902501728860006842871822503442544331522713059`30.*^-12, 
     2.0619838834658093433082166135517343278037539823`30.*^-12, 
     3.6686120359625384792908304589581585043521832697`30.*^-12, 
     -2.5035819898165047281778168519829938201437910276`30.*^-12, 
     -1.5558866317345750545076681053351082061973228718`30.*^-12, 
     2.1104429706477577642034855742088931548342550547`30.*^-12, 
     3.361141170462805118758689317423436494989174735`30.*^-13, 
     -1.4740476953685350133258591726869880973515025061`30.*^-12, 
     2.447120922497769386027979940839560099146025959`30.*^-13, 
     8.839430619804860866248026116113400887039868253`30.*^-13, 
     -4.357744031824616513183313264668682392544933487`30.*^-13, 
     -4.432677149947202713277819865770726822842791252`30.*^-13, 
     4.23348446225188227010316457031507460857254581`30.*^-13, 
     1.611681704279792231183416455077326696860012456`30.*^-13, 
     -3.294331112391324573571997472697489623766781255`30.*^-13, 
     -5.3471586236838471555266157843944948623784231`30.*^-15, 
     2.202859169598796198918763682841638353003739771`30.*^-13, 
     -6.36048445568747140165424852738141651025456579`30.*^-14, 
     -1.280139753014801214594920448327223306681506761`30.*^-13, 
     8.15590001347585457030402675240571287417213207`30.*^-14, 
     6.11985596500975570062652239269688271409276946`30.*^-14, 
     -7.31830549059026753542277702262774099748027039`30.*^-14, 
     -1.9535871255520790253018783636726118093567723`30.*^-14, 
     5.52633300957292610319517129365175802042902514`30.*^-14, 
     -3.3042735824020457268997642324804368337449866`30.*^-15, 
     -3.60844792277834812868780216764062352558571961`30.*^-14, 
     1.26354412415005161782958147200540186826202882`30.*^-14, 
     2.02225898475282691566101651452602773559304557`30.*^-14, 
     -1.41801015162575983405419474645940545185711028`30.*^-14, 
     -8.6035530719314055704942742884211516140438273`30.*^-15, 
     1.10753038608388453747698622857449350744487806`30.*^-14, 
     1.368551124999747153312868896506271074653707`30.*^-15, 
     -5.950088694569996713963739350530026610590527`30.*^-15, 
     2.0393600294213450826954427768486032359231186`30.*^-15, 
     338.77591023890565634700375676116056509815`30., 
     34.56552803418811951802522530949416437039`30., 
     32.81351134647064915228690648099562917138`30., 
     5.3661228659513662602354071090262375601822794460854430466048`30., 
     0.8290162591153702406102572653363617218094167171674776283299`30., 
     0.1581921493736349203628480891916202237608620516827024071257`30., 
     -0.2337401198544292342912500153865452492574884561233804815658`30., 
     -0.0434663304905053899368179452306184369135569498987315431716`30., 
     0.0279912433476480487607114100974115085161538416689668920072`30., 
     0.0071418518841055947886251667747478800372937207191220063157`30., 
     0.0011507274221525534054820747278604931469009911662844348455`30., 
     -0.0003076977910220125281166855247842853933215351178172078501`30., 
     -0.002101427748233455336173888886777539922589151662722377012`30., 
     -0.0003793209143656947347066036637656496259337704882904154068`30., 
     0.0007711570533567869959778080325615945071212940307986470202`30., 
     0.0001981942357453336666893995930585204059601912478329344583`30., 
     -0.0001473726008111834421214752320765785873190421973214278339`30., 
     -0.0000572861213289048693872281708958692223365533465239385539`30., 
     -0.0000162287648385710111766301870641331213029430824537838059`30., 
     5.8947275913920614254979817243259774928918585671735993`30.*^-6, 
     0.0000295722955041452796343220897581663446079764502520673022`30., 
     4.8767655872579565008349025376072580891945063291739119`30.*^-6, 
     -0.0000155902306304138369339605473947112800039523130747650485`30., 
     -4.0608268909409358862120097449591855367397890499692341`30.*^-6, 
     5.1359737205827754692663464392401898518444466777859856`30.*^-6, 
     1.8741289470764155357216503692575585896697378670265752`30.*^-6, 
     -6.549016980848939517348710253150703446764975713645119`30.*^-7, 
     -5.517996825082963258392745502322782198373864034520274`30.*^-7, 
     -5.52111503018157509612324616616852827650114464193049`30.*^-7, 
     2.45778011675558006716906916872236509967407906542572`30.*^-8, 
     5.605864570686691279580855613783523255544229415794399`30.*^-7, 
     1.021478142765885025605961558166059084798812779895247`30.*^-7, 
     -3.19248795959914782883499243784783490851560471538852`30.*^-7, 
     -8.82682472271487354600729971911064771489797522028405`30.*^-8, 
     1.284371529974920036318685165551866221402425067537973`30.*^-7, 
     4.88711594878349473351831698408151739904036024389044`30.*^-8, 
     -2.90516887520812952055816129966849646776261237026726`30.*^-8, 
     -1.95966246405310253811271150935384552191639830062203`30.*^-8, 
     -8.2182860973573316935808343026437056493634262303878`30.*^-9, 
     4.3664500801640226855831201293811914005550365166145`30.*^-9, 
     1.5318978369524890956885985137234698757349601957758`30.*^-8, 
     1.4511405074713281681679409751329051733565801543891`30.*^-9, 
     -1.18121444756916204457804086056042550910083375346015`30.*^-8, 
     -2.6087339381271567114338150782416888003693448918382`30.*^-9, 
     6.6729372326232844984555070987745935540857254008608`30.*^-9, 
     2.0600294326855933358943925846930868135641129520639`30.*^-9, 
     -2.8711475630378133858399105094175761598358911955593`30.*^-9, 
     -1.2097573455303068297413131738928992312668841170178`30.*^-9, 
     7.505787007604041704225610872502911279629404448077`30.*^-10, 
     5.53532035814445547841708776952110854818698018808`30.*^-10, 
     1.65444119431176158094382507301058309721382798954`30.*^-10, 
     -1.688483310322973484079845766592216266377174609746`30.*^-10, 
     -4.15143433457889160868441330494359870337073312949`30.*^-10, 
     -9.8071417506607752215717942090070149248875579334`30.*^-12, 
     3.751114749909740114263119943407700238475087617859`30.*^-10, 
     6.75519920888683309111819030679504686686104818902`30.*^-11, 
     -2.523279626668542480726197178052076892316659433661`30.*^-10, 
     -6.82608423199991703923252147212744856407688537852`30.*^-11, 
     1.378882992283695308925440921839512573097618922081`30.*^-10, 
     4.94819217852068920670763414180846861046887806378`30.*^-11, 
     -5.88518579464805079942131137673345899636029938212`30.*^-11, 
     -2.92642299387976989172678647956610810086818939075`30.*^-11, 
     1.42085025056794070546867163123677038934994695712`30.*^-11, 
     1.40677857420013318934020535885238252557800883074`30.*^-11, 
     6.1591919068756109310639396148034437405124844595`30.*^-12, 
     -4.7414995420183583134272829954172768970990973693`30.*^-12, 
     -1.22668686812432658453120697439927024589445030497`30.*^-11, 
     -1.20130129123697531024324311571751163334468908`30.*^-14, 
     1.15879746422043915938970065068814356971110779565`30.*^-11, 
     1.8485292961554245653448442765361393564460620095`30.*^-12, 
     -8.4707698874068148971177877598261763769895050116`30.*^-12, 
     -2.1273355878802621489418009332223149594513113803`30.*^-12, 
     5.2405310474777165819122394010859134200817564501`30.*^-12, 
     1.7367269322694417240552140122172372261872022506`30.*^-12, 
     -2.6942676840549901228528427725608511405110541144`30.*^-12, 
     -1.1789488181341737773011574056533812655956848374`30.*^-12, 
     1.0612232378206921337772470591623428538096916529`30.*^-12, 
     6.837958071088208184892698258629606695132964781`30.*^-13, 
     -1.276615146793058317630255818121861862163021448`30.*^-13, 
     -3.267371423724423161404785572263489484680313467`30.*^-13, 
     -2.744375650122242955005937705512601721585681313`30.*^-13, 
     1.057579336128950163404647390680357427231708684`30.*^-13, 
     4.040265845227689341137913408144560089552803806`30.*^-13, 
     1.13770305804331713991779147160417972224496107`30.*^-14, 
     -3.61294461501304573180242298433262452941343911`30.*^-13, 
     -5.92186556679663150069467801497135609907315269`30.*^-14, 
     2.830928658365115721379608857285756139797041477`30.*^-13, 
     6.86899190797207788038313734029159096402736519`30.*^-14, 
     -1.811448523453390331937777654707074472558031598`30.*^-13, 
     -5.87358097174513061471913742728819212916698572`30.*^-14, 
     1.11883896982599644909814293451763127541430187`30.*^-13, 
     4.34707747184042262436816832663552714458399046`30.*^-14, 
     -5.1247590353498305929271435707436481549562548`30.*^-14, 
     -2.79166567419515355300097423380068311535131527`30.*^-14, 
     2.31438485611885087902534587055571968231338614`30.*^-14, 
     1.6247274403842551426585861426313451732560732`30.*^-14, 
     -1.381134433777422522386447458534358653517464`30.*^-16, 
     -7.8269668590668390117243787050670461131197652`30.*^-15, 
     -4.151133911786701949341676442407528891618075`30.*^-15, 
     3.1775093082175785234370756802692776860004616`30.*^-15, 
     9.920813922129266241672012068842253543877093`30.*^-15, 
     -7.249828793856517719186290404372266361517139`30.*^-16, 
     -7.7553117370418565230636845243424535970913055`30.*^-15, 
     2.43136257569274626900230347013591633627433`30.*^-17, 
     8.6135345723909178844318455633352076971270257`30.*^-15, 
     338.80614473804905401608854975407795907971`30., 
     33.95963929971447464096980538807285566314`30., 
     32.86425804199245766300375263272412558836`30., 
     5.2755713026028869184525151748275919698839917698662279413761`30., 
     0.838522287173783752782465868850712013391756054073433275081`30., 
     0.1560032391507973725557335351278699026493015781572514428043`30., 
     -0.2335190884652018870814642295183552952739130371216409615816`30., 
     -0.0427689049493921038019645707294043613895665112760485103378`30., 
     0.0279117900026764851410646067751155000851247296010110215139`30., 
     0.0070151686547012466173524660868758585549421957086349128848`30., 
     0.0011689508310146039543950771133886733886220260573330174246`30., 
     -0.0002981518374665874786602429443724402851814913919585999737`30., 
     -0.0021039063469152309951539046716469767941685562523789970143`30., 
     -0.0003741900954936077090271652338977593009295309941407386205`30., 
     0.0007707822814097723108393329634626558943903055932270033498`30., 
     0.0001949956696053600247928223885247267878758836957084951138`30., 
     -0.000146940023298210363324749190293216735088001802057637259`30., 
     -0.0000562415291279572341044732790063327014587866335549298055`30., 
     -0.000016415113289907561079565945375159673286962267625405913`30., 
     5.7310197567666147074878164320617932220024392195577862`30.*^-6, 
     0.0000296206294577536910733011820070283396360631176575344655`30., 
     4.8215891040876112458283267038070663874794474911436127`30.*^-6, 
     -0.0000155914500496357444224823260435874977502971133210065653`30., 
     -3.9990015377537978102096642745801333250099512029254471`30.*^-6, 
     5.1285430043579235196227307384496156352081556671635647`30.*^-6, 
     1.8420904591938335299033803355452749714646223236431118`30.*^-6, 
     -6.494918264918234417325945141846157051674780698398907`30.*^-7, 
     -5.408482440107925237773926381461115703268374530117145`30.*^-7, 
     -5.545906501220557598358439387588295112364330028395799`30.*^-7, 
     2.30052538640485673801309486238610883968518618937229`30.*^-8, 
     5.613305352738789569358879312257703319324945124574807`30.*^-7, 
     1.009688230885538788798608644916978591976555127937648`30.*^-7, 
     -3.19280984713516014044170885183723573387123314783828`30.*^-7, 
     -8.69493981238497298080919053555037401941280608317923`30.*^-8, 
     1.282866552490547766088772763168877990821436218052222`30.*^-7, 
     4.80548371953884558217072296540764017341874512631594`30.*^-8, 
     -2.89155859140614624139309320031227152582142972065566`30.*^-8, 
     -1.922862083203670085309647643290143619302273378442`30.*^-8, 
     -8.2983473858805063943559452132605419719455510390059`30.*^-9, 
     4.2569692548668836444700086703252038615678602499493`30.*^-9, 
     1.53541426573705008543952652969184775483256521422913`30.*^-8, 
     1.4490989602560068004410501872089630505005155858632`30.*^-9, 
     -1.18220712044436885010706014456501620346505259920696`30.*^-8, 
     -2.5754197752780312557965151824144847329818204144583`30.*^-9, 
     6.6720681699680936390721171785918764958984220498638`30.*^-9, 
     2.0288170728860794062047437069353415239090945451704`30.*^-9, 
     -2.8673254290999828544804297850228099005259150796076`30.*^-9, 
     -1.1895064579201000675476857270580413726688037653867`30.*^-9, 
     7.47082490995919240873604542981077522381623537023`30.*^-10, 
     5.43222419465676413159011350770127967228126449674`30.*^-10, 
     1.677314058444385990679774902176417553191977374923`30.*^-10, 
     -1.649570061735311145169741075825826106394675834067`30.*^-10, 
     -4.163369109176941088276925221046700077673453530677`30.*^-10, 
     -1.03953917877968460704897605689978000976041496417`30.*^-11, 
     3.75581471124985345621509421909211526033361742983`30.*^-10, 
     6.68479363987134757665815297628790023817593901848`30.*^-11, 
     -2.524157517676923746501294929401999552019016458936`30.*^-10, 
     -6.73091303233365356453128851199736010668588117879`30.*^-11, 
     1.378158556109249427520081043023297446974800877135`30.*^-10, 
     4.87079763322146031504491122680775828689837060928`30.*^-11, 
     -5.8743599078088761213232322821366026739074835577`30.*^-11, 
     -2.87637405686149975829440542400663744812498693528`30.*^-11, 
     1.41146942826355370822258109050815226112810191681`30.*^-11, 
     1.38007242668965996877428839977348653213031754461`30.*^-11, 
     6.2218010184732731717526014112251122472699841269`30.*^-12, 
     -4.6303057354355465964491077421639409874539077444`30.*^-12, 
     -1.23030192994811741193846573844724276816721847856`30.*^-11, 
     -3.54541832339285727989478661905894199803418793`30.*^-14, 
     1.16038095707439767504216544894938993754857659964`30.*^-11, 
     1.8325765326495384614654959378431853299008676266`30.*^-12, 
     -8.4759127474628301492945389543478977623634999278`30.*^-12, 
     -2.0994573176411855871351122027419812311474340461`30.*^-12, 
     5.2392303289308334694725541646504675584024851313`30.*^-12, 
     1.7109038448065414876771960708887685062798915976`30.*^-12, 
     -2.6915851294702014194538538740069667943676716658`30.*^-12, 
     -1.1597037607092174840908693801052305638705941943`30.*^-12, 
     1.0577671699339729039931227653199504756536856417`30.*^-12, 
     6.717691279584861540953946662322530846255552963`30.*^-13, 
     -1.25398236130899869659215100142214752508521647`30.*^-13, 
     -3.202291401629878239498974535056104653869973993`30.*^-13, 
     -2.763745624067636503527858913095923350656991919`30.*^-13, 
     1.03107085517106749994075653163969727786806785`30.*^-13, 
     4.048170375575016953636084438785486036555059316`30.*^-13, 
     1.19105141231180501144093597557649726292268554`30.*^-14, 
     -3.619531779043801304316552600673380748750947751`30.*^-13, 
     -5.86446060303536375213430164946932805004756656`30.*^-14, 
     2.830986200629038239964417114068613259453892194`30.*^-13, 
     6.78025050783943132594516533442423925883625555`30.*^-14, 
     -1.812616930125432827102586668251750162251975239`30.*^-13, 
     -5.78359377565078473510996583860291283171164953`30.*^-14, 
     1.11685719080426456793463627958653371947583617`30.*^-13, 
     4.27694289981630849180392241654405869545112939`30.*^-14, 
     -5.12336198539025272853873133445668996859789837`30.*^-14, 
     -2.74100622152321842793302939535090214089848674`30.*^-14, 
     2.2979248229334304769105914966606811790350935`30.*^-14, 
     1.59350991839262468911691866344779800535214725`30.*^-14, 
     -1.260206165840615422774184216133776459470607`30.*^-16, 
     -7.6454290933738799638188858200956895219697124`30.*^-15, 
     -4.2383593999508380339719786711518053877628036`30.*^-15, 
     3.0884596351226839911745278003490825629780966`30.*^-15, 
     9.91809522357976955875957843111988016418952`30.*^-15, 
     -6.85692898851726534951961120412630312366602`30.*^-16, 
     -7.7855843426955249537896753842297729774333276`30.*^-15, 
     1.10907698015507417388284238848136942805742`30.*^-17, 
     8.6149398483844120510220857654964297768522336`30.*^-15}
 
prs[{7, 2}] = 
    {98.5290274706688915014336225365791003196327979425987632353501`37.5, 
     9.2979555494935348097979354386641992421733333262299672927498`37.5, 
     -11.9469250795593832739138018700431199437202294887562110287379`37.5, 
     14.4534810446375816548015820127237361396772279480083222032624`37.5, 
     -16.5174287933374614787728111372757977310996265257392218095954`37.5, 
     17.7794207098464407755211165533597975986326790662015299957865`37.5, 
     -17.8072187865710524451579127056931284820846059780980691962324`37.5, 
     16.4727801319196615229982497496128928379791627747803867773956`37.5, 
     -14.0518811140809828578430467719709428564784558094821770042679`37.5, 
     11.0807877365288408667929408789491890774198256500039555848331`37.5, 
     -8.1216694357998743043875626846583990652930715800088628038068`37.5, 
     5.5762199512745566814218470378498377184650069578872053677846`37.5, 
     -3.6195354024215305293352219847886020202723307486196882243504`37.5, 
     2.2411852230654608532521569543274210010981260845693114822376`37.5, 
     -1.3322928667047078152976567422184024399842893828738739443595`37.5, 
     0.7619864636058459937956669690585791565892868157112573293528`37.5, 
     -0.4186963338514823699449769187130412262471684557877705583364`37.5, 
     0.2207584305426504459796457678952512221065560440554703348632`37.5, 
     -0.1121136441099281637383131669579316053334756487609305609838`37.5, 
     0.0554120438089467608053278744660593222769972662944336009406`37.5, 
     -0.0269156797771512982993711262585500947727381834355874105644`37.5, 
     0.0127966386794154488032144837247212469354412660621844972022`37.5, 
     -0.0058290010724016998051595481759767647097739960889600162917`37.5, 
     0.0025015948095631415613855090846578365575887856018244585277`37.5, 
     -0.0010430305629732395433023757106548009467191487324586156942`37.5, 
     0.0004621374764620672519273462806874249992667802177185420246`37.5, 
     -0.000220788005937536566004792387273511845508113663143834514`37.5, 
     0.0000941349074991260282822892897556044392796270525662157434`37.5, 
     -0.0000257528878946720875647329235831606302846082200416667946`37.5, 
     2.5453202134818284180077339765441770801430036944566447`37.5*^-6, 
     -3.2924444292958266816450205209581140331317400843490684`37.5*^-6, 
     5.9760877105066631634016856216871393986477519776694934`37.5*^-6, 
     -3.1404442574685971909224574423250882517888967878499156`37.5*^-6, 
     -8.419046339082116263600901233574911085592736231115416`37.5*^-7, 
     1.6296261997813274516598427449747359457137505526041766`37.5*^-6, 
     -1.202788331121688275121969485183000546063492015236638`37.5*^-7, 
     -8.405486110981701451388879938568701385363079328436868`37.5*^-7, 
     4.210184962134669662846551922824216050379407320933396`37.5*^-7, 
     2.696722361550482041946333698022554711200473929383558`37.5*^-7, 
     -3.337744316680552590032996742656783960633252297028652`37.5*^-7, 
     -1.20277883044453949544460480642670977288531136886922`37.5*^-8, 
     1.893100114106211556079327461442793182244636357623889`37.5*^-7, 
     -6.97059232634270409621113596973994547344233688040293`37.5*^-8, 
     -7.99855401727975740150463212390801230152809068003491`37.5*^-8, 
     7.18225773497751822923704253572354733858286286945592`37.5*^-8, 
     1.94632480910142043691858994848161264424747627496538`37.5*^-8, 
     -5.01130492807945891450342543864707544593383065730373`37.5*^-8, 
     6.128451622460948459483181213769298014916000080592`37.5*^-9, 
     2.81883168186584322321903514759688784905958387460679`37.5*^-8, 
     -1.25141312937957174266250318847269308242728416113357`37.5*^-8, 
     -1.33558161843485054065336476941283917157567582985158`37.5*^-8, 
     1.09163423745801844685055001479801045115055070384639`37.5*^-8, 
     5.1633679944029249208941840001127308416118118417461`37.5*^-9, 
     -7.1423704114312960928707871394621581962846122509478`37.5*^-9, 
     -1.6863966869034651418324085009252537854789609669014`37.5*^-9, 
     3.8720143608955702897325445843268835871863064691049`37.5*^-9, 
     5.559150332451271479700355279599558497250578567745`37.5*^-10, 
     -1.6408433856421575351237042008580590100067022131334`37.5*^-9, 
     -5.948737231737056620412226492547791824287945885694`37.5*^-10, 
     4.847060277890832379929149205289586085736175817212`37.5*^-10, 
     7.91751146508320388103827062215577834171949673243`37.5*^-10, 
     5.13708061175467172764455458243134856530971482939`37.5*^-11, 
     -1.0256689482303449408930275396859523659967732572806`37.5*^-9, 
     -1.493402778168889740138375604358565470496501482089`37.5*^-10, 
     9.972114157834111005802956458154004224942807313499`37.5*^-10, 
     1.273226729718587740624142683280099626225374338534`37.5*^-10, 
     -8.99268827443688183884258861747102538670717462346`37.5*^-10, 
     -1.756004129620158286001175982144789966578669758335525571805342334976`37\
.5*^-11, 6.223185119709014772682189325872270684771725215554`37.5*^-10, 
     -5.16528431106468271349431650641907291680838693126`37.5*^-11, 
     -3.36057857934131590453687944861608060241584868967`37.5*^-10, 
     9.95655064597459578833831586749516362354649807761`37.5*^-11, 
     9.3007414625583100254863920906412618923028792404351854913547`37.5, 
     -11.9528473266505647772251248401567831526132860799735024541315`37.5, 
     14.4659443277662047753085342031744491294299773761727413065762`37.5, 
     -16.5341326034737509871340542320791957728139750155028939717166`37.5, 
     17.7975844636828283556712738457923007600161927217316036609536`37.5, 
     -17.8242210183654139853819808593459289167269048730454818382155`37.5, 
     16.4870537722095634613679336244457984438117920148572869801811`37.5, 
     -14.0629222993405945712456697452090278626047614093869224796665`37.5, 
     11.0888033457405469582641498310337308638539838610435183611026`37.5, 
     -8.127196386454613552503653529989018628373232467533388000517`37.5, 
     5.5798601219858319861014413173814110257580533907674820004933`37.5, 
     -3.6218268566909444526097507774854291976268421266054352603329`37.5, 
     2.2425622492596656466481566467433985015127043664046396493729`37.5, 
     -1.3330834980892196237096822544737442433372221346293020370691`37.5, 
     0.7624224419332900543658933327566359227751316817979364802657`37.5, 
     -0.4189292307833464849579419420274692581174531392286955052026`37.5, 
     0.220879764266600629893184456113966851601093668032757604918`37.5, 
     -0.1121751751965005290018713366654520313679030207756809668463`37.5, 
     0.0554421055465424772345753114002445252268060136607692103463`37.5, 
     -0.0269297303080102422933116379781709352846017815407675305814`37.5, 
     0.0128030047364184630902989287273838034407753890127206577144`37.5, 
     -0.0058318959044614376653587934039819281892691170645816851838`37.5, 
     0.002502935150076376854869274116941639399171966148029714232`37.5, 
     -0.0010436272465127437626566068219870724063122110862113134388`37.5, 
     0.0004623681812296415752429607053881274164429842138981656379`37.5, 
     -0.0002208643111767932835861184329896819443868956358622347974`37.5, 
     0.000094166409221474939199234446151636815655016013042877385`37.5, 
     -0.0000257743471504352225789430384869708893922213175074884208`37.5, 
     2.5572952832691053949624312700056484195578637220682679`37.5*^-6, 
     -3.2943080374355937757797524214508168358724875008015685`37.5*^-6, 
     5.9738412019834878534655759613883803193595475390973697`37.5*^-6, 
     -3.1396873622335157919371409614930672368595941494828054`37.5*^-6, 
     -8.406803984031696430455864167889582231296708657693617`37.5*^-7, 
     1.6285996774798106716538044560528177136446702660465892`37.5*^-6, 
     -1.204503115315715921791780369077724198527700396356381`37.5*^-7, 
     -8.399758964463422474610858973351669608873426347027818`37.5*^-7, 
     4.208993708431083681404802370743876645830757638746417`37.5*^-7, 
     2.694140473784110227472325678682028078448970844195149`37.5*^-7, 
     -3.336240444608329990271264912931843719237866062322747`37.5*^-7, 
     -1.19498752930909675112171195995254876468009870370901`37.5*^-8, 
     1.892071304943916171466004329817762405452225820288304`37.5*^-7, 
     -6.97112620338315902697406005978902082760386230237873`37.5*^-8, 
     -7.99382938796065981085375543400205069533863738437929`37.5*^-8, 
     7.18057573665727066164431738517692239756000955246854`37.5*^-8, 
     1.94493053962618421188759048964293904492671738273549`37.5*^-8, 
     -5.0099863219720495782383404182747915880547303571087`37.5*^-8, 
     6.1219716117780699734717538366350618086914227556935`37.5*^-9, 
     2.81806612759285765590751869245886993606994443055619`37.5*^-8, 
     -1.25026382799055267136896002540315433337186059005775`37.5*^-8, 
     -1.33563047966711835662193870655686393269312856348225`37.5*^-8, 
     1.09015399728710952103754481154225820131948890220985`37.5*^-8, 
     5.1660163806263920205594644894412058290538271371537`37.5*^-9, 
     -7.130409556647355608664838434410650700572636102079`37.5*^-9, 
     -1.6923570555913361784147397394579311021088837683986`37.5*^-9, 
     3.8596878099090239779315297985904414928382828138286`37.5*^-9, 
     5.605433665523865103854428133178555983979948896635`37.5*^-10, 
     -1.6314906617774290690913095167320906415352508322619`37.5*^-9, 
     -6.005615731381970883680517278318409574617683127759`37.5*^-10, 
     4.745573963941084906119905831156383839785655052787`37.5*^-10, 
     7.951915710717767318658885852084971733662957345189`37.5*^-10, 
     5.94201229996439673969942977747765796628506271981`37.5*^-11, 
     -1.0297087693428385127669796561359856344944888617806`37.5*^-9, 
     -1.585830205555200942372294889576365478780763768677`37.5*^-10, 
     9.990808938840644488164806708845195776863752572441`37.5*^-10, 
     1.350048781316101494760296745583357087169906206791`37.5*^-10, 
     -9.017475558705114175407974881594504006833756576735`37.5*^-10, 
     -2.6405949202402242042311135566919762578350855658930218666205118464`37.5\
*^-11, 6.229476136695857758815885761764702685262301822659`37.5*^-10, 
     -4.3883776692908937530508341600221770016900718811`37.5*^-11, 
     -3.36961484076855803814605476854672947494365548095`37.5*^-10, 
     9.12716648677044968381377219333506608568242357034`37.5*^-11, 
     -482.9007580525621094831046030263676552351187707703328753803871`37.5, 
     -9315.9976843846950739699394343706746043610502555376061285042276`37.5, 
     1028.0374635756983783849309493758678029677272954869352178630538`37.5, 
     -1166.3484979411971097723809907904711523532446019008531925236964`37.5, 
     178.3211061302610412549632019553890954226879513007959500043658`37.5, 
     -11.5206360426736961259444606544549420486516734718713958913696`37.5, 
     2.6175954991545299349039887122200689922862390500343496509425`37.5, 
     7.3318340143292316832248890941723774253474219729529870626798`37.5, 
     -1.1966505017074629955954093715751009405899232383591715435592`37.5, 
     -1.5447908633578313949665220802222159819805519326065844989491`37.5, 
     0.3028795136691838504934467955971791998706778267997784174123`37.5, 
     0.1933174925712567709584808648100059723208984829596127799374`37.5, 
     -0.0517368376838627257608481698599932857014712112713181540073`37.5, 
     0.0281642094099178315112319254479951712968341032880350569353`37.5, 
     -0.0009267834299191648235598445654355080249515430579334199268`37.5, 
     -0.0299124550877031049542210607347047163224040956729984511328`37.5, 
     0.0055472350040567264477494025216443679417645661049071197554`37.5, 
     0.0119524469645834599317343818865823318312399235245968817039`37.5, 
     -0.0028438638814120844905510925133959644033461951765265893167`37.5, 
     -0.0027693512929134931454217587239211728011207713747906269535`37.5, 
     0.00088753941670866290200579701690605558603010056806505292`37.5, 
     -0.0000783905886092171145510054038593119494293364564910817003`37.5, 
     -0.000115492756582746941861261912358002671596520945973641128`37.5, 
     0.000493562857932567605915918483836655403046565460512736222`37.5, 
     -0.0000732620435798802177313303263959269633371791522823486069`37.5, 
     -0.0003185605304787790628704831191327193563930763948792709129`37.5, 
     0.0000719732625324502214501343484048675335061422660988137111`37.5, 
     0.000132101083737772659764591000679896567577578902012415063`37.5, 
     -0.0000379806244438344340232338525069461671230788258864117145`37.5, 
     -0.0000331883076229352097572918630575316775294667535266262141`37.5, 
     0.0000137372367364260470530886144108651071974488915635604929`37.5, 
     -2.9933759028427984757569400989146135786164031020660351`37.5*^-6, 
     -2.380623933269216723222048581933791781391554809140173`37.5*^-6, 
     0.0000100290752078431269272784047236870091090704598602032675`37.5, 
     -1.2859399941435510141931379064084255185597020571009913`37.5*^-6, 
     -7.634559483290471305227149988563648719929635583847212`37.5*^-6, 
     1.6798311016504331934455920556620653207799897852355792`37.5*^-6, 
     4.007407866594919667545428762276000655476769850311066`37.5*^-6, 
     -1.1321731244992593754478989413286266120996851709199577`37.5*^-6, 
     -1.5254183640491379892877015732431821236551376917047084`37.5*^-6, 
     5.632085548346922164474812956491162551084726731463347`37.5*^-7, 
     2.720366625222718567118709145146736199597072909518282`37.5*^-7, 
     -1.998350315255789342285074030987448252352337059694482`37.5*^-7, 
     1.82036830228753121893292308889449997756732197521073`37.5*^-7, 
     2.51605654644191586566502181995358405439316820940947`37.5*^-8, 
     -2.612214367439566124129159917783184288478886250682437`37.5*^-7, 
     3.67777249221001842805963657017153155661892750775805`37.5*^-8, 
     1.978768382260737953342244573166234844440212033448687`37.5*^-7, 
     -4.36531340167881135317858684404355441957591068011143`37.5*^-8, 
     -1.192608916047642660934042945669064095681362520770345`37.5*^-7, 
     3.28544655618899688977263932070823001431845991901992`37.5*^-8, 
     5.56708231883985093618269515150657035646891263124417`37.5*^-8, 
     -1.89878783423014246326905461014771015540817869667601`37.5*^-8, 
     -2.09072145405253309371331135001392773590680319960919`37.5*^-8, 
     9.2619673617529703979199168913869891308565981999488`37.5*^-9, 
     1.9937844151364539059504647060906938082407619908139`37.5*^-9, 
     -3.0210963472437880440064595052091325196047815315641`37.5*^-9, 
     3.1881485217332692122526892978951873766424806622458`37.5*^-9, 
     3.631435730664339158571996683252110257158251998227`37.5*^-10, 
     -4.9243933197341921036391894407214920784561565933506`37.5*^-9, 
     8.575795863930965249189281473744472225286362957188`37.5*^-10, 
     3.0920264627414142056495381857277585685304733696827`37.5*^-9, 
     -8.387427147142895191487952014043658671568376404703`37.5*^-10, 
     -2.1753407798266614018281513536728746953378567650547`37.5*^-9, 
     7.180739033924561148783852315799433499407095254264`37.5*^-10, 
     7.304160297840199062239180455560792366542228651556`37.5*^-10, 
     -3.632486807393814236642377925089497703616826275221`37.5*^-10, 
     -3.811550537471433325427961230312143294513136007596`37.5*^-10, 
     1.930309410045570354178484697738066340995764626213`37.5*^-10, 
     3.45120223214063358224569415989959973120995559909245577870153186009`37.5\
*^-12, -6.11649733627887575843411920063392082171866434274`37.5*^-11, 
     -408.1767706534779657867836983180955441320109981947092118733378`37.5, 
     -10810.1687686525323269810866128744105696957369246943204621006062`37.5, 
     1150.6950064561398381171011852784108790489642619761632863611078`37.5, 
     -1358.5707684836023568664344138739762622917764037931661453475171`37.5, 
     198.3242749522107720193331859558492741886998750200081015456911`37.5, 
     -14.3853983859442376965651581728775044262093475128357889769748`37.5, 
     2.9077165329451586076543133432817785216571019153304716623102`37.5, 
     8.4975825495834472390807654743290587633977328221770596116533`37.5, 
     -1.3246892824436753170367097964409365092587620062085251834053`37.5, 
     -1.7861845166898973651098477502866007745385740003705243079305`37.5, 
     0.3357012516194230203619400424789761306294876187334675209683`37.5, 
     0.2222621856574503725200354242112619623427039699319260166667`37.5, 
     -0.0574510458919809467390424906433148339800418330095195981068`37.5, 
     0.0331704616917123136348231308030205027325364178150641160391`37.5, 
     -0.0009815119059181463409387625194523315173768621981201961909`37.5, 
     -0.0347625577423975568447898975600573000286141446342808037865`37.5, 
     0.0061376179932641963307001105221671526908286924799058309889`37.5, 
     0.0138437466702832937278914133956266014894430001528673210648`37.5, 
     -0.0031518962471282126846732402847952076017194349450885797206`37.5, 
     -0.0031923451049565441408739215319900910371767532377419099711`37.5, 
     0.0009851138241832655642389803170714946911374972814682453032`37.5, 
     -0.0001000364567065089067127433719130169780878990618414120151`37.5, 
     -0.0001288850520281702169969662294698971359829450629319199238`37.5, 
     0.000575153997992602112500806773752710656470638793816606962`37.5, 
     -0.000080863610811807966441801976885401056807808369968574505`37.5, 
     -0.0003697079727013449100007720147045942178485816163390296321`37.5, 
     0.0000797020993095572529039147022585269221625635183594201255`37.5, 
     0.0001528651080971550909466808316290324023412179469013570666`37.5, 
     -0.0000421114211018972600117792340240926430879227857338987633`37.5, 
     -0.000038183527678948038623263481783849056970943873294759919`37.5, 
     0.0000152530549386883680542886006342808771060871971124402168`37.5, 
     -3.636170588983819920988424416737790919871764373482602`37.5*^-6, 
     -2.6560782991845256481002909498076503060046245955139844`37.5*^-6, 
     0.0000116940220141448147121174356894008722726084350090760842`37.5, 
     -1.4168500731454189740511764906902034444366823326793077`37.5*^-6, 
     -8.8665130729420717515397004483704868480813149979444066`37.5*^-6, 
     1.8596100650642285868878306823621535857007442490318285`37.5*^-6, 
     4.6425825051365561824231818646579662247033170219102222`37.5*^-6, 
     -1.2546724564344545196257380833627635008032720142845861`37.5*^-6, 
     -1.7611420060476902587411009776141473242504144841564883`37.5*^-6, 
     6.251093601608877860373681880718293448096775473433118`37.5*^-7, 
     3.098534457615044914508071682315478756356811806742895`37.5*^-7, 
     -2.22018854347970125671759438825368066265572257997813`37.5*^-7, 
     2.143165957514103814457620694106746852867254165296959`37.5*^-7, 
     2.84540214517048802155179135883055546398013993561094`37.5*^-8, 
     -3.041555986054723035737350042664511627496132747038272`37.5*^-7, 
     4.06273527936760479280621096489911074625970740888781`37.5*^-8, 
     2.298519313348835404396336617397746990994134438855257`37.5*^-7, 
     -4.81878939384045681900268105166857314451804364939299`37.5*^-8, 
     -1.38153027869165035351731719545966132528723732953559`37.5*^-7, 
     3.64515489259204105332897819548846764805779672890403`37.5*^-8, 
     6.44119731573719104156742845759873715263978005488651`37.5*^-8, 
     -2.09753299219001032720524469391460846556419278232203`37.5*^-8, 
     -2.40337143333478558332048665492008309465222547639634`37.5*^-8, 
     1.03186288471247612766669158233061220670003473004964`37.5*^-8, 
     2.2340493941347946031868359524326023419680852383545`37.5*^-9, 
     -3.3092114664790785112021805235258290480008780834622`37.5*^-9, 
     3.7858046614174795454325101734771968622222959350414`37.5*^-9, 
     4.378551947744397847803215008215924731461475247873`37.5*^-10, 
     -5.7134643560997045344774246494585337150921338161312`37.5*^-9, 
     9.758639093590379530955062416958752087865944467912`37.5*^-10, 
     3.6098450931225993120395637483719858782235175237162`37.5*^-9, 
     -9.083859580182717312928304340348676770894143932052`37.5*^-10, 
     -2.5070153189583695663353629259119278764662670092851`37.5*^-9, 
     8.086816791348214071481067560987810511799959731432`37.5*^-10, 
     8.519997633152461980753816764193675800777554467477`37.5*^-10, 
     -3.897923835762928302713053755168733378010837007561`37.5*^-10, 
     -4.319027273656242045206565326093381276317513102289`37.5*^-10, 
     2.162322259384388449882984043441106492724679096989`37.5*^-10, 
     4.8420270142506703438515002365425084299982320103255994854319526379`37.5*^\
-12, -6.18336783940281178371123281159475276244209893301`37.5*^-11}
 
prs[{8, 1}] = {69.3767263591177012831305108292477042236`30., 
     13.0424428961511950122363384065536520681511037741460858339328`30., 
     -15.8088803726395732089557342780943996016419729848461797883904`30., 
     15.9876437190185338265132941649153963721116619038956143509505`30., 
     -14.0433770490752231584103464486595365938564120133251350134784`30., 
     11.0236310154194126762243495188804354213857177326504351105024`30., 
     -7.8268997871658747587915588508830309199499167206264314789887`30., 
     5.05858909919974099642331025010817857249142540334316650496`30., 
     -2.9919619810725020390341571894482564736092108433197319406647`30., 
     1.6300469247948680232138513588462788559953934968622791902526`30., 
     -0.8261944341060924568925459062285599969414784850795689822863`30., 
     0.3953308122553358782626291392351506515621592897287213238846`30., 
     -0.1814841118514704066142636727329465378134014095875211346699`30., 
     0.0805663276767193673778890346416151879520476865907761793136`30., 
     -0.0342320323340364168350177943225699767002361877110675313076`30., 
     0.0135744423311890710281670014878233262590388554704870460897`30., 
     -0.0049592396501521760017004098382650269114711265502071990713`30., 
     0.0017653430987045328189485016622564512677979442083409878066`30., 
     -0.0007055616968320531088883674078114570907114172408668314871`30., 
     0.0003150247079509264048784953498145934248009394672130600866`30., 
     -0.0001133237154289479806917424970133827090048924011979157412`30., 
     0.00001257019222748672652707490491194243284006790767777911`30., 
     0.0000105328613095085271267078571309524656324469818483111766`30., 
     4.340304459211347291045408969746771769621384490549094`30.*^-7, 
     -8.2798436732446033632397477262808373882010471566287004`30.*^-6, 
     4.6098476145695899781391412222432656233748460941024561`30.*^-6, 
     1.3611724212226419571872945507077418961280219787202835`30.*^-6, 
     -2.6014605767333967639232702420365689164221930371074283`30.*^-6, 
     4.570490756946060981574434871785663794011278769123275`30.*^-7, 
     1.0412478772211481622319145052866903083483767355508438`30.*^-6, 
     -6.628325628483213579657450119700996548253149097341218`30.*^-7, 
     -2.243369217730101079406306707955009430173464134764769`30.*^-7, 
     4.186118300536544546590630274156055454666372135224731`30.*^-7, 
     -6.22542392758540981038696765129282663548759029776083`30.*^-8, 
     -1.847638412919338271272426605011444456132607666354126`30.*^-7, 
     1.071015047596833827007267277301411553143508497755058`30.*^-7, 
     5.15724149195508429944126232365134981616021978253663`30.*^-8, 
     -7.62793394367491404419900099825226447388576954415682`30.*^-8, 
     3.3488574717321596905434681654807136814355667011791`30.*^-9, 
     3.8981401938912788957042068006559601606503665614663`30.*^-8, 
     -1.70696602778044095606796470268005574577307923590472`30.*^-8, 
     -1.42933921663171778545190658304007639461518460915139`30.*^-8, 
     1.47812970738699748709544091343466405147609031654415`30.*^-8, 
     2.1158543786827004379083835092257158168542919931004`30.*^-9, 
     -8.947754835500485375115081590764743515748611969581`30.*^-9, 
     2.2286176064248788849622712768498163267758757141671`30.*^-9, 
     4.1612209567596306847726584735409371972413736354388`30.*^-9, 
     -2.8162037117380385721975927314724798908745579175614`30.*^-9, 
     -1.3104046983703690607032942566689553237937830196098`30.*^-9, 
     2.0914615427241623492135746173685521514272942100218`30.*^-9, 
     -1.60492645933962498062434676481419142871354084703`30.*^-11, 
     -1.201325182493994475664377692802601047416062706514`30.*^-9, 
     4.450770701323643280594538795042083356634861044915`30.*^-10, 
     5.403911883278460955977636228476025808118831574627`30.*^-10, 
     -4.550348411281504242974183534231825786882335038365`30.*^-10, 
     -1.562132229807903365916277715326948749938710550821`30.*^-10, 
     3.253440069973937844409081284412016961815590201461`30.*^-10, 
     -2.19021466855986611369266257629463846435328836847`30.*^-11, 
     -1.872839059607198273303324878050540508015843974397`30.*^-10, 
     7.86873481908241001741577016604257496395893957512`30.*^-11, 
     8.60107722414947365111046595401880556467870030258`30.*^-11, 
     -7.75681064959132514121250587251073429281809352737`30.*^-11, 
     -2.5890401889136054882441613885638214736355788662`30.*^-11, 
     5.6403865436281641441410994750048340512959267748`30.*^-11, 
     -3.207255956376213136522975162372163072556465254`30.*^-12, 
     -3.3768527980416824023273599946572371687244315932`30.*^-11, 
     1.33331384620781472711589190099185596046473672614`30.*^-11, 
     1.65602917553822451092128003094130409892098432866`30.*^-11, 
     -1.38430641969932660554307892677687178177003243314`30.*^-11, 
     -5.7949379754717083055297579954192562816985360669`30.*^-12, 
     1.06261374399473626456254472825744064835378102952`30.*^-11, 
     1.685656836796129608777792560303938391741603998`30.*^-13, 
     -6.7937591824813659372153112408159899943932346832`30.*^-12, 
     2.1050671384159599216360732005830782090640416302`30.*^-12, 
     3.6569706490051394532838752485963406455681447411`30.*^-12, 
     -2.5275506069136912815811050778609507849357420692`30.*^-12, 
     -1.5404966418146198280981791061246719631022261837`30.*^-12, 
     2.1210047076726874509474516062701487024073874149`30.*^-12, 
     3.228752700866503987271224465096285021843048933`30.*^-13, 
     -1.4768458235807083782402026999513501861372587185`30.*^-12, 
     2.544025486872862151361589227283191200439376843`30.*^-13, 
     8.827482980278185257386922319053726912526864761`30.*^-13, 
     -4.416630426402770834032465659156055102167705109`30.*^-13, 
     -4.407779764963824568223393897028883448773938369`30.*^-13, 
     4.266236624495910094545680740168818027005204618`30.*^-13, 
     1.585217916942354522590130460502200698210753494`30.*^-13, 
     -3.307022719880902131528143788841200261237270871`30.*^-13, 
     -3.3137437694682764430492558798035691801656213`30.*^-15, 
     2.20657722926381852871627698797123287326282215`30.*^-13, 
     -6.50770241232563477691962074849717915958651305`30.*^-14, 
     -1.277293504767579192965312738434376715355217526`30.*^-13, 
     8.23656767052379477802721535612775861786403542`30.*^-14, 
     6.08863207869365392006236910810444180858571795`30.*^-14, 
     -7.36415313454411468657143448901795039224431372`30.*^-14, 
     -1.90990630450744880195637069741422892393672504`30.*^-14, 
     5.53668369613627942360949400555304984440483908`30.*^-14, 
     -3.5407528196445136919147841073371943817070164`30.*^-15, 
     -3.60915917153057086416443491390882896914362945`30.*^-14, 
     1.28863793560833967329294248738943239901872851`30.*^-14, 
     2.00941182191651844855443579978741202343604146`30.*^-14, 
     -1.42597353823419869491839720804601450832942399`30.*^-14, 
     -8.4854764347030861026742215935583724418852035`30.*^-15, 
     1.11715001551567854267500910558834698800978373`30.*^-14, 
     1.2129616127663132973875621485736000391652189`30.*^-15, 
     -5.9600975411656995637039458165855503401304265`30.*^-15, 
     2.1807003920759367803016601712328186664490821`30.*^-15, 
     13.0353952692871194533496207513977171576842249947281092509696`30., 
     -15.7926895478556001156708342076731737590341015124319211094016`30., 
     15.9699909727279470640604400707217161307006459911550988713985`30., 
     -14.0270376641570510694821579189837939845243554901223144423424`30., 
     11.010612313418980142275161841215944966033713426651976564736`30., 
     -7.8176180771022363125002268284273082860689365169503859638273`30., 
     5.0525828397489669499398009176954747634625808849370838204416`30., 
     -2.9884031592634301009192682876928151220109557756137136531338`30., 
     1.6280977089350272437328496666318237577240735649402531365601`30., 
     -0.8251977133750215487537303698991727552283477925899960186168`30., 
     0.3948500852713611095962526473640341040806366738456933574622`30., 
     -0.1812632060931314339579182498844495879339565559314880756204`30., 
     0.0804690741474708093120830628007937459243024739579910713586`30., 
     -0.0341911348466506714624120995681225910729632135575146512807`30., 
     0.0135581170921130061525092879533259134479661319635526956262`30., 
     -0.0049530285155125589833752683996809000368821844960172501183`30., 
     0.0017630337152121257656943667738517868533288773622713871207`30., 
     -0.0007046940755642101572892035569700428013969914509721844338`30., 
     0.0003147007295585521920057732968299651524981464376803030213`30., 
     -0.0001132172446162979460230802386113682115528786257362491797`30., 
     0.0000125444736012500311914794662084861498731887419951025965`30., 
     0.0000105388873108889197229452562130491127724001753643051104`30., 
     4.292408409267279456413003038925057446451963239657495`30.*^-7, 
     -8.2763766780704439077946062678210669090113597071767924`30.*^-6, 
     4.609168713363753036121501004538819958690950278922904`30.*^-6, 
     1.3604188214514922077074436901730362984356920270165394`30.*^-6, 
     -2.6010002719918964686182815959605544213142044040429387`30.*^-6, 
     4.572389845508439680704094387253648457088681017686892`30.*^-7, 
     1.0409536899683347467522191151310961258734009208891119`30.*^-6, 
     -6.628108019657971609701266278367401174040435443617951`30.*^-7, 
     -2.242069069729932536095229466538622650087132249887886`30.*^-7, 
     4.185591747701328661112056313890206635579531000097171`30.*^-7, 
     -6.22983326539981043199439364318219501658763212106131`30.*^-8, 
     -1.847253549256354515408036421620548884240562641307494`30.*^-7, 
     1.071096983032401457829973680193199003870192852070705`30.*^-7, 
     5.15515579937321707715401968043457327925423962645416`30.*^-8, 
     -7.62761323542543441176251752325456311681497718505107`30.*^-8, 
     3.3580995325954983063531622826987126105331172202853`30.*^-9, 
     3.89764680263026439533370317651219296926817679191296`30.*^-8, 
     -1.70728536351683242391358623886149116539576322444043`30.*^-8, 
     -1.42896300477802271871574302068996359528188209964641`30.*^-8, 
     1.4781853676879170629101156772279906601993670225391`30.*^-8, 
     2.1136013380666368400377143624324003288681805936953`30.*^-9, 
     -8.947401041545332315760862898588002729229230941138`30.*^-9, 
     2.2297520363733870350543213326533264771231287060696`30.*^-9, 
     4.160702874195148122707187753286310776575189729458`30.*^-9, 
     -2.8166688812537597094223076796086293242734645811728`30.*^-9, 
     -1.30998230386734546412089986863062407863009704686`30.*^-9, 
     2.0915847036930833993143140829675224111607219658988`30.*^-9, 
     -1.63257811372226234599940159439466383496595241963`30.*^-11, 
     -1.2013027368726880616097133367148999435827190775313`30.*^-9, 
     4.452319257832845873308043293750711864522415117726`30.*^-10, 
     5.403253923460308856651873948156496645753876077819`30.*^-10, 
     -4.55108034613819803551069164512063799565258531901`30.*^-10, 
     -1.561491983676091846449476071580461256885255602683`30.*^-10, 
     3.253699020229374382937445691889169303671715914164`30.*^-10, 
     -2.19494326271632437252915550317028857593627517276`30.*^-11, 
     -1.872862526496965281156508811728778762135981714967`30.*^-10, 
     7.87169238326820297930287921799854245786718284635`30.*^-11, 
     8.60037699676905594961508954917555991896352671601`30.*^-11, 
     -7.75839074701900876638444366966554858594228178658`30.*^-11, 
     -2.58814950759767650936989210439520225896732736339`30.*^-11, 
     5.64107129343739203762812568230189476187821025265`30.*^-11, 
     -3.214859742923151826648762061328919559307076044`30.*^-12, 
     -3.37702769901850180515780666547419390168915390152`30.*^-11, 
     1.33384947897201077995954123065620716464781232052`30.*^-11, 
     1.65596568026064361184632374364789682888818015562`30.*^-11, 
     -1.38463384151120843291233513161103061517514132654`30.*^-11, 
     -5.793453884032277143136554706572305556090631582`30.*^-12, 
     1.06278340145033436181781049566965541183688714251`30.*^-11, 
     1.670890492275370033233410858949523032541372317`30.*^-13, 
     -6.7944511109738790267462866950364330437566721358`30.*^-12, 
     2.1062546669357630175790104224370659324345997663`30.*^-12, 
     3.6570809852094896682729049765240427752451068094`30.*^-12, 
     -2.5283377992658593966928755615094387621040047588`30.*^-12, 
     -1.5403503072669268317236626968562722863928016412`30.*^-12, 
     2.1214887799539302738336978690694095082244182989`30.*^-12, 
     3.226333391463672102386502078480106071130066986`30.*^-13, 
     -1.4770736336869346052258715228980305249200969353`30.*^-12, 
     2.546235902242682228969459273358888060781681188`30.*^-13, 
     8.828479568776571201709815701659628636446446653`30.*^-13, 
     -4.418469634457024061667315719391295129911625378`30.*^-13, 
     -4.407757050366281355898244053028907203606680692`30.*^-13, 
     4.267410513950445893491861120837423024416454103`30.*^-13, 
     1.58501983272972899401801829434686315823441289`30.*^-13, 
     -3.307831752049161722525397591938318715463532933`30.*^-13, 
     -3.2654958327618921753692478891325856608656525`30.*^-15, 
     2.206924869273166966399906204743798853812165202`30.*^-13, 
     -6.51038712136247129282040417415912967186132692`30.*^-14, 
     -1.277518486362380754308951230723548813673110582`30.*^-13, 
     8.23999894221118954149780244753691524249065185`30.*^-14, 
     6.08851707117000666997091903716900430653560646`30.*^-14, 
     -7.36504480235329311196380626326191187311275479`30.*^-14, 
     -1.91010428497196915964731792137351472738571065`30.*^-14, 
     5.5381580390112442892386122070895873557191652`30.*^-14, 
     -3.5501035918937834787962315837692824251332498`30.*^-15, 
     -3.60873151071820229071713605319885463435843116`30.*^-14, 
     1.28879162817610035403109806676054459924662922`30.*^-14, 
     2.00966577787472834282706442410666751389901274`30.*^-14, 
     -1.42668581440847878300428198684570229624044312`30.*^-14, 
     -8.476472292513271228513839746932827654690338`30.*^-15, 
     1.11722787014961769478195882683763282056745935`30.*^-14, 
     1.2090098360947996485937416741928605186817508`30.*^-15, 
     -5.9625502134021804645373341014809594420782919`30.*^-15, 
     2.1886660398558141792878634578018509613676316`30.*^-15, 
     296.63226384696108868365542066621670446668`30., 
     35.56564188638620779623351307053871940555`30., 
     27.84174102697946487939700896219305202094`30., 
     5.4578351161167027264562094551889356800320288218443709153281`30., 
     0.5542627402391348058101930716811289104801212404447364220194`30., 
     0.1481355262189391472030840143182819530811509179205336829274`30., 
     -0.2081893719812650524263008378019657915359826802074601754965`30., 
     -0.0450550811895827991224085020003366401759679898620765658856`30., 
     0.0260703485211664292947644605993436440109983130398192253373`30., 
     0.0074855487386465476710818884497890159185335886056036455256`30., 
     0.0006595219676128603982845565791805917590076839393953174514`30., 
     -0.0003508806909155229988692527782002492315220779164610685823`30., 
     -0.0017956012802936313221408235244560484138718458948498548396`30., 
     -0.0003845035710219603346255446571879812965713108721276139593`30., 
     0.0006834925040779796182478055128212819364228004150977632526`30., 
     0.0002041549568521410474399051358926283376176454259582001634`30., 
     -0.0001374803710081327651663564547082667632350188328186468937`30., 
     -0.00005967797486000468882737080837914573199331195564891589`30., 
     -0.0000107054472914063787222229478139819589932711630067293747`30., 
     6.4475444791323692423836713447085948959479015991039394`30.*^-6, 
     0.0000250299197681352454532372912944096700002594305870122007`30., 
     4.8934252919274795229297577852299302580432806172509171`30.*^-6, 
     -0.0000136562169198347466476670345671739381736142848224106904`30., 
     -4.1597521848452617064646813735166225962900853184560864`30.*^-6, 
     4.6475370874934484096431827948812314485129182783153112`30.*^-6, 
     1.9376130179899502131396366988859885929449728958039096`30.*^-6, 
     -6.772305677355917576820142559158251996046681365816765`30.*^-7, 
     -5.779066927377671278917722140084987911697105764712635`30.*^-7, 
     -4.375194676498420609225286841735423956438336740776929`30.*^-7, 
     3.09733973921117976360574063181034678386155588908818`30.*^-8, 
     4.77868844302460136991275832584294243361328734092516`30.*^-7, 
     1.028836268869270498640576000909641824303710362268933`30.*^-7, 
     -2.795794379359785065345800998679148689801342045395383`30.*^-7, 
     -9.03358069505458850467324905104411746109255733049038`30.*^-8, 
     1.155843102597384400370837692371193174081928210727033`30.*^-7, 
     5.04153444681484965891670404838458794531106733964972`30.*^-8, 
     -2.80836916414506194979598316361952935076030867629036`30.*^-8, 
     -2.0398743507289228859249374443340078801356705102939`30.*^-8, 
     -5.692662909223249435969159137205983636875918826343`30.*^-9, 
     4.6666942833925271395541710884319551310161900582799`30.*^-9, 
     1.27782687195611894007049162701205878315992054504631`30.*^-8, 
     1.3995293717214418027376781305429456484188310768545`30.*^-9, 
     -1.01799538575897606621118411010123247269610137487096`30.*^-8, 
     -2.6465039237575149065847545901692055245230558687138`30.*^-9, 
     5.8741515402451026989253826826228446016499379900366`30.*^-9, 
     2.1112434996717680026486469523567890239988760289981`30.*^-9, 
     -2.5931561144880002678278515759078085636780342750316`30.*^-9, 
     -1.2480379316997173474902048686953006953927706562714`30.*^-9, 
     7.254383844194519653495476835294829998950156738639`30.*^-10, 
     5.754168176183452937966754614960461229184481011613`30.*^-10, 
     1.016706610025231574748066313393152052262945995667`30.*^-10, 
     -1.786039628281768123351461007329021542518064802117`30.*^-10, 
     -3.417334805313034935054025518801823295909838601286`30.*^-10, 
     -7.021877137531998000556377802253825163242742469`30.*^-12, 
     3.203460609052898336171168345206969026648368216099`30.*^-10, 
     6.79483492178477819359046333828696942585196291375`30.*^-11, 
     -2.198649012697929277005381397552396280195171782313`30.*^-10, 
     -6.96430060837354907389434769331793777780676476152`30.*^-11, 
     1.224269062284058492265735405109358271793635774206`30.*^-10, 
     5.08265868163285284629420534651444305254548718307`30.*^-11, 
     -5.3744384958637312011490576957011074004309465689`30.*^-11, 
     -3.0228008652622781463342904941945676974930695254`30.*^-11, 
     1.42529454158413201385825339991277809115958177212`30.*^-11, 
     1.46362984605145420974797909592475660433861898442`30.*^-11, 
     4.2044850834436742373928776722521061934492038814`30.*^-12, 
     -5.0140011911136468763941474286617144784268254783`30.*^-12, 
     -1.00903090573298431148905315637175433121087159453`30.*^-11, 
     7.95018900375985267020481096162652898506261134`30.*^-14, 
     9.8651117827996630769602227598864407979031483459`30.*^-12, 
     1.8503413939616740079554671503122235767149630826`30.*^-12, 
     -7.3480712618368920442950237344182422752585534035`30.*^-12, 
     -2.1649217714459800148790055434488853233970403464`30.*^-12, 
     4.6206695607361316422186828506953663491620653294`30.*^-12, 
     1.7802987314159132650356403662801990667864075497`30.*^-12, 
     -2.4244689529528653031341916514404340991167251139`30.*^-12, 
     -1.2145455702532683361866029106087217260434199474`30.*^-12, 
     9.935826757503674283152244968352870066707700937`30.*^-13, 
     7.085412411301200172760039800972289218822143699`30.*^-13, 
     -1.617318577530088281190335411245579859097486414`30.*^-13, 
     -3.412626969212186005035390620699381295555848275`30.*^-13, 
     -2.070746972970857272784282191460453100672257366`30.*^-13, 
     1.131727018201960233938668643622568867777765745`30.*^-13, 
     3.343406437164820641867360965097908657543255662`30.*^-13, 
     8.7195618367253849979457275792906085706912343`30.*^-15, 
     -3.06749878169167341061113432564954176105954144`30.*^-13, 
     -5.89388889000403819647491848320518647694584867`30.*^-14, 
     2.441221242810026077966863342506594551278246224`30.*^-13, 
     6.95912471539497250915949747223167312776536399`30.*^-14, 
     -1.580100446041936276768131423312894590786657479`30.*^-13, 
     -5.98447801728680297547197214228393945963503643`30.*^-14, 
     9.85421784140168506190417050673908068453501393`30.*^-14, 
     4.44926596331813172870587978030843189509796965`30.*^-14, 
     -4.56484120485280466436627466218924339062832469`30.*^-14, 
     -2.86441256896198049942212289281665226424647655`30.*^-14, 
     2.07204150558085901486008812194712819665883053`30.*^-14, 
     1.67106376795900723577100179457670383591162237`30.*^-14, 
     -5.16023125208249916734588650656061774216933`30.*^-17, 
     -8.0800746416058197850077970920679930042606218`30.*^-15, 
     -4.1019826128986697373151191717072634207017`30.*^-15, 
     3.2802773201234957738663017063689859872012625`30.*^-15, 
     9.6154345195682930897788596717674454314611891`30.*^-15, 
     -7.68470680887539874944939582827074425486816`30.*^-16, 
     -7.8636004411968886665862604335042811917713306`30.*^-15, 
     2.54698062581881053087648983094730642479371`30.*^-17, 
     8.793737242214706432442242515635982230102286`30.*^-15, 
     296.65990052484721308130035547900502373295`30., 
     35.10441844815485272748961157291831735962`30., 
     27.88808958343796732272195024750441509892`30., 
     5.3898347966203190049378049083436224276887902358808758845441`30., 
     0.5628933299037434350896429169466116395692611682490524711194`30., 
     0.1467005606252505461370894181203341608196592881582822654767`30., 
     -0.2080043420235970363425060379143793736622111525413751837246`30., 
     -0.0445191285760669095877437175601861947986159293645698966862`30., 
     0.0259973334203469607178455634874465541064663155248053195511`30., 
     0.0073865343007142536591336805401827858313490365910993764766`30., 
     0.0006764192397641659913365239021915580863320298461332607015`30., 
     -0.0003429231977705199808976550601438098603424636568861131281`30., 
     -0.0017979405685721036495551052365511069115164421855686916919`30., 
     -0.0003807118692621399864791346932184023111348928903876926692`30., 
     0.0006831639129645748890397557464432794479889790686849734511`30., 
     0.0002017105748208477235684418286467661305402587489333164602`30., 
     -0.0001370843232184979706180526644939009022668450880487489988`30., 
     -0.0000588651513616675820456073978730285902928097394405371171`30., 
     -0.0000108778538176156327078842960091428017725392319850642008`30., 
     6.3142656322456367787187635079643821002367905813885145`30.*^-6, 
     0.0000250752266043731744474745832515977251575526025957372946`30., 
     4.854043526078339418288395175814122251232471981754032`30.*^-6, 
     -0.0000136577119016395814738355126565044716411559214745924585`30., 
     -4.1129547014204810264297110646268520921859453990888978`30.*^-6, 
     4.6408026837464343583205480036644406001688357349899897`30.*^-6, 
     1.9129348110065480683389647766718326083752513565970254`30.*^-6, 
     -6.722543224650652698931910882652003748382921873542694`30.*^-7, 
     -5.693105102139645997236001149342488100159569142407216`30.*^-7, 
     -4.398204195770522751911545913542646872798102886961229`30.*^-7, 
     2.96414222305862556596890065692751993177515737051606`30.*^-8, 
     4.785690810160171137023921456301751258750946597842334`30.*^-7, 
     1.020343725701848272335975475561304741850810270979582`30.*^-7, 
     -2.796169802127963909512138563279229343055503831300862`30.*^-7, 
     -8.9339540297985711006784338710516906390839908179125`30.*^-8, 
     1.154486322541641283911589805682008007199762848048905`30.*^-7, 
     4.97885554996116949006512413042045644370864956406325`30.*^-8, 
     -2.79588493970447022699878236611532797705629196884937`30.*^-8, 
     -2.01119769659120572807373538549468385112136916099512`30.*^-8, 
     -5.7667259576563486317392951432832883187490069035202`30.*^-9, 
     4.5788864746474384825725694515242313522077804169743`30.*^-9, 
     1.28110893417009004982448637211834741581604541874252`30.*^-8, 
     1.4002163143430418749120072242427042302930322705738`30.*^-9, 
     -1.01894065264640484703292038501402006140414349840301`30.*^-8, 
     -2.6219562758259070160250613200346293472817233013008`30.*^-9, 
     5.873516957990292733215978769529288421224238504049`30.*^-9, 
     2.0875942487987302401412841817503679848164582257772`30.*^-9, 
     -2.5897028520953760451720707114991377085598316227836`30.*^-9, 
     -1.2324816149661053422368808699206270950499450608171`30.*^-9, 
     7.222322703528624347075927229278987228293405221631`30.*^-10, 
     5.673936232790420520277420972104060837115076451796`30.*^-10, 
     1.037843887788983573058800506150247568594860098286`30.*^-10, 
     -1.755100322486071328382173854586078465072363907232`30.*^-10, 
     -3.428448787952993852075233801444303878819092040279`30.*^-10, 
     -7.5475223043372546560348611815668226405180294626`30.*^-12, 
     3.207889226781012701986804868668981627202464748004`30.*^-10, 
     6.74488624098894529677518255244076330239217529007`30.*^-11, 
     -2.199523590095890557470567369649269968526646680211`30.*^-10, 
     -6.89304866548206855907056842879336662383739858634`30.*^-11, 
     1.223635076400277535955380336519754502861050535727`30.*^-10, 
     5.02371197512626095657252047272237512027903911281`30.*^-11, 
     -5.36461130940239302265272508628471857085520667731`30.*^-11, 
     -2.9842614238029183278361629600419313665002533173`30.*^-11, 
     1.41667313968537078641114375362981497618182622354`30.*^-11, 
     1.44280053687526780614582411593301076627109552637`30.*^-11, 
     4.2623252725866663811965196153180618332027997284`30.*^-12, 
     -4.9256720179461461255839835063801381074262913698`30.*^-12, 
     -1.01240052094900548165303949396802487239158923131`30.*^-11, 
     5.91698653995720800677848387503683215215863649`30.*^-14, 
     9.8799703699414094109678849354638537549376047378`30.*^-12, 
     1.8393830382421042271319545744994302433115268777`30.*^-12, 
     -7.3530622786838741035244728291109466896946329543`30.*^-12, 
     -2.1442968912699911583267744823582142644088231027`30.*^-12, 
     4.6195767768127873305301864292343160319755885975`30.*^-12, 
     1.7606598594142038348949633713894584063954812467`30.*^-12, 
     -2.4220857557025258119745684120725943002746089845`30.*^-12, 
     -1.1998599838349213392095679663047902591298958967`30.*^-12, 
     9.904050725181260963859962599298919779548069111`30.*^-13, 
     6.991596877630645924322317437404190090799486174`30.*^-13, 
     -1.596615745294323488326760106365485243141246123`30.*^-13, 
     -3.362108795052578025647812999942058256677970555`30.*^-13, 
     -2.088787556002799767442731690785362940129136024`30.*^-13, 
     1.109835876038764370983149447727246830108155461`30.*^-13, 
     3.350723930948688685879179941551056357302715057`30.*^-13, 
     9.16068517941669873517477005871570484894742`30.*^-15, 
     -3.073725496105015013055048019826743155717898839`30.*^-13, 
     -5.85917999628184734240727746711731144621255333`30.*^-14, 
     2.441313183345734639668056290676997384149716952`30.*^-13, 
     6.89066250622409332529423254955915180796090997`30.*^-14, 
     -1.581251834179992538081873570573719441614222148`30.*^-13, 
     -5.92026127219208476653002827999329555582871817`30.*^-14, 
     9.83615129124300464918423671680906622874539696`30.*^-14, 
     4.39372381686039821666384400929091762690264646`30.*^-14, 
     -4.5637673047230663014914163445033719790945635`30.*^-14, 
     -2.8280416307969113619879017711594730426138856`30.*^-14, 
     2.05697913086670347565241808983790768603651638`30.*^-14, 
     1.6455021509260360553151971044903291072790774`30.*^-14, 
     -4.04003560094616236223642126325577480192451`30.*^-17, 
     -7.9541212946430075697475594599040116088685908`30.*^-15, 
     -4.1815203447217785989346883356733349391730017`30.*^-15, 
     3.2020851287036573964695818131276209937613331`30.*^-15, 
     9.6133420608876875713355039460438873865073695`30.*^-15, 
     -7.444189486047305279391417145359545028947088`30.*^-16, 
     -7.8909195607040830324768859716278373960166282`30.*^-15, 
     1.20840546874671925901599630529056259067494`30.*^-17, 
     8.795004742782296588722486433239191912972867`30.*^-15}
 
prs[{8, 2}] = 
    {98.6036649300268481471038029608962590983983212192951958489839`37.5, 
     9.3046590795224272020826637154917704916653951921445374760111`37.5, 
     -11.9392705104104214964892865289502879984323033119842332725056`37.5, 
     14.4282314081985959527559606379860930020946300279533904196875`37.5, 
     -16.4798239429207529327914228261715288504614242917226857179064`37.5, 
     17.7394405216467534711776536399659879016300061701940910765587`37.5, 
     -17.7742291409420659247140130154268993298096969808508087175692`37.5, 
     16.4519926837175732989682999703121182082209034800965681504496`37.5, 
     -14.0436528429036922091333421882342171578942512426876990690725`37.5, 
     11.0821055884738116391073113468196441799239041597978823669245`37.5, 
     -8.1283713747172881795784272650916141524859966083667540366238`37.5, 
     5.5847171257650364618147914417832565740501097055993501498318`37.5, 
     -3.6275507886992965403456585084598223913841559133579365982727`37.5, 
     2.2476896112340652824840465350309288722384332517116174473078`37.5, 
     -1.3370832941940408274862352177737700709985923559761267871725`37.5, 
     0.7652664277539751029402563192327057615659438357915283417045`37.5, 
     -0.4208043455023185066986136012908626484667825955697985590786`37.5, 
     0.2220344963146086736358090928412671667740963335656082929185`37.5, 
     -0.1128443299397654846209801632028902899810412338808185088738`37.5, 
     0.0558117144781227040701727532729042626519309274187074876273`37.5, 
     -0.0271274006589492026632400485676389169677890475934503930902`37.5, 
     0.0129061172671182591618114345236587960491215157216137314221`37.5, 
     -0.0058838046144553121747770279002496519245990660210453926823`37.5, 
     0.0025276540535602660760323762895753890965759647225730152838`37.5, 
     -0.0010547529285015944002626505930075346318893709788629020298`37.5, 
     0.0004673301896000796102623444874859212265409784082192354822`37.5, 
     -0.0002232069031041619124875447001819590007212771340132158775`37.5, 
     0.0000952976939417964811573725469483407071785363357518771697`37.5, 
     -0.0000262420328309524104509079863122829482761811522968552323`37.5, 
     2.6825717261541492508192751466908869659958705150645779`37.5*^-6, 
     -3.3148245097166265064499985851995370056440672228407754`37.5*^-6, 
     6.0068727383631332628254706131892175696943143534979354`37.5*^-6, 
     -3.181737116682839789844344086227442437535481642191601`37.5*^-6, 
     -8.290013085536768976565556034169465105177821778364979`37.5*^-7, 
     1.6441552972164844898021410731820910336132613445825201`37.5*^-6, 
     -1.282473687748717907525019964172760991481910778186812`37.5*^-7, 
     -8.492317297888785722263505017696229834971156476189304`37.5*^-7, 
     4.265908661274371896030892238310501329745751865443644`37.5*^-7, 
     2.75348988823947269520889043504876895077337567974446`37.5*^-7, 
     -3.367236150629832711953747346012893255761339493652113`37.5*^-7, 
     -1.67843691312714687787512202949845772657008882103536`37.5*^-8, 
     1.906709273031293167578851402549744329051120231964194`37.5*^-7, 
     -6.49004991735015834281389352431408709764105791883078`37.5*^-8, 
     -8.06409783550640736133585350692483194749580059858586`37.5*^-8, 
     6.71578261644620673081055855450225067392088430034064`37.5*^-8, 
     1.97973397637492452430917608402226018827716931150505`37.5*^-8, 
     -4.54501289586124283550036292498153066654381893304491`37.5*^-8, 
     5.8339978183817320661661849928705537976539591824354`37.5*^-9, 
     2.39037758389288490714992479117322434224848547047901`37.5*^-8, 
     -1.22651865191414775694797985880488763263637208923719`37.5*^-8, 
     -9.305235399500966741404683620677301949699044877627`37.5*^-9, 
     1.06373073910620095939817139808626831000773893467177`37.5*^-8, 
     1.6103993473620882216655996253243424648146255310927`37.5*^-9, 
     -6.9125701801589053741304673089953628254049361594582`37.5*^-9, 
     1.5644382176157262008797786065781986345067109302392`37.5*^-9, 
     3.6376721892753677497203863633947330679654154465153`37.5*^-9, 
     -2.1994225148615243494629125947951988220807241155017`37.5*^-9, 
     -1.4706782108975972896174799207110311345187292898349`37.5*^-9, 
     1.8609150600707620589753665106186852448765451559272`37.5*^-9, 
     3.188413405950374979485555866662313348092813133371`37.5*^-10, 
     -1.2034138450809031298219888787087659262669543449382`37.5*^-9, 
     1.592085323611307181516598638334289869496780740088`37.5*^-10, 
     6.821843292618436770469847396731633432507260116936`37.5*^-10, 
     -2.563265006296848984853490195639428694750123975963`37.5*^-10, 
     -2.872839021867169900683685544358240273364742403892`37.5*^-10, 
     1.93667494685079457918039207244794282921173396063`37.5*^-10, 
     1.02893168275380948090542775036511938612918959823`37.5*^-10, 
     -8.44610473188242002227579149616045660530972579108`37.5*^-11, 
     2.88097821703040512389400205571424707080372128378465794050725040256`37.5\
*^-12, 
     -3.22468978706297177640018907864771113142693561189393920957407779942`37.\
5*^-12, 
     -8.50599772414687417015082399734030899237199881552517601285929034435`37.\
5*^-12, 5.19073467012648747552062497181319183586137292243`37.5*^-11, 
     9.307424873132388698257196012835426907939943429670896936247`37.5, 
     -11.9451531340576325989178467230396165904603216051751206650119`37.5, 
     14.4406665923847464055191360881949534891219775725522138055669`37.5, 
     -16.4965254517751409359897044975522499747879255195445598863013`37.5, 
     17.7576300837601054813561729531750087639227181542226897180914`37.5, 
     -17.7912777984232466150635042827293240383113354229637595840882`37.5, 
     16.4663223481833360043225170958790974832265522065042493117151`37.5, 
     -14.0547498265349188798430800323526422009398693336602704688269`37.5, 
     11.0901703259474516989576771914573301331488181239448416924141`37.5, 
     -8.1339378471640519282851583878413537401119081057398844505682`37.5, 
     5.5883868695135423997471557448028493606814160692666095576228`37.5, 
     -3.6298630259910742225309656001052574771939111465616889123305`37.5, 
     2.2490804282428764093164717615384838527570852494689564279365`37.5, 
     -1.337882600088291568028475690127966870567861616519714821077`37.5, 
     0.7657076024578387890214028177613203312210193617464016043133`37.5, 
     -0.4210402253171773123761203113268785924718006147755443812643`37.5, 
     0.2221574814094555089897680068629143347278822643499802042278`37.5, 
     -0.1129067461336528128527788865293728771441213716906443344474`37.5, 
     0.0558422351539985979674008707728479093714795308544084494615`37.5, 
     -0.0271416805700988108814305662224802468386337335564628559872`37.5, 
     0.0129125938501174354859331414956538564878602063783977155446`37.5, 
     -0.0058867513255550465403226966523303849259185673374601776366`37.5, 
     0.0025290185098594044677889854083478792039492357983454280517`37.5, 
     -0.0010553606879225681043855629522016853938013975343072353217`37.5, 
     0.000467565745018582883688901409802124873830210254382714807`37.5, 
     -0.0002232851695520737406828742453259967852228258536306777714`37.5, 
     0.0000953299841245314901965170772482079958257995634796718211`37.5, 
     -0.0000262638443321758365901972038337428341915941624199756745`37.5, 
     2.6947058363225299878253922919222997521416643281345842`37.5*^-6, 
     -3.3167443686279246970080270767763907222789448301750528`37.5*^-6, 
     6.0046546906234677675593230050164201445831669737243493`37.5*^-6, 
     -3.1809887226779910062328023580706959189840421723743312`37.5*^-6, 
     -8.277865969239569582668402949418933432999663645825402`37.5*^-7, 
     1.6431371820329505047074350778247605043726868850351338`37.5*^-6, 
     -1.284018267622050056758522925214149444756625078558006`37.5*^-7, 
     -8.486678729227659544038743305925270060631460244390344`37.5*^-7, 
     4.264589420949511740388138072140921788987058154749562`37.5*^-7, 
     2.75103818382147001861907629169804163788107025274753`37.5*^-7, 
     -3.365589111295331202981828023572858185381705686811956`37.5*^-7, 
     -1.6715594885218614217522875417740480259296567700613`37.5*^-8, 
     1.905573298038834705368895954345159451179823436607171`37.5*^-7, 
     -6.48940603443622484217096440656447011060930153026816`37.5*^-8, 
     -8.05810748818107039998633653463115669760072986031757`37.5*^-8, 
     6.71335065784775458285604025709935614850493732276183`37.5*^-8, 
     1.97736007912674745200168267971857325975296667534294`37.5*^-8, 
     -4.54270407992890508731161325647741226654522419652863`37.5*^-8, 
     5.8394079227294843884530039293521590447293424198289`37.5*^-9, 
     2.38902095679682096965469454433934906675656643282216`37.5*^-8, 
     -1.22631068946962924870082816240393521296183613186062`37.5*^-8, 
     -9.2974955339532992486692045507163510483408951089332`37.5*^-9, 
     1.06338854647506208989446160897918922984653377876019`37.5*^-8, 
     1.6084931294229508225984188004697154310390352088113`37.5*^-9, 
     -6.9097726318185734582832507681616812601202920870637`37.5*^-9, 
     1.565195590016616472447430495507953060425587754891`37.5*^-9, 
     3.6362777999867719857339220214184269876961955513974`37.5*^-9, 
     -2.1981301380830218344686073232854060591460312654146`37.5*^-9, 
     -1.4702862077884746272160316800052592763218428605729`37.5*^-9, 
     1.8605219123516429825350333802733585673417174571785`37.5*^-9, 
     3.192201543253152339783665809248170684236500925134`37.5*^-10, 
     -1.2021774873280737631224132546839263371760055670985`37.5*^-9, 
     1.584571289921002452619106402465435712849927456688`37.5*^-10, 
     6.820782310528421135204691791458771338575962216354`37.5*^-10, 
     -2.553947149105776134974412652896820341774377597991`37.5*^-10, 
     -2.865579056403342735779719573365859767731166606331`37.5*^-10, 
     1.926605522626315127462077219341284013010311093848`37.5*^-10, 
     1.030207203843230088654462527111348081328365473834`37.5*^-10, 
     -8.34733958162986190152685649688063246894258479169`37.5*^-11, 
     3.23040484746142357083119449518247521512431609600517120019360717753`37.5\
*^-12, 
     -4.21425252775228152566564925562419156163292926096390804455306598546`37.\
5*^-12, 
     -8.41311850361544921773673883268585638728797013378726468105331349998`37.\
5*^-12, 5.28724523284720472109176459989607371078726705871`37.5*^-11, 
     -409.5594131695231524726845332236247264122618304927265249847216`37.5, 
     -7094.3298560831520046460056410291910960318815968727167341712072`37.5, 
     929.990266787256906600362512997536878455816265076033148366632`37.5, 
     -863.463703294462176714981223323847027780172625151445007517891`37.5, 
     159.2739586009165766707869735519394413503622388665832276880705`37.5, 
     -3.8355835103883094185152522215011246410949456543499612471306`37.5, 
     1.9464894298395877094547662462995413204029143210887045334955`37.5, 
     5.6188529554526130207458951032584938303321837491506626789569`37.5, 
     -1.082293381815857109338548161691741842117639868879841568115`37.5, 
     -1.2117485032762576198989385113567632582298291144070169308772`37.5, 
     0.2764951386211809468801619589598137773811180753171300624331`37.5, 
     0.1582894109045407526442124007318585118416490069276807166757`37.5, 
     -0.0478666688573409627495406765467769272497186208320296635584`37.5, 
     0.0189757290398200023156850839240190662715661460928267501888`37.5, 
     -0.0005260304823319450614107876081394068938183026351729988574`37.5, 
     -0.0225794316899203026699067618221281918899781749669033622021`37.5, 
     0.0049648812327195842077455061738781751100924815304238788803`37.5, 
     0.0092656200277574909810796002967212326451828804464673838661`37.5, 
     -0.0025805081611425767189797660677802428792596508813439519027`37.5, 
     -0.0022257602457279227430277726539826039967106384087347013554`37.5, 
     0.0008147571808706573368986050392495622204298021129730180194`37.5, 
     -0.0000130685270368660268288548380555231634520323518813164486`37.5, 
     -0.0001106825092060271365050909767023560386908463011481097696`37.5, 
     0.0003646729151058079380889231904022208915786563908771647948`37.5, 
     -0.0000641729857771823810922796543940889934288460304205506915`37.5, 
     -0.0002432169920464012664959628019547319765852913362851976164`37.5, 
     0.0000647811594073928103122598887239389223024914936562220987`37.5, 
     0.0001031168206271481644568739956670826092145456707689280801`37.5, 
     -0.0000345315880721195005333974362449551644787643133405523246`37.5, 
     -0.0000270378421367458944708171101253746819010983145230896932`37.5, 
     0.0000126280407544309953870294721607834475157690468696569397`37.5, 
     -1.4985006765971889200343810506653069102980368917641573`37.5*^-6, 
     -2.2703675649430032771778874353481961969177368270380378`37.5*^-6, 
     7.397733009950262491617094352545720354247030950275309`37.5*^-6, 
     -1.1136392712673404287442029155318860886785092311748803`37.5*^-6, 
     -5.8353168171873498234566906613532405452703228566491134`37.5*^-6, 
     1.5104299785190783563993165329174669994121919357388734`37.5*^-6, 
     3.115882282046215184535666910442451390640865714770294`37.5*^-6, 
     -1.0268294371015255437005875827560888842446894064721508`37.5*^-6, 
     -1.2377630037163558143926506110229699666338654271837678`37.5*^-6, 
     5.183166475044978825907930484961391701308515718763111`37.5*^-7, 
     2.45062532479783523326454041304218427261636793733523`37.5*^-7, 
     -1.854821833921290118600227035297548160773447922848471`37.5*^-7, 
     1.058492673434927540361888757703109060130763871645649`37.5*^-7, 
     2.84085456515203178028751885398131808208591708251353`37.5*^-8, 
     -1.906531466735379237002725125016103813029499956819185`37.5*^-7, 
     3.20310355193164618295689069604888681219289047384315`37.5*^-8, 
     1.380460219149704712293813498540500641974150801495972`37.5*^-7, 
     -3.66129198322723321919818723981236425791365418311375`37.5*^-8, 
     -9.0538885231822219375062880484110906709616077320254`37.5*^-8, 
     2.98703761509101742039178730777107261562007301904502`37.5*^-8, 
     3.53390131482821358318665910875836765591491620633618`37.5*^-8, 
     -1.53501827733624487246597306226536331613451641013036`37.5*^-8, 
     -1.63130690877762059825939038558751426173757691336459`37.5*^-8, 
     8.7336165279281626261085226474522440487769131224397`37.5*^-9, 
     -3.4902855369152485812360291928883210689335141695102`37.5*^-9, 
     -1.3742907016915972639267054334988205559997087412115`37.5*^-9, 
     2.3152666086446379690898103699988110465847312571847`37.5*^-9, 
     5.919387371496858526296241537254374009559539815871`37.5*^-10, 
     -7.1810686618275401551713630413320847230513763333775`37.5*^-9, 
     1.769398920232363131203892261890062096654428524966`37.5*^-9, 
     2.3534481838098104090559148448173351802527714702776`37.5*^-9, 
     -6.293436267405874547601025730164103419551858233142`37.5*^-10, 
     -3.7013492409987963385877714667529199758322392292951`37.5*^-9, 
     1.3128546171733743589674582564165618065797006852362`37.5*^-9, 
     5.653154602100117036701995525576202248071787553029`37.5*^-10, 
     -3.449909207136802282214191885796639451690042333188`37.5*^-10, 
     -1.2150026466861526102559681256460714587731447801273`37.5*^-9, 
     5.657752595730204123450748608863289262384005738496`37.5*^-10, 
     1.53268421137869698013634826736748756704630116245714307770717577578`37.5\
*^-12, -2.363753285293939660457388540058366161491971679013`37.5*^-10, 
     -361.243592802754959802962260349805690487548181274703854755941`37.5, 
     -7898.4527296355830082492635392958751229036993371481657995830208`37.5, 
     1009.2091425073087695649448233346523323297345279954511394275057`37.5, 
     -965.1748470414059342039477911773557812700738447197331904884473`37.5, 
     172.0791122803345797575399870818598852355831585776804024747158`37.5, 
     -5.0223565332735011564703626976069990302675237322943501379549`37.5, 
     2.107034771070768927213210964021526059278676684202350489194`37.5, 
     6.249631191759395424632625979316600292921732189494301417767`37.5, 
     -1.1651651924592614212636013555198556106489152585012678067153`37.5, 
     -1.3443445189153450814438180095036948975902028271208758518381`37.5, 
     0.2979000387622740723901129705243074929184840926984764294992`37.5, 
     0.1746840175785804259601777598621841802314745329741971679709`37.5, 
     -0.0516334032066009973934979804607208728254450439837757627629`37.5, 
     0.021495893331733563038265868578385715227901101288200382405`37.5, 
     -0.0005415370698386388969491290133704515366424569196740927554`37.5, 
     -0.0251793644791462485846306561765960871143464236481304934925`37.5, 
     0.0053436725237824311626619600424770903681957809850891968009`37.5, 
     0.0102969511057835031194889657117454594580261143260284794946`37.5, 
     -0.0027804230168378983990305468329723696807101360162837714781`37.5, 
     -0.0024622275566197721091460183182359904745961454193896957413`37.5, 
     0.0008786861899717149848123311005875453060482443858218293114`37.5, 
     -0.0000213702461700215514111562789108177495032836478125676785`37.5, 
     -0.0001197487846901265916512271985409704804959072638642068069`37.5, 
     0.0004078521097781247882443462134125218224087263041729694152`37.5, 
     -0.000068958562745842047898016264351807247413234188952145226`37.5, 
     -0.0002708366322415356673519170458602614120774639852782655465`37.5, 
     0.0000697648504556156179969460076099506030431845104620674461`37.5, 
     0.0001144922081887185474833762389273202015425870348823020564`37.5, 
     -0.0000372162478931724668826302030133838467271632993304548568`37.5, 
     -0.0000298568585183536377203988503271100860436148052636036287`37.5, 
     0.0000136231061336370121695351661086287611466557111597050741`37.5, 
     -1.7901460419095608686527090173871328886720886653204715`37.5*^-6, 
     -2.455557498235044515940894820044930434613742888061728`37.5*^-6, 
     8.2794904146145204994096456868727476689322876175107787`37.5*^-6, 
     -1.1945646321160769091567416939474592555307266622594188`37.5*^-6, 
     -6.5021670066457285721532017558637240437074090418148876`37.5*^-6, 
     1.6267514100919420232099764369161036941900091769561078`37.5*^-6, 
     3.4639389400524791795291704320691601338353638606787071`37.5*^-6, 
     -1.1057958853874259979913132304201987316732769706297592`37.5*^-6, 
     -1.371030193738004187634579599384833154214305137304123`37.5*^-6, 
     5.593710593576533979049182057055792175792368101212128`37.5*^-7, 
     2.688208549973091352294119387102176790794490864311672`37.5*^-7, 
     -1.997411530839941080869105512540794929059385354480617`37.5*^-7, 
     1.204732163783258270022930808282577453172902937044348`37.5*^-7, 
     3.12249101532719174987337764228073813560517776413172`37.5*^-8, 
     -2.12781579098604570205943604333097491724583443466564`37.5*^-7, 
     3.47588705024751372223808212830875289849421019584542`37.5*^-8, 
     1.541201247060423282757773861898625910869420447189456`37.5*^-7, 
     -3.9118362968289479387331821835798507816141156507181`37.5*^-8, 
     -1.004187169083546487658072773424356158563638001101984`37.5*^-7, 
     3.24465218179591159597479917783030345902245692221534`37.5*^-8, 
     3.93907175932302459735425758499391343500097366863199`37.5*^-8, 
     -1.63376357997770679478514975625680233637503589144924`37.5*^-8, 
     -1.78359789189501550500127410783183072237735938056589`37.5*^-8, 
     9.6129532442189275382850509651692081308934176878217`37.5*^-9, 
     -3.8097361086164540456712062092296497202415165761324`37.5*^-9, 
     -1.345324244338224537452217408670445770896255149986`37.5*^-9, 
     2.7532834342609114852403922898257753962889556284579`37.5*^-9, 
     7.754242559851831490343801751801109103345576610785`37.5*^-10, 
     -7.9017018460053558782019142643931691596143498680436`37.5*^-9, 
     1.9932797709196247904656881525155162144745843637584`37.5*^-9, 
     2.7084170622168819014494346033436838924597201573142`37.5*^-9, 
     -5.920143803437949796157989974662171891433798619262`37.5*^-10, 
     -4.0514246887420445099292000833090199427099013470514`37.5*^-9, 
     1.4610959074091362669276223417246601552028907339702`37.5*^-9, 
     6.721802838753031927309893725942738631441332384644`37.5*^-10, 
     -3.240330668882757319947387492206318844320823162625`37.5*^-10, 
     -1.3183829295300082008451874468492725428773463676733`37.5*^-9, 
     6.23211678289547955901319095038517537200609850275`37.5*^-10, 
     1.50208326401125258629065019539919914753122900329953171857915838771`37.5\
*^-11, -2.381032077482905602560942508993599430784005984674`37.5*^-10}
 
prs[{9, 1}] = {69.49590283187704542602107303325635795236`30., 
     12.9820882771845296127642179844671616547583885462804086390784`30., 
     -15.7588504323172855552644871881356621794156085879842839461887`30., 
     15.9578688576984606127359741364333407147346295598852880728063`30., 
     -14.0354127733094357526001232458405796570981846869744593928192`30., 
     11.0318426066363964651755121825341015474500431591707900903424`30., 
     -7.8433363661073007790545580842231683626395790807047807696897`30., 
     5.0764240245274336391464126291843455697810798014790696435712`30., 
     -3.0070378583827223048642273053575326410329559949919113064568`30., 
     1.6408661945061483964402802100032684859512778694587293974178`30., 
     -0.8330389469339437528261090545751141394367765894632918780862`30., 
     0.3992424111266336206109432244658704990027818973587780033467`30., 
     -0.1835484620666647491722145776689464421681082409676872026976`30., 
     0.0815936790737830550748234522260611345488928011484432975284`30., 
     -0.0347207663376467319782503987228274105471688770888888865862`30., 
     0.0137961115694838301912143465739432579589608671484521003405`30., 
     -0.0050533620920672211716696619372058213220452669030907644562`30., 
     0.0018022477863693024107771671083585358619636010584717947906`30., 
     -0.0007193703260414684801448673420637853638562219244194106529`30., 
     0.0003205029352664678752043861076883930883702664425727586452`30., 
     -0.0001157214381050145199139780247062785699823997285050395426`30., 
     0.0000135032063895749230046951038095296625657077157543419715`30., 
     0.0000103404991379816124085421839154959862469061636948042553`30., 
     4.007578282366966425788482828104995643896741847138583`30.*^-7, 
     -8.279502243190161170261892640766687530819300147377169`30.*^-6, 
     4.6581614326015356784891450392071578734878642622486066`30.*^-6, 
     1.3287719498536108645073866975993754514972463492718713`30.*^-6, 
     -2.6061083330126015005682650818031081120193712032898186`30.*^-6, 
     4.730807366287990339863263960025194813182567043473612`30.*^-7, 
     1.0369739837711074252489921218887511865884270720058472`30.*^-6, 
     -6.688334147818057466970700395816044722115694741011778`30.*^-7, 
     -2.197235033265420758972933363674409268374435138852222`30.*^-7, 
     4.19643487639612373473295029978236930026305493577911`30.*^-7, 
     -6.49696508816442748698999858767747906259537823210303`30.*^-8, 
     -1.841759335279035122173384987611821723486011413346132`30.*^-7, 
     1.082439218263657976070190561697197262071278556461647`30.*^-7, 
     5.08111835590715454513422590203488868747522355903045`30.*^-8, 
     -7.65686723362159839775896085062778114434180535518383`30.*^-8, 
     3.86241524976867248143737612912910617208034897179`30.*^-9, 
     3.89328324383013579300073501570769000324937628386433`30.*^-8, 
     -1.73248503497031903225181180624548374504783167920552`30.*^-8, 
     -1.4168604288190660463767748474629629740027058625127`30.*^-8, 
     1.48718263465296361327966886882517255689603791150389`30.*^-8, 
     2.0131488159437705317720165955970161363986521655381`30.*^-9, 
     -8.9586989397842728226281948096553900829259314556054`30.*^-9, 
     2.2896993001480141928299765204779272877464524609087`30.*^-9, 
     4.1444707116944907816851166045169374276666166624463`30.*^-9, 
     -2.8443348737240189359962414429052143035951089552306`30.*^-9, 
     -1.2905067400711836684857456350350020829196472643704`30.*^-9, 
     2.1001900637848343471239803653275840419729447804765`30.*^-9, 
     -3.06612730704463156952862652904623064965283058181`30.*^-11, 
     -1.2010624531466095064819119036560771129861346326205`30.*^-9, 
     4.534719599351147929973005544148413569412808562246`30.*^-10, 
     5.372294884306351284127680773135914173928386903163`30.*^-10, 
     -4.588386048941742040276461331566383442241911351115`30.*^-10, 
     -1.530004639477001987937128797257373975749461723349`30.*^-10, 
     3.264693510371418729080762328788937272379559708067`30.*^-10, 
     -2.42111238709412498636855418585689426469728953664`30.*^-11, 
     -1.871530140050106520067196141488981073584618398406`30.*^-10, 
     8.00313342312512901500990667047108971414206085062`30.*^-11, 
     8.54681645613793530350468527813587048270120042347`30.*^-11, 
     -7.81981467204362646487285671638236385928949963076`30.*^-11, 
     -2.53438931812924443986205716981564244301598930906`30.*^-11, 
     5.66042108322075949930376558161277106929365052552`30.*^-11, 
     -3.6110297364275346661049050032860942509316493471`30.*^-12, 
     -3.37565501438781871520563430327906364576630231292`30.*^-11, 
     1.35797731448283019860141730370257909182926271591`30.*^-11, 
     1.64706581212929127661805477653106109649035886618`30.*^-11, 
     -1.39672044283687059826237792753001767196842544216`30.*^-11, 
     -5.6977581990932149697433605675086338752406417539`30.*^-12, 
     1.06725021752929947337118856288496693798953463809`30.*^-11, 
     9.18994242745560423713308834467030926932797642`30.*^-14, 
     -6.7978902110679915989949579159976282267183856527`30.*^-12, 
     2.1552335898357677848469101181018067261223165262`30.*^-12, 
     3.6435245222031699040666359907656595126664942979`30.*^-12, 
     -2.5555194762362282194755878080616869240674717631`30.*^-12, 
     -1.5226182684133443954340586155799948588107306897`30.*^-12, 
     2.133414207782170824353722800033504272252675109`30.*^-12, 
     3.074823383507599907387301950580620845932356879`30.*^-13, 
     -1.4802050849093121876451226727545475273408233326`30.*^-12, 
     2.65734155336841678332025064799175720590932271`30.*^-13, 
     8.81461540571051021077340007456129557103251375`30.*^-13, 
     -4.485669724167216555875143122802898105791762309`30.*^-13, 
     -4.379521438195858817204213032882116212298448649`30.*^-13, 
     4.305191485786263820038736713572619040659145928`30.*^-13, 
     1.555119345981763661654730025274317445152898829`30.*^-13, 
     -3.322385672587025291490960235423382082121297552`30.*^-13, 
     -9.933661815317042511905867962482318913430046`30.*^-16, 
     2.211626350963758560250839935370649397940969178`30.*^-13, 
     -6.67374758938962156036664320143579223775199352`30.*^-14, 
     -1.274411363613310642975247873894813258315389432`30.*^-13, 
     8.32656776053026355585672918572007252141358887`30.*^-14, 
     6.05731405162509889447652128239370626935623301`30.*^-14, 
     -7.41243499545529770642403279376235032936290438`30.*^-14, 
     -1.86158537191499870637510184622598565391871087`30.*^-14, 
     5.54456034792853580313999898284537041844845451`30.*^-14, 
     -3.784252665900581758695988492235496373984242`30.*^-15, 
     -3.6045754302211998100532183013168087555783301`30.*^-14, 
     1.31662510014037565556334957425336813576795846`30.*^-14, 
     1.98979161901154309507293748323936633886763101`30.*^-14, 
     -1.43340621698759967473883147541097691242918608`30.*^-14, 
     -8.29129383304341690964856054094049987465477`30.*^-15, 
     1.12796455069298901810618352957977046517698817`30.*^-14, 
     9.808743239999332005583076267157728650553392`30.*^-16, 
     -5.9652484411599569307321641555901755764789211`30.*^-15, 
     2.4004558529092878082663720618071713718787009`30.*^-15, 
     12.9750468735849714821636551949541338992411848849611823251456`30., 
     -15.7426762707144388166498153270729925515965666719121788633088`30., 
     15.9402099645524024001887100594358358619985894245397790982144`30., 
     -14.0190479212779145557923645413464614500495183092362554376192`30., 
     11.0187864875050408811762182152636899633136631044000614187009`30., 
     -7.834015413167577279423815749621637370151496465650072682496`30., 
     5.0703839184414258713935172728365032092292058705812703412224`30., 
     -3.0034537149529741369194663535073030464782355196153553111651`30., 
     1.6389001043771723359439215882563980655094509525598159422884`30., 
     -0.8320320252895196753759967010483998086291655393410316730894`30., 
     0.3987560040467763508862207380335958347660041475765199541163`30., 
     -0.1833246040064667019177445428934228547289163998057527361026`30., 
     0.0814949773658535673579902494322211794200774804560403426032`30., 
     -0.0346791940832133022689947467579333091800184085222644211318`30., 
     0.0137794876492126666234089847906461742022147895721399377955`30., 
     -0.0050470256573567473175897251778976759369903161225018785927`30., 
     0.0017998882939698955406828274000633288709054336423738149526`30., 
     -0.0007184831916811778722814362728917794219265608395172199557`30., 
     0.0003201714021080213953748435867952398942908095577439266034`30., 
     -0.0001156121218079350096211819284711647672477558154222362065`30., 
     0.0000134765293667960124995181025370978744298538001166102573`30., 
     0.0000103467926686065200874180597299341486043357851294895676`30., 
     3.95886229758692863744125071570045346963906957190733`30.*^-7, 
     -8.2759858844100662845122145249490031526119327780279591`30.*^-6, 
     4.6574550481144650987200865546884846971595646202674875`30.*^-6, 
     1.328021567422581261424719514362783486740991622173638`30.*^-6, 
     -2.6056418578658189830077433519152937060221054932845908`30.*^-6, 
     4.732684003297077991790476399664425641033868944124521`30.*^-7, 
     1.0366774235432367003730285769787470948917360885595719`30.*^-6, 
     -6.68809616480655369869382104993512252080391979116798`30.*^-7, 
     -2.195931597996300896716537281014805256746997875263885`30.*^-7, 
     4.195897441539517138880213665082754304692074265929117`30.*^-7, 
     -6.50135240044353418900196398063586842098610034228294`30.*^-8, 
     -1.841369820823694267955116196184444814775556917127764`30.*^-7, 
     1.082518489656333221798108344826830093012839682138968`30.*^-7, 
     5.07901807318507675983297326599192738379796729846493`30.*^-8, 
     -7.65652830380979675355493513954590013489770244002519`30.*^-8, 
     3.8716717500980655286630419071992135240192456502585`30.*^-9, 
     3.89278003101162619196131871029591248267810941509716`30.*^-8, 
     -1.73280182925605382518553211068300441827251256836836`30.*^-8, 
     -1.41647989363876719389800665659644486659303206479105`30.*^-8, 
     1.48723545528113708685516374456028368335761505136853`30.*^-8, 
     2.010881769352051624467228284596853434332019142237`30.*^-9, 
     -8.9583246269092137976389988327523893295814755734791`30.*^-9, 
     2.2908348073033989643034762656434005116477661229505`30.*^-9, 
     4.143940641112468206324332579228638088580711797565`30.*^-9, 
     -2.8447968343103362008460025732347290780624065201777`30.*^-9, 
     -1.2900784941444464834236676477512544265752559737573`30.*^-9, 
     2.100309548541217071333265433495230071822180302789`30.*^-9, 
     -3.09399833805268870729014922715741951699158920714`30.*^-11, 
     -1.2010372070894364247243372270496187655365865549504`30.*^-9, 
     4.536271993001223366787728326288356080829353851902`30.*^-10, 
     5.371619281646290019471360075352582828727125795464`30.*^-10, 
     -4.589114378984332743301386997598046031012186242151`30.*^-10, 
     -1.529355120707485945229687669696634310179413303138`30.*^-10, 
     3.264947319578768307141485099279526788654566064421`30.*^-10, 
     -2.42588162246440122449304879430069752868042800368`30.*^-11, 
     -1.871549026687981894889510581653266114326426520661`30.*^-10, 
     8.00610105380011096986209571229006843500814778647`30.*^-11, 
     8.54608543122322064973881620544536110488107528325`30.*^-11, 
     -7.8213925299300081779248406854187014475771322939`30.*^-11, 
     -2.53347906723415421454123967680294558032220514394`30.*^-11, 
     5.66109798098061349130037663607955712850868439757`30.*^-11, 
     -3.6187236860493332015614329032388192633072084783`30.*^-12, 
     -3.3758232934312508238876297577128276665036562123`30.*^-11, 
     1.35851763225717968789149396008294375778874320827`30.*^-11, 
     1.64699616786843949453955620678491335606806161521`30.*^-11, 
     -1.39704813948250918496372190753220723042979297399`30.*^-11, 
     -5.6962440658770715854934014127668357326872669619`30.*^-12, 
     1.067420173154174363101176737306572473407166028`30.*^-11, 
     9.03964478911748867872655531736909096044626711`30.*^-14, 
     -6.7985681415472794276862813228801136065498684342`30.*^-12, 
     2.1564244362488632421500387504286979633942476586`30.*^-12, 
     3.643635125932965180861030216248709328316168004`30.*^-12, 
     -2.5563155558175079492612738749111933079085761228`30.*^-12, 
     -1.5224616696531940704640587373083489622309557287`30.*^-12, 
     2.1338918814559201545528834874627615076043520628`30.*^-12, 
     3.072456695736692417056910137530384670643571617`30.*^-13, 
     -1.4804371483005316667990444538283230859504743684`30.*^-12, 
     2.659606537801851500219226536059366168788895044`30.*^-13, 
     8.815535934707635446336861224611252497182487986`30.*^-13, 
     -4.487426079676840643886677495625618491854816523`30.*^-13, 
     -4.379542362557501749530963674895095995765202629`30.*^-13, 
     4.306397927705078299103935261720744369949884686`30.*^-13, 
     1.55485734007075904891251637944324233570192486`30.*^-13, 
     -3.323107050245841301595009719101636050510145006`30.*^-13, 
     -9.50268991038675515247570715278230161101277`30.*^-16, 
     2.212001677435055305820899513218630160568657128`30.*^-13, 
     -6.67693761167309219341465687834097224936518469`30.*^-14, 
     -1.274557411785279436433011363014600130447427044`30.*^-13, 
     8.32945887438063765207774736123598453318324162`30.*^-14, 
     6.05747852264734370381423469178028096452997673`30.*^-14, 
     -7.41372262203564476373375493510029687325877571`30.*^-14, 
     -1.86113601433665554156647897527910820049077448`30.*^-14, 
     5.54553460641404308094926141334300692539031829`30.*^-14, 
     -3.7909374170971690531051880355850933652478765`30.*^-15, 
     -3.6044364820242475484653138156825877922441373`30.*^-14, 
     1.31725418585589053361156108291857186804271132`30.*^-14, 
     1.98964312425082356614198468531766597363921029`30.*^-14, 
     -1.43391054903958549510250669765788203780302916`30.*^-14, 
     -8.2838162321135203157746792647444052520151228`30.*^-15, 
     1.12830682669980068465036225795501895388551042`30.*^-14, 
     9.744722308484661651533591823410176816128952`30.*^-16, 
     -5.9668576224253361434080589726735211430889045`30.*^-15, 
     2.4087789174086386475504974831141543632716451`30.*^-15, 
     264.15540483911935708557358109104520775857`30., 
     36.39338835645092462321711207619706390195`30., 
     23.87514832937044526514586049817655746022`30., 
     5.5077555015030941241771905177693993988615337698657950498816`30., 
     0.3191166746724121773649396267647442547434735873186678987031`30., 
     0.1341685378432482615601117346898185028307560363480232491023`30., 
     -0.1883760277719158734584911529983755339962370920342104491251`30., 
     -0.0464099161498708220832296679467062905000002465883107528531`30., 
     0.0248341993630934749817600889883111763996691942004137749373`30., 
     0.0078219336597075691532009521767567829193165777822468984122`30., 
     0.0002224907648622441029192051213330216954067834142020724374`30., 
     -0.0004019011506551594617330834216498289809080700703442215945`30., 
     -0.0015513497130428010166299668232275957282445986587229649861`30., 
     -0.0003856719684305985070158964809931916349428715612041930444`30., 
     0.0006167356887009604737320280591790217156356886466678267216`30., 
     0.0002089647801480657591313934109931499122884948443882242434`30., 
     -0.0001310812281481526625558017370372540221854839392297601939`30., 
     -0.0000619353248819502222964717664881948372536540541016760866`30., 
     -5.8953901073380094188704364500048885728075079025301691`30.*^-6, 
     7.0775008415761785224417270413145181934180791930361505`30.*^-6, 
     0.0000213776703465076515705012005030389035227683155906175258`30., 
     4.8433836321293676973842961950017317865541484349218145`30.*^-6, 
     -0.0000121568634369563028836817388833407732045474156883902612`30., 
     -4.2284588433395380395994449984803909289599078346484`30.*^-6, 
     4.2909322688195463201633740124847378684534928960442552`30.*^-6, 
     1.9925188422555401061396831787676990068961630921211095`30.*^-6, 
     -7.098477770128255513234207570426218713932544916185081`30.*^-7, 
     -6.037421250450434357695903359272477183811927764886305`30.*^-7, 
     -3.418955288754604502656386239735459462771892016185658`30.*^-7, 
     3.89525900869325764556823202091242350036489574797259`30.*^-8, 
     4.118141996304033691637362639551626288712027347487858`30.*^-7, 
     1.023200361978010240904169043520298142391357727875734`30.*^-7, 
     -2.488228633376890648222750900527492005339572873852692`30.*^-7, 
     -9.17183076993205597103114814637398566414496456177322`30.*^-8, 
     1.060746810071701652102588480321279007445484216716406`30.*^-7, 
     5.17032873768295248943718742053399787364646393062414`30.*^-8, 
     -2.77197333312841788460005645037997959705503128225179`30.*^-8, 
     -2.11549426925159608622584544919983082911210373934502`30.*^-8, 
     -3.5149043046035699433232431515024527293939309416915`30.*^-9, 
     4.9946436060529342500569197194407568714616590175891`30.*^-9, 
     1.07157210091224897071282492130671439364675822110619`30.*^-8, 
     1.3098208303819948787298227790155318244065628381989`30.*^-9, 
     -8.8907655980890171386886541789776316056910542049184`30.*^-9, 
     -2.6565893455207946553828907530537444358590646382862`30.*^-9, 
     5.2594210768326587992959201082871496059962599787165`30.*^-9, 
     2.1473003251022859178993966810460592588045800208007`30.*^-9, 
     -2.3891565802618308114717482935866152301426881784134`30.*^-9, 
     -1.2800049543509085538405809239090687886738459467807`30.*^-9, 
     7.158685157779454778271324706383122870126926769767`30.*^-10, 
     5.957990927281161334638032738526599551611057704035`30.*^-10, 
     4.59587676880832034157187607950153208310341824734`30.*^-11, 
     -1.888826215914639792292823210058734412195859360798`30.*^-10, 
     -2.816663190014779359772611235681291770570519233912`30.*^-10, 
     -3.1980777302150274332005435169410506172906354044`30.*^-12, 
     2.767190869071638531361103362605280346175660544967`30.*^-10, 
     6.74355194177980953032243648028792603176755480546`30.*^-11, 
     -1.945455511229415323890246314116213816590375429337`30.*^-10, 
     -7.04200647674917905402096228387181998213300598253`30.*^-11, 
     1.106883567457668986205119940169163101318564626601`30.*^-10, 
     5.18423276785079971935673229739279990060716993438`30.*^-11, 
     -5.01062714758879536710644484912906454825093149534`30.*^-11, 
     -3.10516577673911539301635304425501700758521778064`30.*^-11, 
     1.45502728985940679574633408256517360585807623505`30.*^-11, 
     1.51714180072472335367417017917586722359123972646`30.*^-11, 
     2.5173880184534758405315949706453914494320844454`30.*^-12, 
     -5.3016153782089466070558716282797555620387872033`30.*^-12, 
     -8.3089153136465818326155726531747378632738116881`30.*^-12, 
     2.009229746174385333644997431161611888883441578`30.*^-13, 
     8.4890686097821402655182119025317762745938913566`30.*^-12, 
     1.8239601831222648118651675675068860845242419981`30.*^-12, 
     -6.467767194689389816471091214939379596043081213`30.*^-12, 
     -2.1817300978648304177185878325583645805283475494`30.*^-12, 
     4.1447819189709679100646535154734605605550454577`30.*^-12, 
     1.8109893833384911983853234006049854712703969623`30.*^-12, 
     -2.2246498717863798692357047539969471238828173274`30.*^-12, 
     -1.2434354798109421124778385051143661684812965524`30.*^-12, 
     9.502957893971303134117457034057473258934683455`30.*^-13, 
     7.306342482755854545085116820521074855543185112`30.*^-13, 
     -1.952056173798262636824217243998328150939354229`30.*^-13, 
     -3.554538082341698441660647706033531292323215439`30.*^-13, 
     -1.502648269688191900949477176102879701274375143`30.*^-13, 
     1.212767364445368361626055012913274735079553659`30.*^-13, 
     2.776596840750707919633542612465565348779218889`30.*^-13, 
     5.0146898743748390450923325042987783848255275`30.*^-15, 
     -2.632956261550399232541176601292018830473838415`30.*^-13, 
     -5.77227672354099478465981218655120166594618676`30.*^-14, 
     2.13497629621397414921422764087597184056097454`30.*^-13, 
     6.97184828586514552793898326982331295713020205`30.*^-14, 
     -1.401954144220044229389316055326844479125482441`30.*^-13, 
     -6.04652606844017184382680357726441131774899367`30.*^-14, 
     8.84010153020773692084905101953411207074349775`30.*^-14, 
     4.51737995700719473950252231577919410529403736`30.*^-14, 
     -4.16152479347391107125174249112105132365644923`30.*^-14, 
     -2.92222769203394529707026417681559456983822492`30.*^-14, 
     1.9025204792048317690234762801091115021279154`30.*^-14, 
     1.70749604643448926943587073084342239037154248`30.*^-14, 
     -1.59344514132469311552089282193762842147966`30.*^-16, 
     -8.3246383196668905826319690335447967785235097`30.*^-15, 
     -4.0082092006705101259189972654930308008575533`30.*^-15, 
     3.3695781742657268574707502640778185778700858`30.*^-15, 
     9.3394461852723998461453064195429032336583874`30.*^-15, 
     -8.29078249478945656939046106509141974865749`30.*^-16, 
     -7.968151645052152265678692705789041752221235`30.*^-15, 
     2.78377565504205973716257807184883453960929`30.*^-17, 
     8.9593650742973781231114380940288818774831922`30.*^-15, 
     264.18076066719672343491613297553839832926`30., 
     36.03096893877135178860888272946783598342`30., 
     23.91763141373716827890612327518624510711`30., 
     5.4551788343887871972662332951136841722580592470045216473088`30., 
     0.3269725724102929438082237221728896276367119595732199149123`30., 
     0.1332522445826117081255516621229061547378533965364908534787`30., 
     -0.1882242583468082907418132722915228359432009523137594284232`30., 
     -0.0459847750503484382001590577197590252493398500963191282972`30., 
     0.0247668433256016725498265435103946106812321106312958472376`30., 
     0.0077417477176445170615744037487427648222160371993404321618`30., 
     0.0002382478780564785259330134943480399679144915087627509637`30., 
     -0.0003950018195691813273213668887905548655675954632478274528`30., 
     -0.0015535749325762443933360826932750841957692771707624232035`30., 
     -0.0003828016610891050577273529962753694230797260208600525771`30., 
     0.0006164494691056624933157607266835007182036120390577604346`30., 
     0.0002070363293674456718250759034411909290417528488717224531`30., 
     -0.000130717323819863291488667736213626094696692069703306316`30., 
     -0.0000612804706435405448731013342376616062932967723112948475`30., 
     -6.05574090038698413997190102790638821742355501539827`30.*^-6, 
     6.9647088660211033349754895225976200566533448640318647`30.*^-6, 
     0.0000214204385085314216667675639631688569796036699257226669`30., 
     4.8149219974228036165870159983709237582234114107870902`30.*^-6, 
     -0.0000121586462134903845974754702068512905386374714682236662`30., 
     -4.1919626454415646187387251090679251070552599488179623`30.*^-6, 
     4.2848192016567057508896271288818011183751830751713772`30.*^-6, 
     1.9728694371346949940259426128097973139837975980637756`30.*^-6, 
     -7.052506420370530152876303357226493728179095027420611`30.*^-7, 
     -5.967485600900682229991423309098079590895479766279984`30.*^-7, 
     -3.440432404079861160187520674932533490192018267783764`30.*^-7, 
     3.77800077574633147999018574096552443230017706326063`30.*^-8, 
     4.124780737572488951016979229186457515410102978955479`30.*^-7, 
     1.016985281700656666941882823465290262220424454237821`30.*^-7, 
     -2.488660784759890345929948713985700672355611088268807`30.*^-7, 
     -9.09432835894347715029189328757845523761583908983028`30.*^-8, 
     1.05952308267472234307027704079424385585064522599282`30.*^-7, 
     5.12061009393475740411464928194954610780505815115938`30.*^-8, 
     -2.76047845385596160374383658987924530025909226562376`30.*^-8, 
     -2.09235567062442270406959523989456531215821094377162`30.*^-8, 
     -3.5837726772077423561583481857414559085175219617496`30.*^-9, 
     4.9215044022553691186651849926654528450037929321199`30.*^-9, 
     1.07465502366369240760056562377469140017399011823943`30.*^-8, 
     1.3124649164215152014127706380690207372101350352884`30.*^-9, 
     -8.8998435595777572362191180974338041092607632061397`30.*^-9, 
     -2.6380786270496690244784325529243130878383210606977`30.*^-9, 
     5.2590119531906096190036968120447996773756640203938`30.*^-9, 
     2.1288359889926009664376290580058705096424342108338`30.*^-9, 
     -2.3860338918212306530644145860973442504104682972653`30.*^-9, 
     -1.2676589911730229182077561621301416005039131460117`30.*^-9, 
     7.129173612647226718528104511689785159594077271585`30.*^-10, 
     5.893351739567792744514312777982291892901764329429`30.*^-10, 
     4.79217623958480745025519847225474270154861310794`30.*^-11, 
     -1.863298486839072174447801605559422399204196286604`30.*^-10, 
     -2.827076359867766504662562735049694201285044763812`30.*^-10, 
     -3.6839557888184272329987038263691148218676518959`30.*^-12, 
     2.771394462436672934065698965374585424373204791461`30.*^-10, 
     6.70775193206033000061924837919197275672995023579`30.*^-11, 
     -1.946335939091609676664993790438228574032379520145`30.*^-10, 
     -6.98719371017939303790013094561673735980792950704`30.*^-11, 
     1.106332300187355473179326822495395841987288005901`30.*^-10, 
     5.13791606509643369816288333929071589532592052569`30.*^-11, 
     -5.00169369630043393344289768908102645439038121298`30.*^-11, 
     -3.07449984801759884567787978363456133527494449956`30.*^-11, 
     1.44706838556977967590383039717482211711085804767`30.*^-11, 
     1.50031351395823427136294572414421466808518286109`30.*^-11, 
     2.5710591939702395650423441803450347260139537519`30.*^-12, 
     -5.2288582841979019726845504767299099535323332146`30.*^-12, 
     -8.3405390419960741614723909561978799938697394479`30.*^-12, 
     1.82577554543074841457350159053213928708902093`30.*^-13, 
     8.5030906906070837330577688296413151269735726368`30.*^-12, 
     1.8164264879805781795072936491320102522001254356`30.*^-12, 
     -6.4726716341224274605054831093003920016734207956`30.*^-12, 
     -2.1661362030703288930436452855853103365097013785`30.*^-12, 
     4.1438720292719242513288953673052816192658730168`30.*^-12, 
     1.7955530548419329375362465618592881737426797229`30.*^-12, 
     -2.2225482123309435950498411974130935241544129993`30.*^-12, 
     -1.2319032926339427079470465500450454536302320677`30.*^-12, 
     9.473547924370658368500696623859975944986460522`30.*^-13, 
     7.230284299017092099873734152053013746779410695`30.*^-13, 
     -1.933110777254232598417247646190288472100074505`30.*^-13, 
     -3.514201351219615530004844078360708094506554944`30.*^-13, 
     -1.519593729208619294317556908617871792001784377`30.*^-13, 
     1.193760866396627849530349929933263360725197396`30.*^-13, 
     2.783378564775167759693454009723612684209665123`30.*^-13, 
     5.3756096409379200135575259872688788617453936`30.*^-15, 
     -2.638907753475216844403504666323559631607441887`30.*^-13, 
     -5.75503331589347700874540532598549921524127644`30.*^-14, 
     2.135092610459070652835376686298107159025620273`30.*^-13, 
     6.91593067153985313490198024908515307455429539`30.*^-14, 
     -1.403106595464962237252199357738964710866294314`30.*^-13, 
     -6.00122920238986460164687063436756280813539321`30.*^-14, 
     8.82358200970226636869506987151768120593278806`30.*^-14, 
     4.47086492062858449276992694197492070070544384`30.*^-14, 
     -4.16075553383566453869437299916264958116327034`30.*^-14, 
     -2.89644463416778210493544673457087473604920057`30.*^-14, 
     1.88873090965748748221469837751063579380037147`30.*^-14, 
     1.68519383441435983563311554212881129407765219`30.*^-14, 
     -1.486237822917582939870622543876897304000455`30.*^-16, 
     -8.2413549753354378123763367702445789049093727`30.*^-15, 
     -4.080456023524883622977730118034001828823314`30.*^-15, 
     3.2955709870980960540555549997770096341374023`30.*^-15, 
     9.3381831868831853579436164926276071936010008`30.*^-15, 
     -8.17525832841330815114540366957294267944982`30.*^-16, 
     -7.9925119290328713686339092802858872934320371`30.*^-15, 
     1.33344405688184820738067959996719610144033`30.*^-17, 
     8.9604941679677918424905664533339305475856978`30.*^-15}
 
prs[{9, 2}] = 
    {98.68818695823891325397219920664440009115925401372118527733`37.5, 
     9.3122281583799270561068995473204439434655621379639535678782`37.5, 
     -11.9306999587259237477665650494114776654767194229805228042368`37.5, 
     14.3997995324063595928080683605377035261816860969083957435434`37.5, 
     -16.4373869727787836712512268570113953802697229240087075253797`37.5, 
     17.6942447843665471735107818394986155426185686410587628571603`37.5, 
     -17.7368694431592943414553825166198274785583360016537621625352`37.5, 
     16.4283940161226467640773303181267671888171786000714297468498`37.5, 
     -14.0342549967124865543128868751095906844927205668526369111151`37.5, 
     11.0835256031680918906767292448808879610553714080680190240462`37.5, 
     -8.1359106203660030801054668559950344443369592011256206114628`37.5, 
     5.5943130787792062134925617435207062686353449815714397024872`37.5, 
     -3.6366194180403078910640445714512203774532747026757059374029`37.5, 
     2.2550582796395706585476612534257488834000966364001135712644`37.5, 
     -1.3425161960574371740179886076355997236655394516620033169677`37.5, 
     0.7689899903341729222050316178609030729746494037411096094784`37.5, 
     -0.4231997085181712406623436572832531276753111143772625144625`37.5, 
     0.2234858554600309053843677973058825893480236672504470777416`37.5, 
     -0.1136761615967533932875885151417202033078674941241236150658`37.5, 
     0.0562670935804583537858089381800313396329641625419437796516`37.5, 
     -0.0273688000143483373753233597616562478979442823054835316869`37.5, 
     0.0130310409419358194939394965838098805822560095388925727361`37.5, 
     -0.0059464134855976038044257822934225447023792647674264274126`37.5, 
     0.0025574504385207334937602109867092244293719527601516042683`37.5, 
     -0.0010681500456772131505957804978250211287295036703516128676`37.5, 
     0.0004732719324584082079465808145369342038692238386085065223`37.5, 
     -0.0002259943715163288188388323091128417205913455091199071329`37.5, 
     0.0000966340439141194279345060383317665362995032851748895136`37.5, 
     -0.0000267875098053784235264260286827522883359193105582775568`37.5, 
     2.8374436471601642521237658497815290922688340291045255`37.5*^-6, 
     -3.3564480878883740008671761349578813019909984861350467`37.5*^-6, 
     6.0452395260776535169946930356651166757940691975455529`37.5*^-6, 
     -3.2146121124801236480998569039474996841248620984225891`37.5*^-6, 
     -8.168304486215277121174863753605326276761911097838564`37.5*^-7, 
     1.6469075517852155392087888957359025785302178427591852`37.5*^-6, 
     -1.349525865029630228459667232989677863251297483048852`37.5*^-7, 
     -8.46525598180247659848439722306363570672351226518385`37.5*^-7, 
     4.309630556671948464817016383531404222429003323281223`37.5*^-7, 
     2.697787886667282524627704914146430704724253375677855`37.5*^-7, 
     -3.383173161476788246692159845237055881765565046205215`37.5*^-7, 
     -1.12757353147166087092991940015657822925465144845293`37.5*^-8, 
     1.907820346204123559483045605619715219411602443259375`37.5*^-7, 
     -6.98013071949235524742750152342057355293103379269808`37.5*^-8, 
     -8.01087751692350540676607442703060906257751340813769`37.5*^-8, 
     7.11761320422716755349381191210164160859779858433892`37.5*^-8, 
     1.91587199039111648741099273173179150006567541005571`37.5*^-8, 
     -4.892663975146527998744146725752426459657499151601`37.5*^-8, 
     6.4065319363670121866324497112554053729767833978191`37.5*^-9, 
     2.68256944258129904941220717114584682331075656286988`37.5*^-8, 
     -1.26833350504821677017442167132871107324950074714766`37.5*^-8, 
     -1.19573566400926870112862401770351406752658381443576`37.5*^-8, 
     1.09488808163767839716989751790842469439891205245403`37.5*^-8, 
     3.8978673016274615887213015729116148233943969054648`37.5*^-9, 
     -7.1153512659035081500825164866214359135003137742137`37.5*^-9, 
     -5.40439782199437045862142082204271300413730258072`37.5*^-10, 
     3.7934285794487688679024127645670162822307260718483`37.5*^-9, 
     -4.079617878933928106618463863903310169875618973152`37.5*^-10, 
     -1.5684422793794916285817988378828378561293121135251`37.5*^-9, 
     2.442661600229042190516531736437083695566577285825`37.5*^-10, 
     4.029856535320079675969556603864985700768482597678`37.5*^-10, 
     1.144896986566221702445249408048986421499564014845`37.5*^-10, 
     1.096578985806355929162841164029650359587392227871`37.5*^-10, 
     -4.561729333470426953801335636830609551970385423749`37.5*^-10, 
     -2.092126080470349828431535021797553039372434607248`37.5*^-10, 
     5.679859288968828566108757820019356050439030694273`37.5*^-10, 
     1.681995774386382367555781980736771950029652041216`37.5*^-10, 
     -5.689970187889673493909447227069958030940058169694`37.5*^-10, 
     -6.0193906839311459659025295384225303897099321932`37.5*^-11, 
     4.160544542139753185018871893921157552045812165291`37.5*^-10, 
     -1.840417424827179053887097773914181521077738381416806067133399171072`37\
.5*^-11, -2.286817564504100704456586974611777371229254073604`37.5*^-10, 
     6.56662684174123349690505979152494314720363131171`37.5*^-11, 
     9.3149710187375062469173376768382269271909472927537928421955`37.5, 
     -11.9365373510333034866650739111855953616783693272445931771472`37.5, 
     14.4122021509416498295683405035898531488392184717404314563778`37.5, 
     -16.4540848227657259626651532820827306777994255751335469272545`37.5, 
     17.7124623746876229648354920036993673729392741935793139852914`37.5, 
     -17.7539695098021128777255368761039983372318963888407186111761`37.5, 
     16.4427861249026447515678818246021160503651850016529797874722`37.5, 
     -14.0454144000801245430649269461678450250108130508669465287811`37.5, 
     11.0916454433023554392558083075889771732252072541315418541762`37.5, 
     -8.1415215180359669217557938932747503480528211969009657824043`37.5, 
     5.598016129997174300157374262735669083705326300251610173537`37.5, 
     -3.6389551050341251720083232906826393162088391237061029170737`37.5, 
     2.2564646828016577428536216300890252380794478618836930954161`37.5, 
     -1.3433253206485147508629098264339949976140090555370711513739`37.5, 
     0.7694370550433393522196143566863236353873389276074756018594`37.5, 
     -0.4234389738807752425828975080901792272734381599319576803489`37.5, 
     0.2236107173394254697601055192898515706726983276975449824163`37.5, 
     -0.1137395850310331307378745829757404330617212469532712266132`37.5, 
     0.0562981371189167073374447308649634039072042993150050549133`37.5, 
     -0.0273833415481644875208954130443144845066665037463272660308`37.5, 
     0.0130376437727095583215150158087778818466888701173887806459`37.5, 
     -0.0059494195473620262003194192492863897392680506160870273245`37.5, 
     0.0025588424671027943153789629240880244037575362497970524592`37.5, 
     -0.0010687704661980758807993870382581994829901914244281214738`37.5, 
     0.0004735130751696543826130545646492730707164948161915235017`37.5, 
     -0.0002260749242090172482970520929802339898916100188531792846`37.5, 
     0.0000966672127556063980533625458058074426487250467640077156`37.5, 
     -0.0000268097012674449785532526923484837975622327441682975051`37.5, 
     2.8497826281947827971155081116964692709299440792942956`37.5*^-6, 
     -3.3584630277401677147152360258716956136353439521934696`37.5*^-6, 
     6.0430277498435980260290368566571239127326288212104296`37.5*^-6, 
     -3.2138518764899110491623533377215725528750521413101172`37.5*^-6, 
     -8.156060888670301483311025673113391831332153275578637`37.5*^-7, 
     1.645872224766349373034713210923995693496552749264967`37.5*^-6, 
     -1.351127381652016410436989300917869560580420288418057`37.5*^-7, 
     -8.459534518107808823883450201805868446034287577300142`37.5*^-7, 
     4.308358984760836154332106828210179299068253785752723`37.5*^-7, 
     2.695249153342716034941042575312229857694964202089456`37.5*^-7, 
     -3.381601641338558195454815463294715840854326166099852`37.5*^-7, 
     -1.12019227267324742499387346640932045893367657512683`37.5*^-8, 
     1.906746791761777615902811471344034422654272830100408`37.5*^-7, 
     -6.98019280969495789733919340973302646631535138386254`37.5*^-8, 
     -8.00571812976094703248210760905078698942969711624571`37.5*^-8, 
     7.11560334665802099980748505004117788318016033374951`37.5*^-8, 
     1.91415395639441341419377002317090498683359375400961`37.5*^-8, 
     -4.8909833246143014435114555196076608813039365407079`37.5*^-8, 
     6.4037922358189553677256013537285336504328080415624`37.5*^-9, 
     2.68156755520838425262611908087565930765906702039401`37.5*^-8, 
     -1.26748467989371850212085537016552630362067981324476`37.5*^-8, 
     -1.19550178936514080174513478700870854579343508204052`37.5*^-8, 
     1.09376596304807670377062550361839868015918329311661`37.5*^-8, 
     3.898744001070358767234488384216617181007729138859`37.5*^-9, 
     -7.1063190963944617077195689388960666438521534515092`37.5*^-9, 
     -5.441379012131038085738118168825953187045439471881`37.5*^-10, 
     3.7845536185875589830031302029140289757232853013004`37.5*^-9, 
     -4.046507696909944225468102699315888675305647567177`37.5*^-10, 
     -1.5619358906952269846066055288708749351293894066064`37.5*^-9, 
     2.403491460613554030674204546060410770856114720235`37.5*^-10, 
     3.961517321842487352549793735573045687626874251588`37.5*^-10, 
     1.170267919308514583418269089606849394990923692979`37.5*^-10, 
     1.149404218865667361764021198978796539457909283962`37.5*^-10, 
     -4.589082776416701960074346416705749932493834368833`37.5*^-10, 
     -2.152652094903757789340032154533522272666556447789`37.5*^-10, 
     5.693480706983218233445113495612602679760747154324`37.5*^-10, 
     1.731731174648287357191634441346378504823963760398`37.5*^-10, 
     -5.706237204548237330253352971419192347987051172063`37.5*^-10, 
     -6.5967553759712720517400634468486592429454057233`37.5*^-11, 
     4.165172429134539863868132593696310845803307545498`37.5*^-10, 
     -1.335618745098209646348793635167195961475558706375340466478571134649`37\
.5*^-11, -2.292643653941917960000094760735220201837172320836`37.5*^-10, 
     6.02550981380432203549184746542056469111750491117`37.5*^-11, 
     -354.9359474254946901142290649629396295225771596501303186961239`37.5, 
     -5593.2266014376432695727008982103539689709611782776399775750058`37.5, 
     848.718374615278732168456753596043945849408658053385874599061`37.5, 
     -658.1055027038691644524738595476626601832536512782009944793439`37.5, 
     143.3052779299172842252007476269570972077213732389345355460536`37.5, 
     1.4373895835003043964924899260657131013519244549883146880183`37.5, 
     1.3391005402389834308842177430848798417902967184794194656855`37.5, 
     4.4464783624245748516380403192793150767318089227988617925046`37.5, 
     -0.9874181344113053313478009933816633185567854442874357761947`37.5, 
     -0.9877312861084435194356526963901866974931794483511795156405`37.5, 
     0.2551988781169996180428713791871881232767875784198559458922`37.5, 
     0.1350611308931401276964181050245714796945336487206365772647`37.5, 
     -0.044842714865300980960455170832172136809639535651118755319`37.5, 
     0.0126427191491894791747673950755452465520975836791444948925`37.5, 
     -0.0001516459584591292836330335495367283746450616015943994135`37.5, 
     -0.0176019019412444698826743388892922957430479404686647267047`37.5, 
     0.0044785822970535323300765797694390487663762963282808215228`37.5, 
     0.0074515065064849779868196549040380331604164684605295148114`37.5, 
     -0.0023651074791026219590849191681459973519960107356312003426`37.5, 
     -0.0018618964086245049803387395805234377406110034726491199706`37.5, 
     0.0007565920493149509536547460070115685356722626862566306412`37.5, 
     0.0000329584067339346723698873965848685477978479762589228408`37.5, 
     -0.0001075919129657303909677813544471717091797501482778824913`37.5, 
     0.0002770381639779022066707741583708115991868454975020302445`37.5, 
     -0.0000564119847145645309183041965209190627310220263193674834`37.5, 
     -0.000192246138943449098404002253286190226056385414726502885`37.5, 
     0.0000588295540610960075148875955144107774531186572372712908`37.5, 
     0.0000836811501897967146778812079210247542158972226579857407`37.5, 
     -0.0000317293326102239406592049579093200325954274445415434321`37.5, 
     -0.0000229774845818411521062525399438175465083037094875502236`37.5, 
     0.0000117496175424796862680953844128957189388275623627562021`37.5, 
     -3.781585264365802098065910570037437621651564895108155`37.5*^-7, 
     -2.2049192610723978954790896661893906067870274294946357`37.5*^-6, 
     5.581555333047841639084374610821525988817327038494959`37.5*^-6, 
     -9.619861149760122369825194635232013376266438623353062`37.5*^-7, 
     -4.5614836412040046832450651475314948059163526859109142`37.5*^-6, 
     1.3621149634830915016414082600991507423530464812528497`37.5*^-6, 
     2.5001835579628492342837166330243702749053067634073587`37.5*^-6, 
     -9.392667473327836887741952803426325870105947476508073`37.5*^-7, 
     -1.0059053957921155404181105840532182415579498742859889`37.5*^-6, 
     4.760505896000807102156748092064325784733662086651505`37.5*^-7, 
     2.203494985102431259835145517168450525816767113421217`37.5*^-7, 
     -1.741021924601262380568932981914757748284053861368111`37.5*^-7, 
     8.14930734963252649453466313288354808358653255703318`37.5*^-8, 
     2.63828093996764623082187639001825215759983682483928`37.5*^-8, 
     -1.466324342967432522149201265863575256966520981465902`37.5*^-7, 
     2.75791393223536269870765426076913621215624206682904`37.5*^-8, 
     1.172069460479816385060853844102236883378655810156104`37.5*^-7, 
     -3.48679727274498708337332658637787273064254872923513`37.5*^-8, 
     -7.29768597066082072197142692791716257234814250869352`37.5*^-8, 
     2.67799503285406190001241360131657080467712061397047`37.5*^-8, 
     3.53108572379002731741391070884722837298896346707837`37.5*^-8, 
     -1.55854228226820915307871353160841325934614804788782`37.5*^-8, 
     -1.39525652210907621853135666982581326455146945496654`37.5*^-8, 
     7.645807476337882503889258830531642723372659090704`37.5*^-9, 
     2.0483108107530829496565241359842369669395554757945`37.5*^-9, 
     -2.4394102175877595843935827810535137783531869449095`37.5*^-9, 
     1.5119481925303034004723978120353141912492732491217`37.5*^-9, 
     2.346717091793002380180416938861897866961863320136`37.5*^-10, 
     -2.7928441645933639806460734794804764700277509051785`37.5*^-9, 
     8.143586234404794530974744312095633185708703579781`37.5*^-10, 
     1.8171185482182994956782138135713099932170276470937`37.5*^-9, 
     -7.910066989575860074777961532674640050146444704412`37.5*^-10, 
     -1.302522784653621420340519809442576349216567570009`37.5*^-9, 
     6.949622236275014983346531582130998260225390701853`37.5*^-10, 
     4.444179344430315089679678481129104131180491488593`37.5*^-10, 
     -3.905500969385978617253729798954905410989711017847`37.5*^-10, 
     -2.303249019024488064041293316937172555916831988497`37.5*^-10, 
     2.40901196597226023483475163089170531395623992334`37.5*^-10, 
     2.3663787724557141583433306346188840931839953935941640151785272501`37.5*^\
-12, -1.287794455432086452622270801943199393947820360984`37.5*^-10, 
     -321.6209449456340780774139040090380738409441588856280197828949`37.5, 
     -6067.8014415835753613343686143152688761359476444609276100146908`37.5, 
     903.2699129663714572876272404117145963702820873546719810695808`37.5, 
     -716.934063107443538903015407712421485964582769036417131802957`37.5, 
     152.0324282825464369128451319854454749684790428771903708605939`37.5, 
     0.9789670648413734193780281599246745262410894839522436261542`37.5, 
     1.4284705472972312427544303134027525162563220966939125833516`37.5, 
     4.8203371124479768314138042814651013226820847800773345347267`37.5, 
     -1.0445751504557327119223950610431334777193832452147098000367`37.5, 
     -1.0678364154551368397826115727316249733750407082686420797323`37.5, 
     0.2701031871216989197683427919712164553343882955575385950447`37.5, 
     0.1453059279081345935467654256230349616557805748913708303975`37.5, 
     -0.0474975712766340590047883060610126407954015475803043343746`37.5, 
     0.0140074474615919056667784992025718217554171103059428371808`37.5, 
     -0.0001463336645838704772711401280665334702322178113252904987`37.5, 
     -0.0191283698229282558930016100473097055411152093153596783186`37.5, 
     0.0047373487232425134384581230897621521886610040649613891206`37.5, 
     0.0080692784091529955884395122107896061376290567901548336754`37.5, 
     -0.0025035272860392189077710619995404203152223770930552894222`37.5, 
     -0.0020075280032459977826638321962342875117311733678778941558`37.5, 
     0.0008013355320673296903294569696329280541942784638145097365`37.5, 
     0.0000303887413449880722066296427826618107901844551712013991`37.5, 
     -0.0001141703206384102767062183592458137176159814072981084679`37.5, 
     0.0003020100969606030513984722944523701401925147883288789684`37.5, 
     -0.0000596091029338010952924639796470618310519074077766971169`37.5, 
     -0.0002086095639145722092029443914519465767631102655924491968`37.5, 
     0.0000622531756339342933825447617427281623510222698792384683`37.5, 
     0.0000905394412874529021708342228060873459811600621838437438`37.5, 
     -0.0000335928594067337936805150107264502475396161705175014511`37.5, 
     -0.0000247355878200285782364368449052147569862352244789190943`37.5, 
     0.000012446670789791604082330327373288432905349325118389108`37.5, 
     -5.065046987061668495600803934261766217527996312778009`37.5*^-7, 
     -2.3397178763648422276988287587094377389829639810647503`37.5*^-6, 
     6.0890487357701541963587760348492149768482517967643686`37.5*^-6, 
     -1.0156132692482915950998615653563504324254676144575498`37.5*^-6, 
     -4.9534020756214347554017167053750256592941979557893564`37.5*^-6, 
     1.4411818959936941070518977307250280229267233957935938`37.5*^-6, 
     2.7080914162181621346439860436854466893343611569210919`37.5*^-6, 
     -9.942250915712710882483209908609922551583949288815675`37.5*^-7, 
     -1.0860810373058249554118891001477052079813238431818813`37.5*^-6, 
     5.042162249720742509862966243592970210794062847485924`37.5*^-7, 
     2.356238878282833876082950564766662646951418410335806`37.5*^-7, 
     -1.844649325652086315501697146943148092640752514356351`37.5*^-7, 
     9.02332441524783180426116279709841927129023498954822`37.5*^-8, 
     2.81055117806956961038591043190507500696471266914559`37.5*^-8, 
     -1.597071236020599902022564141940300746301162269260969`37.5*^-7, 
     2.91595696572664183889103880214751917289426301346177`37.5*^-8, 
     1.273005967726446056134537937344760633049767343733715`37.5*^-7, 
     -3.68543382487383406105032276590021620813236380742254`37.5*^-8, 
     -7.90408967089054996743114558703060399958991011186311`37.5*^-8, 
     2.83689733814359859181391107879334922401309328598648`37.5*^-8, 
     3.81971410144732914445144171879253861232459470676541`37.5*^-8, 
     -1.64823296499463586760640480925265129918910248986278`37.5*^-8, 
     -1.50070783483149242651619401018841839440386061977277`37.5*^-8, 
     8.1182266674192800993932956897665262792436473954331`37.5*^-9, 
     2.1739060568032107999789495190703441321669269708452`37.5*^-9, 
     -2.5754948861219335967317272042990946512717651576425`37.5*^-9, 
     1.688943465715302862289636442742033534270125207512`37.5*^-9, 
     2.664649842036802183892692484258322003579295665185`37.5*^-10, 
     -3.0304593191292826065312917756761464431569146926108`37.5*^-9, 
     8.649366906092296410007357195962730527636195317306`37.5*^-10, 
     1.9827462219055907723481293962317591914831993828753`37.5*^-9, 
     -8.243503076875613280106362685536191554082330793574`37.5*^-10, 
     -1.4034216106572257322617000747036291484834198638163`37.5*^-9, 
     7.348423766043460752332767450550425065297733452636`37.5*^-10, 
     4.838187266039159242395494419996187159060843384792`37.5*^-10, 
     -4.034759609584683777191200199365431159546797733257`37.5*^-10, 
     -2.439560305837554403292181138750065973224053170126`37.5*^-10, 
     2.50856367460919592312455582631463137081689594472`37.5*^-10, 
     2.73462745503305426718671322415145687805320361717879930703963005479`37.5\
*^-12, -1.290650798313739898979517098729063377457401114712`37.5*^-10}
 
prs[{10, 1}] = {69.62886541494722661459554929004396561176`30., 
     12.9150579191854521542037238905067477900949200917006114619391`30., 
     -15.7031284396253824577028145130319632674745282134480426893312`30., 
     15.9245876615354536663868780210490999115196720402548230455296`30., 
     -14.0263930918604454590858383241870938411500712979036784033792`30., 
     11.0408802215590257251896364782747612010508384548349708075009`30., 
     -7.8616048403738033872102231674277693449410475105485905199104`30., 
     5.0963116068403936210404076735969554689347718662109878288384`30., 
     -3.0238874313234172260186422012528263321560337943185048512531`30., 
     1.6529828153777616355729348292010294302946152264327455983353`30., 
     -0.8407190975419544577980211758869267038022583223907575400562`30., 
     0.4036399733380948542853474341835332017399477049318540052228`30., 
     -0.1858735670979937912627160536195969751333129065136786036515`30., 
     0.0827527740579238969459083352774394499188582169516012107401`30., 
     -0.0352730381709706707530616490191045847747878695978417097913`30., 
     0.0140470044927635333688409042627205797130733260889167208786`30., 
     -0.0051601063584154115143443973633268859473556110045919550588`30., 
     0.0018442069358794219058999647150719881561688258043921069162`30., 
     -0.0007351051849249186043578728178447760423939048469579534664`30., 
     0.0003267447887955874944162523230250477004620954152802735404`30., 
     -0.0001184488503840796709329660253158748420243433425528208719`30., 
     0.0000145668169065651270522885183839569087244013151016741704`30., 
     0.0000101166615287111746641395333782487936019088592109825339`30., 
     3.661358331012390962591995267916827887242142641622017`30.*^-7, 
     -8.2792207154243438317180142414933698888963072981693117`30.*^-6, 
     4.7120960542747751929202257541829212852336936804892254`30.*^-6, 
     1.2922654703732503561608786308502919201942158613621696`30.*^-6, 
     -2.611022391302660097464281352383647750418537964365281`30.*^-6, 
     4.909756179732548403171069488734405053113709455853557`30.*^-7, 
     1.0320870077557877222058330675755353930749051463312958`30.*^-6, 
     -6.754873624377157346989920993260774151780089691853811`30.*^-7, 
     -2.145342059136112218147192863634950230399182050162669`30.*^-7, 
     4.207564689402604452515700224160899236965668070004647`30.*^-7, 
     -6.80046210253095071169906916079902063189721128775673`30.*^-8, 
     -1.834986981216023802599785835246420340708236192750212`30.*^-7, 
     1.095127325616602701286277363188599704052437156021272`30.*^-7, 
     4.99532249777304730590046108351262492098959556212729`30.*^-8, 
     -7.68850633629709571757932444133833111642943437430059`30.*^-8, 
     4.4374085303456572842296596250108911934791861486567`30.*^-9, 
     3.88744648837797626726210461692478994348112459054082`30.*^-8, 
     -1.76090262248795839252493671943395539850029362845681`30.*^-8, 
     -1.40273364990774683777695596881724009531805473054853`30.*^-8, 
     1.49717590449416430339369646360071455661331402468103`30.*^-8, 
     1.8978482539638337489354744655526247717732850991198`30.*^-9, 
     -8.9700513394032935481055706126801058035234542208093`30.*^-9, 
     2.3579234582412377586481642070198154273921388596849`30.*^-9, 
     4.1252751060204800275705968892580523472912749886048`30.*^-9, 
     -2.8755764429702786383279095475527707869012861989303`30.*^-9, 
     -1.2680716412711389971033385114777410761778356481082`30.*^-9, 
     2.1097607956159470899692683111954282919808467505277`30.*^-9, 
     -4.70379910716233649647354062999136015639533904991`30.*^-11, 
     -1.2006459838896317825389020511971770707160143372888`30.*^-9, 
     4.628374930531629788961216218565223665380428149435`30.*^-10, 
     5.336302971815433364575721289161665031589545908058`30.*^-10, 
     -4.630567734077982136031470842514596611483380489641`30.*^-10, 
     -1.493828081647699071237281808908642937066231014558`30.*^-10, 
     3.27698481028463243556107306169708816721158590641`30.*^-10, 
     -2.67977388788556233014982675165413250793569998636`30.*^-11, 
     -1.86987545544150304052903395991759699786392676397`30.*^-10, 
     8.15303337447369059688502765354319444034051756987`30.*^-11, 
     8.48515645747928330702499526204634978339081928015`30.*^-11, 
     -7.88968540964265872316320844124808412177550830691`30.*^-11, 
     -2.47287400375112937822085365913443760920946579244`30.*^-11, 
     5.68231933481261437913545190869505559814188986986`30.*^-11, 
     -4.0630095960898490015979000767120292571938961804`30.*^-12, 
     -3.37397668335022405476738182713899593697563858651`30.*^-11, 
     1.38547616203676489264620717935424500034151758424`30.*^-11, 
     1.63684521634690526577655812697239670624555636001`30.*^-11, 
     -1.41046003913531935906284266145075901677291646088`30.*^-11, 
     -5.588204415727966715414161452179248331116484403`30.*^-12, 
     1.07232161028335042975957484723499837633090537295`30.*^-11, 
     5.8446488395923203747743998609822864422556807`30.*^-15, 
     -6.8014605477768806313034910604494946953287920769`30.*^-12, 
     2.2113051094094751578354255171533217415495866784`30.*^-12, 
     3.6278937365156021123534816754305634942390963212`30.*^-12, 
     -2.5867198413739630294937107385053003349808518414`30.*^-12, 
     -1.5020778319155289654849506066405410026203435745`30.*^-12, 
     2.1471662597771997230335417609765677918942740623`30.*^-12, 
     2.900331613917833070860012424421195908593753291`30.*^-13, 
     -1.4839333648794782192143761236103956277499411036`30.*^-12, 
     2.787076509144479943692952876614758938988030015`30.*^-13, 
     8.7999898622704299565083140447652977896548175`30.*^-13, 
     -4.563886039771684681197665180955381227819875215`30.*^-13, 
     -4.34865733978387553270195172283921774359221743`30.*^-13, 
     4.35091755481282565854083084190275494844624654`30.*^-13, 
     1.52208417000796083709509850215503452425763004`30.*^-13, 
     -3.340224065341608971395635267848689935449179721`30.*^-13, 
     1.4681408733792853375220000582084435390415589`30.*^-15, 
     2.219107090655440911606181813368691541522337655`30.*^-13, 
     -6.84889829641636202700377116955369336972669792`30.*^-14, 
     -1.271722071692177629901840589430535570848209096`30.*^-13, 
     8.41160537200828591249056894728635315234364332`30.*^-14, 
     6.03780879763936936149487434302255373366543213`30.*^-14, 
     -7.45406284584857984033082127421162656890603281`30.*^-14, 
     -1.81146458961445990267737233208551731811845865`30.*^-14, 
     5.5373216870467825689806124756171916520882562`30.*^-14, 
     -3.9362187837541672339570089033934528640729063`30.*^-15, 
     -3.58612087199244288690518367349570730974936904`30.*^-14, 
     1.34578869930762232354303841602222161705849703`30.*^-14, 
     1.95215679136975118137923149412949181961264295`30.*^-14, 
     -1.43379586504714590459936356983749883570401233`30.*^-14, 
     -7.9329645990017783979603666701312655628387952`30.*^-15, 
     1.13951868677743319324065959602962710377001861`30.*^-14, 
     5.707291890516948676365668397923128722616077`30.*^-16, 
     -5.9418845529480225417470065745864664456793217`30.*^-15, 
     2.7923520002012217064789436799987277721211947`30.*^-15, 
     12.9080234619712156760853769219149346098883495100435310575617`30., 
     -15.686972800409581876616429303916359918338766830759887140425`30., 
     15.9069219146825990031288828532986750327992863603366786236415`30., 
     -14.0099998064993379626784146770676197192933170049222602391552`30., 
     11.0277822752674977785933700570956566068047149833637660196864`30., 
     -7.8522399593659010454374398056386614340007211725647511552`30., 
     5.0902335595299762553234995339972245249747432391143772389376`30., 
     -3.0202748615920286264476838317273271476769967008306224923392`30., 
     1.6509977532771312779680174832314434645602368664873152286757`30., 
     -0.839700688794628711900284471096497627982196151683594674812`30., 
     0.403147159655236019546718342054928657391830127109566842231`30., 
     -0.1856463737051722644569888644948859082998734386229900273455`30., 
     0.0826524336362479149854123725886700668173287772227154355004`30., 
     -0.0352307011365852062237851562100864172617973882899453169708`30., 
     0.0140300414807504227353846590578542460916785610607917378251`30., 
     -0.0051536274156358790920638681209384771185259950079282581821`30., 
     0.0018417903486546413512662858096475690327750583441168126676`30., 
     -0.00073419578235796070467201349348245439141379004660527892`30., 
     0.0003264046243384499083384490995575381887068380176725045744`30., 
     -0.0001183362785608742165868345336391442992287872946776518816`30., 
     0.0000145390398457416682691604284885428670599345352472131388`30., 
     0.0000101232640567306526490948062186184996640635791276902925`30., 
     3.611695042200444790914206011202310035720340965707264`30.*^-7, 
     -8.2756480743203585844872907573766464650297927665395914`30.*^-6, 
     4.7113583606101701721947823471835309210144825915209462`30.*^-6, 
     1.2915189445443145104446117964864728340090339630777615`30.*^-6, 
     -2.6105490263408715520413103137542184483820392893821341`30.*^-6, 
     4.911607125184717793928510430808281682950911001968142`30.*^-7, 
     1.0317878013848239053568809243098914292963048982287604`30.*^-6, 
     -6.75461254715655691353192285599790269223261897050402`30.*^-7, 
     -2.144035115590748286487033564334693025392620976170103`30.*^-7, 
     4.207015000860852292731392765334749400425164217830377`30.*^-7, 
     -6.80482365250594904568630153956499196786851827881964`30.*^-8, 
     -1.83459226428654962300091070723205352819333377597835`30.*^-7, 
     1.095203558887905888679259125926553240330932740936031`30.*^-7, 
     4.99320610541976711839324376056358067938413964369968`30.*^-8, 
     -7.6881467920315260873594943167633521854303357565921`30.*^-8, 
     4.4466792535275868721026236408051817805083609769684`30.*^-9, 
     3.88693223197425704347897957772397511429028307478245`30.*^-8, 
     -1.76121644977490295374550265312894074077455888479827`30.*^-8, 
     -1.40234829060868302724827641103565684268456716353286`30.*^-8, 
     1.49722548609555521406191522413471236618517178144212`30.*^-8, 
     1.8955658230105654727787129271454455219549907813827`30.*^-9, 
     -8.9696538202969686057186543805040680154275511203518`30.*^-9, 
     2.3590599211928562464252447386728386122231149672511`30.*^-9, 
     4.1247315775368503017267703597859674118976714227131`30.*^-9, 
     -2.8760346548594475944409343398434637550392757387147`30.*^-9, 
     -1.267636871329781157131924993007876194437070379592`30.*^-9, 
     2.1098760805409539503299737777675067961856102888638`30.*^-9, 
     -4.73191047874256826596570153771557630867336480619`30.*^-11, 
     -1.2006175714652260204223094400133427398836194493511`30.*^-9, 
     4.629931262585045974451879021210014722556584324346`30.*^-10, 
     5.335607527552028508563658763994328151639803538273`30.*^-10, 
     -4.631291703226403178405457616690250224338551041302`30.*^-10, 
     -1.493168248778997617250463914600112277607812650991`30.*^-10, 
     3.277232745252964500060597630062827082857925109132`30.*^-10, 
     -2.68458806112334294447249655764734151309275799805`30.*^-11, 
     -1.869889078337873727108007833117970086170043704622`30.*^-10, 
     8.15601130369308302018410663326028201017213843997`30.*^-11, 
     8.48439095981128709722026630967267613808939730616`30.*^-11, 
     -7.89126040237767036091062120374450642548061615104`30.*^-11, 
     -2.47194115029136963450805769322188042578894494777`30.*^-11, 
     5.68298676853734633910075944258210952999285018344`30.*^-11, 
     -4.0708015953319789931709494936945119215683769733`30.*^-12, 
     -3.37413746450173910063151142377835359840159499399`30.*^-11, 
     1.38602231091193266425470274193934867485976878502`30.*^-11, 
     1.63676818276598975790534240515674427919576897695`30.*^-11, 
     -1.41078776393482229815071864898042985944401624409`30.*^-11, 
     -5.5866568214957820772422801288837913776714212566`30.*^-12, 
     1.07249249821633349763709904926322189898493706361`30.*^-11, 
     4.3074203688123443645204332678220340334422605`30.*^-15, 
     -6.802120405494248845391060822067560112266553461`30.*^-12, 
     2.2124994520221861205922599702856918267981384096`30.*^-12, 
     3.6280106045965821668081761200130550144502397914`30.*^-12, 
     -2.5875308536986057565606610611244649375916927931`30.*^-12, 
     -1.5019074935242826544293310660376343927304500002`30.*^-12, 
     2.147636779286608157075931511197692980075525177`30.*^-12, 
     2.898080610160652260447686822982665553618982688`30.*^-13, 
     -1.484175431334542958763326882360411432656475231`30.*^-12, 
     2.789425155731448376712030860225005523970443222`30.*^-13, 
     8.800827730372928968425244997979004514352240875`30.*^-13, 
     -4.565497254416731347150894874499012972440991701`30.*^-13, 
     -4.348781035144142445086662191808239543434059799`30.*^-13, 
     4.352183382533447099211845603666021831360145675`30.*^-13, 
     1.521755283806112806774018706368515116686537657`30.*^-13, 
     -3.340800084627530615498592603109957793039718094`30.*^-13, 
     1.5000595517868412255723820021379976509147876`30.*^-15, 
     2.219536215604776281784543778905242555413836429`30.*^-13, 
     -6.85258347842850995974824957841425985572069302`30.*^-14, 
     -1.271738359978686955543829133608892906824819403`30.*^-13, 
     8.41336215913102881562353319041152270188441871`30.*^-14, 
     6.03850292974114769267388904181007072055011149`30.*^-14, 
     -7.45569244951815244711315789109322180797176893`30.*^-14, 
     -1.80994466665990267700664701221177484059246958`30.*^-14, 
     5.53723422606754130073716045833848368360725244`30.*^-14, 
     -3.9380066503990554046106051023477703881271764`30.*^-15, 
     -3.58616035145345040860949467841876897869608494`30.*^-14, 
     1.34721269296191631124692063778799373102269753`30.*^-14, 
     1.95110452408617334759524967407268369599087661`30.*^-14, 
     -1.4339229932799408689142802043178689600854448`30.*^-14, 
     -7.9251236264409542823754013455646282721873718`30.*^-15, 
     1.14030982826222840726910906031086420485459338`30.*^-14, 
     5.577875806863316476650721122407819683432289`30.*^-16, 
     -5.9419587554528438644605746592015644592138817`30.*^-15, 
     2.8039657216463193074680781509926686269728902`30.*^-15, 
     238.37631813318335616043490300083387558454`30., 
     37.10448941482250737812432749953834076288`30., 
     20.60263239893138150203773478384344386997`30., 
     5.5248747673885254196799225138634956180736806255529667067904`30., 
     0.1121035938412233606054371105010291985020865775318415434114`30., 
     0.1166950134793256522779711464659867248792157486743637333655`30., 
     -0.1722774805588181676093934623924792164265050843655422554082`30., 
     -0.0475821991659886060805854545035061752561240584658639298294`30., 
     0.0240754253593840666646057089979537313942549686869029275997`30., 
     0.0081623926766329671908642692390992621116745937599930933643`30., 
     -0.0001802085650635557483576938185811798026899413898950985057`30., 
     -0.0004610969545660926232269009677731396179690553264572988665`30., 
     -0.0013488032949489486493575365549118958959913758773105788733`30., 
     -0.0003834943301635016736893330458469026124228367797330312695`30., 
     0.000564259499641052012359932802172756028389357395696454202`30., 
     0.0002129456924752720856420179421964157164192500825912520267`30., 
     -0.0001270901878270648967237527156172818061284119132756214867`30., 
     -0.0000641431476812354856853323687401698970382421964294075184`30., 
     -1.5623347884021930141940605323235293964602917674610893`30.*^-6, 
     7.7892589765684168593846160726257991766538114803521456`30.*^-6, 
     0.0000183304322052592780918082369321062254967406809519973751`30., 
     4.7363436128136082089704647758222667083436636892172605`30.*^-6, 
     -0.0000109539331715609493609578334407823280048829271522393141`30., 
     -4.2738562388534909887319353431608725682354480878039271`30.*^-6, 
     4.0244923978600468082641626985818016650499799060592524`30.*^-6, 
     2.041767987463025569972918770521932010025452662747542`30.*^-6, 
     -7.496378833579596292702598109566110454422229772755883`30.*^-7, 
     -6.300469186680434243739778907148231555236237463057083`30.*^-7, 
     -2.591487360044138636592176083742104903711556965842076`30.*^-7, 
     4.84621165817539128109121480818876902380066591171791`30.*^-8, 
     3.571110900636354284635711052212371967875094067187635`30.*^-7, 
     1.006618749987734847026827651920254668754837725825455`30.*^-7, 
     -2.241469207639384620268705990211409588296833496332257`30.*^-7, 
     -9.25688628229382277575843540961895100334144697741205`30.*^-8, 
     9.88491441495685488317618698842917682205301016797974`30.*^-8, 
     5.28128513724871654838264993279422606342154368206992`30.*^-8, 
     -2.7770265057965994859549630469672357692174396856109`30.*^-8, 
     -2.18931438486902522406184090914467668421242674745217`30.*^-8, 
     -1.5733208970281911505876807762960983643266619179219`30.*^-9, 
     5.3542685531177920331057403842202181778576562981574`30.*^-9, 
     8.979043905449493283920117086092347854264074828708`30.*^-9, 
     1.1861555333829475975700089395036663456297092457134`30.*^-9, 
     -7.8355684954359005031169000532323272630894681524446`30.*^-9, 
     -2.6440009993617629302296958425193177459407458385114`30.*^-9, 
     4.7703441958543235915984331401575722398631385819453`30.*^-9, 
     2.1717551974956695796354852546997677652193649233276`30.*^-9, 
     -2.2357049040688902704319843483380014528172220156546`30.*^-9, 
     -1.3075874131303134686277455218211100409624115109098`30.*^-9, 
     7.169665107756655247846087175240093038796481961152`30.*^-10, 
     6.15476004375938712576196687405895495092868579233`30.*^-10, 
     -4.2668950821644982789762011239499887109430156564`30.*^-12, 
     -1.998645353961729180235288495492032150882992305483`30.*^-10, 
     -2.30695872779558952767459172493946476609371097307`30.*^-10, 
     1.5865463301782433091100891912089351554549531465`30.*^-12, 
     2.406954118568009796176759485399693432058877322548`30.*^-10, 
     6.61577211265286081943036293236127383113603234599`30.*^-11, 
     -1.741001509835695408967277736798787609099913538785`30.*^-10, 
     -7.07163401479762393981296687928115758240497270452`30.*^-11, 
     1.014930100119701428193486677232066978388793199955`30.*^-10, 
     5.26134135019134539380819673951113882274067187793`30.*^-11, 
     -4.74691362770184250538092508825890320701406959195`30.*^-11, 
     -3.1780370266438836029937871318472143041937039795`30.*^-11, 
     1.50208590462643489362021612823518156896821685029`30.*^-11, 
     1.56935519005523613128619899799943813923414458057`30.*^-11, 
     1.0153396160764736004266988697286477496875408381`30.*^-12, 
     -5.6086067675114762574080594648775519932571284475`30.*^-12, 
     -6.7974523673059631185866455093641092481038122263`30.*^-12, 
     3.507306425429556581779901312570083311078933072`30.*^-13, 
     7.352000249361717822643331920615480699270065436`30.*^-12, 
     1.7741690084780324624329689493623502082036240679`30.*^-12, 
     -5.7534022870439085351685307466694198086332600699`30.*^-12, 
     -2.1814044223127012027432016811671568560005362933`30.*^-12, 
     3.7690802460456710175386244935820514576920971237`30.*^-12, 
     1.8323251618298242291312838401221140507707157797`30.*^-12, 
     -2.0732011988726424845004363116343169286257970605`30.*^-12, 
     -1.2672114703439870690891635668268529664114487775`30.*^-12, 
     9.252658320624593781617346469248794705477481256`30.*^-13, 
     7.515025410565545143347011826597204029459269094`30.*^-13, 
     -2.289707820104312178001442157788898009136838841`30.*^-13, 
     -3.694840076630069853444780278218579326988401632`30.*^-13, 
     -9.92139117532717656185263098947236053562995727`30.*^-14, 
     1.304620587657039576778731907951450911515507949`30.*^-13, 
     2.290722291067031860086229711532204882901829493`30.*^-13, 
     5.358143621872587323956273874461678681618159`30.*^-16, 
     -2.26092850974939900104882389305347200714640206`30.*^-13, 
     -5.54797136363461045627342856410126068483037136`30.*^-14, 
     1.877227537845468951692691602697999029303198571`30.*^-13, 
     6.93383548712268895316135393515007087583887868`30.*^-14, 
     -1.247803375258307141969420164612979185039010945`30.*^-13, 
     -6.05441014307774067872063500997557799466739411`30.*^-14, 
     7.95572940491525179669314117060908548900403045`30.*^-14, 
     4.56711919408557559466150405428750031045217987`30.*^-14, 
     -3.74798736255078949960735162998298981189405803`30.*^-14, 
     -2.95939249541247591553370721773400147565449459`30.*^-14, 
     1.69201318669560705009803041780775925381372068`30.*^-14, 
     1.74094399108791670667805642819260621814324663`30.*^-14, 
     7.291878831114544894453897766488321166392878`30.*^-16, 
     -8.5150962190572325151529414005342810644894816`30.*^-15, 
     -4.7989783487849961102659203698732380250858`30.*^-15, 
     3.466281269101601054795629784692373077856431`30.*^-15, 
     1.01758328312190879732009191821429672751268314`30.*^-14, 
     -8.851539999278475330851833819317860860703441`30.*^-16, 
     -9.0091078341377829088171074110068181436958079`30.*^-15, 
     3.38513612869384338685031702665555203724594`30.*^-17, 
     1.01340998045142058174642416055694943144732369`30.*^-14, 
     238.39968169058417276478151637467632951502`30., 
     36.81256175626747768371675469707264688363`30., 
     20.6417352473824901872017550755641781517`30., 
     5.4833148119858412493941958726413590620267980255780893884415`30., 
     0.1192769346991705695492242008561020635628764794435932259163`30., 
     0.116150348412602877999528029454747140491655224609346661611`30., 
     -0.1721563695244139988697586753065911527271995554165932457731`30., 
     -0.0472367309359647261416319028158507776602769534347712621633`30., 
     0.024013030933403369938827202969945621824719245215290066638`30., 
     0.0080955917645863586689569076710094557606098643252992429209`30., 
     -0.0001654227832051901756582439543323458479517804463738721087`30., 
     -0.0004549301419565321077720064244221018701478406743744066202`30., 
     -0.0013509374838852612643807698940234962658750257826081945576`30., 
     -0.0003812876225621109056340654664375801153427241165360245565`30., 
     0.0005640122364930570668395503356478387261751442836986822527`30., 
     0.0002113862846730511657557903703881933285066558584840752227`30., 
     -0.0001267544539661717984131401109135349524297698854767232421`30., 
     -0.0000636007937541935410741394661676036497240796209597213247`30., 
     -1.7123426466275611138725637122642171227602007809177433`30.*^-6, 
     7.6908412023868344280640659636401267150526008149047262`30.*^-6, 
     0.0000183711067166544341128898623316752747656552531035917615`30., 
     4.7157911668436770637079082071066528818661124979186142`30.*^-6, 
     -0.0000109560158188361388219298751651975905321400719492198601`30., 
     -4.2447464380122570605171186483662678906036989857912284`30.*^-6, 
     4.0189329819381158303369220684882025155050148756244246`30.*^-6, 
     2.0257104116823882349455385540354970325719601267015477`30.*^-6, 
     -7.453704556195831356017051643246005147551199888498385`30.*^-7, 
     -6.241924227296999308774968009566518005802102951541744`30.*^-7, 
     -2.611658761702886353996985007460281741503356784398006`30.*^-7, 
     4.73991358228904702354935914029132333865683146407479`30.*^-8, 
     3.577454204209151306870609213482111410869360752473549`30.*^-7, 
     1.002051373689237871368642040186412628616787170496189`30.*^-7, 
     -2.24196120785241523366214705789317132175041531990409`30.*^-7, 
     -9.19525855062728109702257601698450155572459971781665`30.*^-8, 
     9.87387118698642069795554492763295564184435255292243`30.*^-8, 
     5.2408327300903553391022528972792971346397030523616`30.*^-8, 
     -2.76639729740245557782890497367846032972429836971569`30.*^-8, 
     -2.17012093717347136109948673427511513780763286908541`30.*^-8, 
     -1.6377240529991330958545337707864225768726984887846`30.*^-9, 
     5.2914875801124668354219209769533187444190560534707`30.*^-9, 
     9.0082016392704048381082795001764906225687784648503`30.*^-9, 
     1.1902768005233350426720907776494627922942890355999`30.*^-9, 
     -7.8443630330110465357856515874442140455691259338828`30.*^-9, 
     -2.6298430823512123471900622230872602058929656462396`30.*^-9, 
     4.7701524612435573835351943952420335525529518917095`30.*^-9, 
     2.157009119721486490822224579673343755305390505661`30.*^-9, 
     -2.232878614367167480588018397729227561517451758557`30.*^-9, 
     -1.2975372418658602687364250407473050853870570252296`30.*^-9, 
     7.142382425359161596082400869302310425886667336035`30.*^-10, 
     6.101231581610885580837417993171603824480296921039`30.*^-10, 
     -2.4341965855388958529005183989711436806832901568`30.*^-12, 
     -1.976954047407717522059920163110736749044139513168`30.*^-10, 
     -2.316782347073777017045260372425704820431718821625`30.*^-10, 
     1.1262913659222987077562705109661038021689025501`30.*^-12, 
     2.410972923736212420126341838502346086475342670354`30.*^-10, 
     6.59020511101937681737046941561443477292557548155`30.*^-11, 
     -1.741898018798685175374870033474887108330287052946`30.*^-10, 
     -7.02866524871210773397638800926459427609975383754`30.*^-11, 
     1.01445311520199483502400736142241033702334461131`30.*^-10, 
     5.22405017161937766577038749940288586442202880357`30.*^-11, 
     -4.73879254934862707928550156709994898578107321777`30.*^-11, 
     -3.15302015846259031989109015948917496359607993547`30.*^-11, 
     1.49469026361586412018853444199889306868146595972`30.*^-11, 
     1.55535684566543821990524763249253251744569712409`30.*^-11, 
     1.0652863214144990607513561345327927336166911194`30.*^-12, 
     -5.547074007841698175079596105237705166138500444`30.*^-12, 
     -6.8274358238911090443196134742293010210506054425`30.*^-12, 
     3.335514477916261979302453270887213778607859633`30.*^-13, 
     7.3652408709104952201960578885212121515670563917`30.*^-12, 
     1.7689702588749160339035670434227990718060498171`30.*^-12, 
     -5.7583412483340011163887145427288840244065626404`30.*^-12, 
     -2.1695814885180280970542288132474199995355333734`30.*^-12, 
     3.7682795787060508460527974799589401204247810198`30.*^-12, 
     1.8197704580682607473621024514403316792410047805`30.*^-12, 
     -2.0714079685334141668598812644097326216107261497`30.*^-12, 
     -1.258056776154710093534366145020868078699117445`30.*^-12, 
     9.224884553422444233144307146001924178960854909`30.*^-13, 
     7.450568781637376103711957005002679145858055039`30.*^-13, 
     -2.272650953584997422230492078245948373795029581`30.*^-13, 
     -3.66270876209233118968544865117205078864286517`30.*^-13, 
     -1.008431537499326153785145584862279265734226142`30.*^-13, 
     1.286807594587984033369609305589933522975393471`30.*^-13, 
     2.296832196320434575028595980266451385891156301`30.*^-13, 
     7.683727246070369125188851710452575687393039`30.*^-16, 
     -2.266823334287490428854577548204028811711873897`30.*^-13, 
     -5.54966811601019208439703184834955978459027504`30.*^-14, 
     1.87725110863919724338654892992502933461865986`30.*^-13, 
     6.88160017191409492574316781646570497911661638`30.*^-14, 
     -1.249052783722761338762447141496099138925224272`30.*^-13, 
     -6.0271795628814009184979019221776282373134417`30.*^-14, 
     7.93999504034124992866729510764473642521916684`30.*^-14, 
     4.52336036959851330990847343568095365195296494`30.*^-14, 
     -3.74789659112794464602817387306539727840480958`30.*^-14, 
     -2.94416239845218138939883321536085476644971851`30.*^-14, 
     1.67912175228203685863642323754775448353425077`30.*^-14, 
     1.71862216364736314746136560293585977464562843`30.*^-14, 
     7.382825491475675716281338262773286180975906`30.*^-16, 
     -8.4798324647122548967365407002167279421574588`30.*^-15, 
     -4.8651836978205068460351052901393539579413565`30.*^-15, 
     3.3826388975546592875987437961640197099962911`30.*^-15, 
     1.0175231099944872330245327371133311876855175`30.*^-14, 
     -8.904976724665650079913951263813772390064714`30.*^-16, 
     -9.0306900530307047121641632684586339551578349`30.*^-15, 
     1.4584146202270396077525879988628220368962`30.*^-17, 
     1.01350992685467691904585153886727220697365995`30.*^-14}
 
prs[{10, 2}] = 
    {98.782568725938128762217460366909347513393752607975220885461`37.5, 
     9.3206262379496403897715721570135092214919444353657240615456`37.5, 
     -11.9212351471789128404987180583183694248198128509878795620063`37.5, 
     14.3682502720326676997680092502739445377153423452868059953577`37.5, 
     -16.3901941028781885160321904281818718120796322096386586671915`37.5, 
     17.6438922230447095736264991614934930324918942514783884598251`37.5, 
     -17.6951683068085942140012320837565381857025328638278608079594`37.5, 
     16.4019860509455174677134585052628237938478711026404806248694`37.5, 
     -14.0236743589887436064669398118350107101896103929671022668192`37.5, 
     11.0850308969262649191167108918293766717493793510421775589052`37.5, 
     -8.1442737453316782962098528329206305478639604744157259208709`37.5, 
     5.605000289384816183740926366634158234094827425462010910526`37.5, 
     -3.6467390203836374919726270946988040896662615053677921989542`37.5, 
     2.2632923065046226229631711848904766366897260155390421509501`37.5, 
     -1.3485942149968786586128736195028622661478720580590381750039`37.5, 
     0.7731602076173031163798686399910205159693323725828547526842`37.5, 
     -0.4258852262609604404255120900685169483291430135741488035709`37.5, 
     0.2251146847110003254382050076885693680175405598734685380884`37.5, 
     -0.1146106197297377678496767833608470614324023063418551984008`37.5, 
     0.0567791403880242189968934754589746826457141438407402213965`37.5, 
     -0.0276404949596412817767366085187941720330035028461863972254`37.5, 
     0.0131717588404788844673817842852729168521726220951340632409`37.5, 
     -0.0060169858057621798010591733453251607296931153598778170369`37.5, 
     0.0025910756206561126584828838239427337404045364343464802212`37.5, 
     -0.0010833020115808348320720564046725133102309061740578217035`37.5, 
     0.0004799951145827235228803410257768815755889857424234180446`37.5, 
     -0.0002291333933199544497827055121796810454581487936336291067`37.5, 
     0.000098142223753216979575195713068215590887379848635377575`37.5, 
     -0.0000274184104584697589429182586642167199427209345568445019`37.5, 
     3.0172390468590026235709784645044076955523380277380685`37.5*^-6, 
     -3.3921057987310076365841848143555688390140217468260501`37.5*^-6, 
     6.0858157537599230009183870433041685609025976165799042`37.5*^-6, 
     -3.2627537225185425492073727515239681688860525745467898`37.5*^-6, 
     -8.007280608977480799262032259849545644840616627470169`37.5*^-7, 
     1.660607842721535560143983365966036260629369640827706`37.5*^-6, 
     -1.444941713172140150264195829881976504088894551781783`37.5*^-7, 
     -8.53263558642969874693204455879065363679071298684592`37.5*^-7, 
     4.375277659025184838552683668332064485026727693952975`37.5*^-7, 
     2.729209174262251624017525001046271225625143832868234`37.5*^-7, 
     -3.415671098607194209546463371335754566080977287654336`37.5*^-7, 
     -1.36465568028404196127244052206422904866641055851188`37.5*^-8, 
     1.921055393700465759898769365275276075234266793967712`37.5*^-7, 
     -6.71527109658899200570930078655899396787812220414921`37.5*^-8, 
     -8.05762447455226679857205939821369693556379294948632`37.5*^-8, 
     6.83529075688633928512581754812970064830513481528672`37.5*^-8, 
     1.92995603993181161815762494303086773643020706602637`37.5*^-8, 
     -4.59104916822209954523978751238611288399814338219509`37.5*^-8, 
     6.289120102894244973609946823017639657022911057795`37.5*^-9, 
     2.39656348917071431330571642734637037353532891409664`37.5*^-8, 
     -1.25603573673939214076420821234968535283421076217411`37.5*^-8, 
     -9.2085227413456900594929292640743154288025686849925`37.5*^-9, 
     1.07739655423734905050437964464791723136402628914233`37.5*^-8, 
     1.4768776364148674592170924891591819106341163890754`37.5*^-9, 
     -6.9533674513420941629560639436486436609663760925823`37.5*^-9, 
     1.6769996484967971238635620469651156602603825155865`37.5*^-9, 
     3.6208480546319279316868185742203228641622612760099`37.5*^-9, 
     -2.2820685926374354872141657632292539164503677255418`37.5*^-9, 
     -1.4378545218517300592841671907456568461704822942941`37.5*^-9, 
     1.9129117605706004646747723859003102757380901402015`37.5*^-9, 
     2.788009357550374847408321268326588740546614204618`37.5*^-10, 
     -1.2370493622270955260684316433292638786619372367674`37.5*^-9, 
     1.909990418659789882447115398285921961542755456301`37.5*^-10, 
     7.010216330370017185290650387619386970162686601665`37.5*^-10, 
     -2.855301900955977724363574505495235785447546871379`37.5*^-10, 
     -3.003268746324513128720363351824591009834669337103`37.5*^-10, 
     2.14230460912710690010578185267103190274246285189`37.5*^-10, 
     1.095210098226465778555471137190523361866803475947`37.5*^-10, 
     -1.039015842724889140153616425823497710933672543095`37.5*^-10, 
     -2.35509675259137476894044408317384422834894616519401226606886060268`37.5\
*^-12, 
     1.165207228206461923539255329814202866235794382464353487839001133629`37.\
5*^-11, 
     -6.8707315453739974254650396232530017059105041343144929370828882589`37.5\
*^-12, 3.69790034117769763579062368347505012283731684995`37.5*^-11, 
     9.3233433160977662792596618485137612487150247389327848457874`37.5, 
     -11.9270216094434658780472340818389510425570238078690065504446`37.5, 
     14.3806156136610721364827844118712279895176510228070820454493`37.5, 
     -16.4068865587000406378384729956595219845956112178951937266007`37.5, 
     17.6621396099497484018119059222954372836324257270008815278659`37.5, 
     -17.7123243126581294081837974068415271287068990032090924158672`37.5, 
     16.4164466251433288313993129326887108438227726885686908235759`37.5, 
     -14.0349024887938382556324046637592811671731629238468023781286`37.5, 
     11.093211589441608921894920841711066382452090883138086054499`37.5, 
     -8.1499338261917237335885777549901190166188295204969782831077`37.5, 
     5.6087402976385519667360249932194046412634835195066829809023`37.5, 
     -3.6491007797061493871897381636149171527744674805450331790689`37.5, 
     2.264716071405339419485394826306410621927557642635701737857`37.5, 
     -1.3494142955802991878062239513982192485649439115585860938815`37.5, 
     0.7736138550529199456042853866593646889942432861263375713901`37.5, 
     -0.4261282810632717336621005081754991422429737425998389635843`37.5, 
     0.2252416503167852732266471541556359963429491218442413723072`37.5, 
     -0.1146751738053057883454908446109900547000469221838607928842`37.5, 
     0.0568107717086824600628195419287374051083833825829298754321`37.5, 
     -0.0276553310093022998693223673210257517712485065820339951428`37.5, 
     0.0131785039433912194316628951935580757389584713868480456069`37.5, 
     -0.0060200588149390796631764830789170192864447537549829430474`37.5, 
     0.0025924988245006392089717438279174651358347499309191830668`37.5, 
     -0.0010839367772022111764365065801172676023541599801568031407`37.5, 
     0.0004802425678980110022166396056412241067673770123470150486`37.5, 
     -0.0002292165127972661112156169778885151603379596008522263542`37.5, 
     0.0000981764118726574223514508323056376293896422336924723816`37.5, 
     -0.0000274410531250127995965659200086572376957493487917944091`37.5, 
     3.0297940418848211177035618331127562449874108936362012`37.5*^-6, 
     -3.394205221193164893873206457814662547831538577270506`37.5*^-6, 
     6.0836316263610751063387523256081813266405899154779635`37.5*^-6, 
     -3.2619967925885269676574081420767747762596684894595161`37.5*^-6, 
     -7.995085669331408529331088073107224930573851138814986`37.5*^-7, 
     1.6595740351543603904944594504440495955344825912629396`37.5*^-6, 
     -1.446413708961500568715200127767720257658701479472249`37.5*^-7, 
     -8.526961647379755739618575453775092848020464144412903`37.5*^-7, 
     4.37390966302913930231913443268919985657669694043303`37.5*^-7, 
     2.726757153311685424243268303102360602149814170291716`37.5*^-7, 
     -3.413999751629952654365931945368878835220250484742263`37.5*^-7, 
     -1.35789102529550572686473365362039494006534484630597`37.5*^-8, 
     1.919908405739952987320303665192736281305183161800677`37.5*^-7, 
     -6.71451797438620202469187710906422183697056904493904`37.5*^-8, 
     -8.05163258355026390130131539402914697836280781225323`37.5*^-8, 
     6.8327796516082332133700880283967562636634180052801`37.5*^-8, 
     1.92759038586408549585598756717018826197908168060683`37.5*^-8, 
     -4.58869296180841194864168063882651495883997320661926`37.5*^-8, 
     6.2941470943443838185789974585243882486811720622734`37.5*^-9, 
     2.39517643609077730825179408003554653265808775040469`37.5*^-8, 
     -1.25581103263585678568737600322122521284093884451761`37.5*^-8, 
     -9.200614199145979070866437463637433053022573745116`37.5*^-9, 
     1.07702321704624845702488023275827353886152379654483`37.5*^-8, 
     1.4748247655384951375536754560261046736849122050742`37.5*^-9, 
     -6.9504577051047101814897933339175439077973282699752`37.5*^-9, 
     1.6778494429738688767119391709855887565968861989583`37.5*^-9, 
     3.6192110326130342286652179488781300762197205288354`37.5*^-9, 
     -2.2808874957290668410835328379910655211951540880862`37.5*^-9, 
     -1.4373650275979953837233815588444654712358404069218`37.5*^-9, 
     1.9125902254846948713874801686066291890889902743932`37.5*^-9, 
     2.789645473219744650609899186694281036926794595237`37.5*^-10, 
     -1.2359045846699402503259989068540479065235361274135`37.5*^-9, 
     1.903565487693358499466275953830074853187107600434`37.5*^-10, 
     7.009673196070295681573852351814035116825780655214`37.5*^-10, 
     -2.848012786369444537604067827023021388223886042069`37.5*^-10, 
     -2.996676002533149153738055385604018614556616256833`37.5*^-10, 
     2.133491136891181651081317984824831142133174193086`37.5*^-10, 
     1.096762702103219942226456118966720186175946781227`37.5*^-10, 
     -1.031042578803682503896751622274584012376439037995`37.5*^-10, 
     -2.04277379015152876080334986263811153391088846186244242531919089354`37.5\
*^-12, 
     1.080643727820036140481326711053673893966778249845779303361060844007`37.\
5*^-11, 
     -6.77083007918229543571249187622597426407368265614891797371073246161`37.\
5*^-12, 3.77755188172535327714268645507739987415232069082`37.5*^-11, 
     -313.0398606672904583871612475482331445867802467182593236768945`37.5, 
     -4531.6695021408407648338563882831210019473029016734301140977517`37.5, 
     780.8836100035172410218269613942079392559847135381807531152677`37.5, 
     -512.3025077090339375376336254958782946252877698263643396931281`37.5, 
     129.774114191055040555100416329065130374638126113133968098679`37.5, 
     5.2151132752280745061667069259120683774958791037251441748746`37.5, 
     0.7822180721954011312127441761143823835768782221904920031073`37.5, 
     3.6009938654828679439690234367203726171703640299657811299129`37.5, 
     -0.9075017479452911350559833696858607205670680286091665877783`37.5, 
     -0.8300723866234465709172224768238978198779609443522610423096`37.5, 
     0.2379286418052933735574663385765085497075994504006871251306`37.5, 
     0.1190265246832548763727938062748642648695369438429049251742`37.5, 
     -0.0424965254785350225025519558963744735239270600717530550775`37.5, 
     0.0080471424083217384537846197802360226023816888621594467108`37.5, 
     0.0002053973202705682667159920765128808052094452876048140452`37.5, 
     -0.014058847432671516670875297667143556282570232513721175012`37.5, 
     0.0040672650156895607023158805247205329928297027717480747693`37.5, 
     0.006168932938114507477305392057397767901287327881813270006`37.5, 
     -0.002187538513669015105211419887988520293717094467216500273`37.5, 
     -0.001607758849171313889679148448860338711562028115266415601`37.5, 
     0.0007100605740741566608181501793885793400089077903585268261`37.5, 
     0.0000673574750647289444106376294410991635072857454762629279`37.5, 
     -0.000105938880843436640202250676572346234800242258956922264`37.5, 
     0.0002143027948250313384709751434572834374908292031771148898`37.5, 
     -0.0000496585336834967492844375290895178711552465316792834394`37.5, 
     -0.0001560330268670282648505673937496154252718688735247453435`37.5, 
     0.0000538372501882875524472420462939350967667314916380404609`37.5, 
     0.0000698991973045315349049440572356198737357301604050826341`37.5, 
     -0.0000294225480067978929071755586475703209488790663967985839`37.5, 
     -0.0000201380843429945927629975082768211039520147949401208575`37.5, 
     0.0000110472320442568740919266608293209818588183186644329444`37.5, 
     3.985129150445384002682587026618535994490719634874426`37.5*^-7, 
     -2.1620676278727612624043901889263653915777906996445718`37.5*^-6, 
     4.292902703728246742405607102334318091639305479432136`37.5*^-6, 
     -8.299088073931670162076204270448018767609450412829747`37.5*^-7, 
     -3.6913065883076305223754955960195099102371361031988069`37.5*^-6, 
     1.2426292841848411707639749893623316971328928696885421`37.5*^-6, 
     2.0705851323542141524231579754191613543220773786532255`37.5*^-6, 
     -8.671648632992365190070000621366593784867580081768079`37.5*^-7, 
     -8.68677404678414806252712459799274806667505640951221`37.5*^-7, 
     4.466391530633048788772303444132912570433251408100261`37.5*^-7, 
     2.069883279293027594087326005490902714134286553969769`37.5*^-7, 
     -1.650859482481794296282663971732038578639779016991249`37.5*^-7, 
     4.50252660918385310576572865415422595813215940826249`37.5*^-8, 
     2.92991724455356110135647335809423666409041140795281`37.5*^-8, 
     -1.13773134234745588225682597134455344934038696952589`37.5*^-7, 
     2.4166808984472210027258124956653385657869393853688`37.5*^-8, 
     8.9037452144717485838247824316102185954164423862784`37.5*^-8, 
     -2.98483653907374409888015786578626330952796451743197`37.5*^-8, 
     -6.00432743517316337803148757496183584536420038633213`37.5*^-8, 
     2.47345536314026749379431873665992624251991326671777`37.5*^-8, 
     2.59574597476114686159577741904755783972137718095644`37.5*^-8, 
     -1.29661544124570961506954106279554951521677556814727`37.5*^-8, 
     -1.22316190321287111999168228308178228838766547112285`37.5*^-8, 
     7.2038970508522328174198436250455794712210862400344`37.5*^-9, 
     -3.827906887825207355935166378319622321373007175553`37.5*^-10, 
     -1.1390187159532694708966903936667191111550739507291`37.5*^-9, 
     8.762956072058679496794608304988917685201973342474`37.5*^-10, 
     2.148214465414312409114256637881098958283520756121`37.5*^-10, 
     -3.7949205734618757859231602497818987274204251168023`37.5*^-9, 
     1.649381050198847424194864683522480502011900823823`37.5*^-9, 
     1.3873743353823205229316817746295851841582760254857`37.5*^-9, 
     -8.866211533430706416414672774506094015661718872615`37.5*^-10, 
     -2.0054578320512451780639354703345633721223905278624`37.5*^-9, 
     1.3304035039763822097949194368243419927561422573736`37.5*^-9, 
     3.494755886690287221858162490190295418481079900608`37.5*^-10, 
     -6.46826782089498269788008791702757147356747127874`37.5*^-10, 
     -6.198306181445441064867459807840003105931178480458`37.5*^-10, 
     7.359278965645584194018042290415894271790858045601`37.5*^-10, 
     1.38412291257673066404663643930040077952969980433652360413918167381`37.5\
*^-12, -5.111565915818600352294519821020020607545057299821`37.5*^-10, 
     -288.9832477449639959923737728582191350654964690034124709801137`37.5, 
     -4831.0273360019185705164897589170379868646201596527288314744435`37.5, 
     820.2161647812109746006310826175522527696049456814051182423206`37.5, 
     -548.545202712989934277696813235932752603556706959317245509349`37.5, 
     135.9923197355448458104790887460621179606208073783140410330929`37.5, 
     5.0982751452956613010341872383622099942643850192497500857024`37.5, 
     0.8294810276581107931033973996387037258285532727993629206188`37.5, 
     3.8373404021917541020680448141512621250652959622924507133147`37.5, 
     -0.9487382652239042684951591633051801151870638254137930871744`37.5, 
     -0.8819347470464669560090707273759278359149495818306844857946`37.5, 
     0.2488092684877933803050459555824505042566680845617930726418`37.5, 
     0.1259043505260649319607868321480861436165070100206900134234`37.5, 
     -0.0444610299952583391780018447090979777768697154493481148861`37.5, 
     0.0088173066146445630625596349024029863344899447565613868487`37.5, 
     0.0002225159279095988327445167291879004047752859491302447253`37.5, 
     -0.0150152897921814846802530408647076998866871255298253450579`37.5, 
     0.0042520698068393188165487735883335690829661174837275518059`37.5, 
     0.0065650515540062702488564397716568933548764485833497605852`37.5, 
     -0.0022879407380639897955248725495837163885418284985307542778`37.5, 
     -0.0017040228649695559943919818368446769986321017104412692491`37.5, 
     0.0007429123264020986003098572479633772967102266253022969984`37.5, 
     0.000067448763395610536191671568978943140566184963403397193`37.5, 
     -0.0001109579766907796641168134796835961308497563755352106744`37.5, 
     0.0002296644761909489410973507829342205623107899360140502984`37.5, 
     -0.0000518802527996866876448200375149009136072857285887125925`37.5, 
     -0.0001663915854153498875534165396460024759350298068055853089`37.5, 
     0.0000562989437028323106885868015390295776007168475838947281`37.5, 
     0.0000743246893538090492964045395736691542151804551395380686`37.5, 
     -0.0000307770421455948645105747322201190921335200807333462469`37.5, 
     -0.0000213136716729458043649679270458739337350912839050604823`37.5, 
     0.0000115601230514890947699101465799646219804081815315036627`37.5, 
     3.469250099946724367015483378564301649338784720415752`37.5*^-7, 
     -2.2643930262729256211915986664365261475561544839396982`37.5*^-6, 
     4.6045669183410888664679029051648063488865965388415241`37.5*^-6, 
     -8.662772352191888778119449520850005920009572967646731`37.5*^-7, 
     -3.9391090773143929275024612465921523819303670604909296`37.5*^-6, 
     1.2994782486013046366387604237194293365785342263752453`37.5*^-6, 
     2.204270313812856301422604108926770799433681650876987`37.5*^-6, 
     -9.067987285294665731057699883094112247320840052095108`37.5*^-7, 
     -9.217194116363767226746381577196706421641322577318821`37.5*^-7, 
     4.674333364607588718792460929450404952715106214931096`37.5*^-7, 
     2.18065720931225112539444576503180050701910263342796`37.5*^-7, 
     -1.726233237774845274513238545574853404428290608849136`37.5*^-7, 
     4.96379388965700692338494681769313819407768992067147`37.5*^-8, 
     3.0823260826990260323257870057826513523146151218963`37.5*^-8, 
     -1.216753531458058554488826974992403747556947740906673`37.5*^-7, 
     2.53680836715130118185768947393081590559698878051522`37.5*^-8, 
     9.51642472855793261156085439234613506629177547521423`37.5*^-8, 
     -3.11367570073179314140008863091643043471482540549613`37.5*^-8, 
     -6.38063871372241089709119564784017604506817519155909`37.5*^-8, 
     2.59675805481256725296056284953190519824801216776632`37.5*^-8, 
     2.76742172689538920409991123831483745934804862721874`37.5*^-8, 
     -1.35211649428891438338835671776665987078201135731738`37.5*^-8, 
     -1.28596005865226995559564297143060856439235662912125`37.5*^-8, 
     7.6130543744718791759309756308904153173473916319788`37.5*^-9, 
     -3.826320533449400917628299713789438560790756730819`37.5*^-10, 
     -1.1709857788803828295385327579769263438036105157479`37.5*^-9, 
     1.0264265136530254534629420878737401299729540046586`37.5*^-9, 
     2.829896953232430545796135382796354583750645697269`37.5*^-10, 
     -4.0029171272750527963627955820158138845932959093814`37.5*^-9, 
     1.7316043047593162578977546663580409248518658382279`37.5*^-9, 
     1.5219067456908305853570471753083596722897936434839`37.5*^-9, 
     -8.841683173187227794698553785316526510465288606293`37.5*^-10, 
     -2.1042719719884086233932687659951169116381598372673`37.5*^-9, 
     1.3870020897048420752902911290436762148907205312403`37.5*^-9, 
     3.920490601483826322273532187025626577735406254686`37.5*^-10, 
     -6.442071122764501157880569081802526841871520226494`37.5*^-10, 
     -6.440659218494763090383621021739378927167462095551`37.5*^-10, 
     7.562142090289296972955459065212092071417500529164`37.5*^-10, 
     7.33015317764505867930560585781199002245595957768405031092128799772`37.5\
*^-12, -5.117628750463666189261348542982267950615162431615`37.5*^-10}
savedstates = {{2, 1}, {3, 1}, {4, 1}, {4, 2}, {5, 1}, {5, 2}, {6, 1}, 
     {6, 2}, {7, 1}, {7, 2}, {8, 1}, {8, 2}, {9, 1}, {9, 2}, {10, 1}, {10, 2}}

